Primitive asymptotics in $\phi^4$ vector theory

A longstanding conjecture in $\phi^4_4$ theory is that primitive graphs dominate the beta function asymptotically at large loop order in the minimal-subtraction scheme. Here we investigate this issue by exploiting additional combinatorial structure coming from an extension to vectors with $O(N)$ symmetry. For the 0-dimensional case, we calculate the $N$-dependent generating function of primitive graphs and its asymptotics, including arbitrarily many subleading corrections. We find that the leading asymptotic growth rate becomes visible only above $\approx 25$ loops, while data at lower order is suggestive of a wrong asymptotics. Our results also yield the symmetry-factor weighted sum of 3-connected cubic graphs, and the exact asymptotics of Martin invariants. For individual Feynman graphs, we give bounds on their degree in $N$ depending on their coradical degree, and construct the primitive graphs of highest degree explicitly. We calculate the 4D primitive beta function numerically up to 17 loops, and find its behaviour to be qualitatively similar to the 0D case. The locations of zeros quickly approach their large-loop asymptotics at negative integer $N$, while the growth rate of the beta function differs from the asymptotic prediction even at 17 loops.

==> anc/FILE_FORMAT.txt <==
Files are part of the article
Paul-Hermann Balduf and Johannes Thürigen: Primitive asymptotics in phi^4 vector theory   https://arxiv.org/abs/2412.08617
The content of these files is provided "as is", without guarantee for correctness of usability.
Licensed under CC-BY.

These are text files which contain one graph per line. Entries are separated by ;

The first column is the Nickel index of the graph, where the vertex labeling coincides with nauty's canonical labeling for multigraphs (i.e. it is guaranteed to be consistent for all files in this data set, but may change in the future, and it does not coincide with the original convention of the Nickel index). A nickel index /123/23///  means that from vertex 0 there are edges to 1, to 2, and to 3. From vertex 1, there are edges to 2 and to 3. There are no further edges starting at vertices 2 or 3. Every edge is mentioned exactly once, in the block that corresponds to the vertex with lower index.

The second column is the graph in the format of Mathematica 13

The third column is the automorphism group size

Column 4 is 1 if the graph is planar, and 0 if it is non-planar.

Column 5 is a list of coefficients of the circuit partition polynomial. Like the graph itself, this refers to the completion (=vacuum graph). Therefore, the order-0 coefficient is always zero.


==> anc/leading_10 <==
/89ab/2345/57b/478/69/6a/9a/8b/9//b// ; Graph[{UndirectedEdge[0,8],UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[2,5],UndirectedEdge[2,7],UndirectedEdge[2,11],UndirectedEdge[3,4],UndirectedEdge[3,7],UndirectedEdge[3,8],UndirectedEdge[4,6],UndirectedEdge[4,9],UndirectedEdge[5,6],UndirectedEdge[5,10],UndirectedEdge[6,9],UndirectedEdge[6,10],UndirectedEdge[7,8],UndirectedEdge[7,11],UndirectedEdge[8,9],UndirectedEdge[10,11]}] ;  48 ;   1 ;       0 ,  194096 ,  220612 ,   93124 ,   20379 ,    2892 ,     313 ,      24 ,       1 ; 
/89ab/2345/57b/469/78/6a/9a/8b/a/b/// ; Graph[{UndirectedEdge[0,8],UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[2,5],UndirectedEdge[2,7],UndirectedEdge[2,11],UndirectedEdge[3,4],UndirectedEdge[3,6],UndirectedEdge[3,9],UndirectedEdge[4,7],UndirectedEdge[4,8],UndirectedEdge[5,6],UndirectedEdge[5,10],UndirectedEdge[6,9],UndirectedEdge[6,10],UndirectedEdge[7,8],UndirectedEdge[7,11],UndirectedEdge[8,10],UndirectedEdge[9,11]}] ;  16 ;   0 ;       0 ,  196288 ,  220756 ,   91708 ,   19643 ,    2725 ,     296 ,      24 ,       1 ; 
/89ab/2345/358/48/6a/79/7ab/9b/a/b/// ; Graph[{UndirectedEdge[0,8],UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,8],UndirectedEdge[4,6],UndirectedEdge[4,10],UndirectedEdge[5,7],UndirectedEdge[5,9],UndirectedEdge[6,7],UndirectedEdge[6,10],UndirectedEdge[6,11],UndirectedEdge[7,9],UndirectedEdge[7,11],UndirectedEdge[8,10],UndirectedEdge[9,11]}] ;   4 ;   1 ;       0 ,  179008 ,  218288 ,  103172 ,   26240 ,    4235 ,     465 ,      32 ,       1 ; 
/89ab/2345/358/48/7a/69/79b/ab/b/a/// ; Graph[{UndirectedEdge[0,8],UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,8],UndirectedEdge[4,7],UndirectedEdge[4,10],UndirectedEdge[5,6],UndirectedEdge[5,9],UndirectedEdge[6,7],UndirectedEdge[6,9],UndirectedEdge[6,11],UndirectedEdge[7,10],UndirectedEdge[7,11],UndirectedEdge[8,11],UndirectedEdge[9,10]}] ;  12 ;   0 ;       0 ,  187360 ,  219608 ,   97680 ,   22954 ,    3438 ,     372 ,      28 ,       1 ; 


==> anc/leading_11 <==
/9abc/468c/357b/56a/569/9/9/8ab/ac///c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[1,8],UndirectedEdge[1,12],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,7],UndirectedEdge[2,11],UndirectedEdge[3,5],UndirectedEdge[3,6],UndirectedEdge[3,10],UndirectedEdge[4,5],UndirectedEdge[4,6],UndirectedEdge[4,9],UndirectedEdge[5,9],UndirectedEdge[6,9],UndirectedEdge[7,8],UndirectedEdge[7,10],UndirectedEdge[7,11],UndirectedEdge[8,10],UndirectedEdge[8,12],UndirectedEdge[11,12]}] ;   1 ;   0 ;       0 ,  548784 ,  663004 ,  302712 ,   69881 ,    9167 ,     736 ,      38 ,       1 ; 
/9abc/4567/356a/48b/59/a/79/8c/bc/c/b/// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[2,10],UndirectedEdge[3,4],UndirectedEdge[3,8],UndirectedEdge[3,11],UndirectedEdge[4,5],UndirectedEdge[4,9],UndirectedEdge[5,10],UndirectedEdge[6,7],UndirectedEdge[6,9],UndirectedEdge[7,8],UndirectedEdge[7,12],UndirectedEdge[8,11],UndirectedEdge[8,12],UndirectedEdge[9,12],UndirectedEdge[10,11]}] ;   2 ;   0 ;       0 ,  572944 ,  663436 ,  286276 ,   62745 ,    8182 ,     701 ,      38 ,       1 ; 
/9abc/2456/357/78c/68b/8a/79/9/a/c/b/c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,2],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,7],UndirectedEdge[3,7],UndirectedEdge[3,8],UndirectedEdge[3,12],UndirectedEdge[4,6],UndirectedEdge[4,8],UndirectedEdge[4,11],UndirectedEdge[5,8],UndirectedEdge[5,10],UndirectedEdge[6,7],UndirectedEdge[6,9],UndirectedEdge[7,9],UndirectedEdge[8,10],UndirectedEdge[9,12],UndirectedEdge[10,11],UndirectedEdge[11,12]}] ;   1 ;   0 ;       0 ,  556096 ,  662968 ,  297700 ,   67846 ,    8939 ,     735 ,      38 ,       1 ; 
/9abc/2345/347/56/89/6a/ac/8bc/9b/c/b/// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[2,3],UndirectedEdge[2,4],UndirectedEdge[2,7],UndirectedEdge[3,5],UndirectedEdge[3,6],UndirectedEdge[4,8],UndirectedEdge[4,9],UndirectedEdge[5,6],UndirectedEdge[5,10],UndirectedEdge[6,10],UndirectedEdge[6,12],UndirectedEdge[7,8],UndirectedEdge[7,11],UndirectedEdge[7,12],UndirectedEdge[8,9],UndirectedEdge[8,11],UndirectedEdge[9,12],UndirectedEdge[10,11]}] ;   2 ;   0 ;       0 ,  533136 ,  661908 ,  313332 ,   75071 ,   10050 ,     787 ,      38 ,       1 ; 
/9abc/2356/348/7c/589/9b/7ab/ac/9a///c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[2,3],UndirectedEdge[2,4],UndirectedEdge[2,8],UndirectedEdge[3,7],UndirectedEdge[3,12],UndirectedEdge[4,5],UndirectedEdge[4,8],UndirectedEdge[4,9],UndirectedEdge[5,9],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,10],UndirectedEdge[6,11],UndirectedEdge[7,10],UndirectedEdge[7,12],UndirectedEdge[8,9],UndirectedEdge[8,10],UndirectedEdge[11,12]}] ;   1 ;   0 ;       0 ,  562624 ,  666612 ,  293364 ,   63531 ,    7599 ,     562 ,      30 ,       1 ; 
/9abc/4567/367a/48a/5c/69/9/8b/bc/c/b/// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,7],UndirectedEdge[2,10],UndirectedEdge[3,4],UndirectedEdge[3,8],UndirectedEdge[3,10],UndirectedEdge[4,5],UndirectedEdge[4,12],UndirectedEdge[5,6],UndirectedEdge[5,9],UndirectedEdge[6,9],UndirectedEdge[7,8],UndirectedEdge[7,11],UndirectedEdge[8,11],UndirectedEdge[8,12],UndirectedEdge[9,12],UndirectedEdge[10,11]}] ;   1 ;   0 ;       0 ,  565120 ,  667196 ,  291640 ,   62429 ,    7362 ,     545 ,      30 ,       1 ; 
/9abc/4567/567a/4689/5b/a/9/8c/bc/c/b/// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[2,7],UndirectedEdge[2,10],UndirectedEdge[3,4],UndirectedEdge[3,6],UndirectedEdge[3,8],UndirectedEdge[3,9],UndirectedEdge[4,5],UndirectedEdge[4,11],UndirectedEdge[5,10],UndirectedEdge[6,9],UndirectedEdge[7,8],UndirectedEdge[7,12],UndirectedEdge[8,11],UndirectedEdge[8,12],UndirectedEdge[9,12],UndirectedEdge[10,11]}] ;   1 ;   0 ;       0 ,  584288 ,  666228 ,  278828 ,   57611 ,    6807 ,     530 ,      30 ,       1 ; 
/9abc/5678/356a/469/78c/7a/b/9/bc/a//c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[1,8],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[2,10],UndirectedEdge[3,4],UndirectedEdge[3,6],UndirectedEdge[3,9],UndirectedEdge[4,7],UndirectedEdge[4,8],UndirectedEdge[4,12],UndirectedEdge[5,7],UndirectedEdge[5,10],UndirectedEdge[6,11],UndirectedEdge[7,9],UndirectedEdge[8,11],UndirectedEdge[8,12],UndirectedEdge[9,10],UndirectedEdge[11,12]}] ;   1 ;   0 ;       0 ,  569792 ,  666520 ,  288548 ,   61550 ,    7331 ,     551 ,      30 ,       1 ; 
/9abc/2345/567/47a/69/8c/9b/ab/9ac///c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[2,7],UndirectedEdge[3,4],UndirectedEdge[3,7],UndirectedEdge[3,10],UndirectedEdge[4,6],UndirectedEdge[4,9],UndirectedEdge[5,8],UndirectedEdge[5,12],UndirectedEdge[6,9],UndirectedEdge[6,11],UndirectedEdge[7,10],UndirectedEdge[7,11],UndirectedEdge[8,9],UndirectedEdge[8,10],UndirectedEdge[8,12],UndirectedEdge[11,12]}] ;   2 ;   0 ;       0 ,  584736 ,  665928 ,  278576 ,   57678 ,    6842 ,     532 ,      30 ,       1 ; 
/9abc/2458/357/46b/6a/69/9/8bc/ac/c/b/// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,2],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,8],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,7],UndirectedEdge[3,4],UndirectedEdge[3,6],UndirectedEdge[3,11],UndirectedEdge[4,6],UndirectedEdge[4,10],UndirectedEdge[5,6],UndirectedEdge[5,9],UndirectedEdge[6,9],UndirectedEdge[7,8],UndirectedEdge[7,11],UndirectedEdge[7,12],UndirectedEdge[8,10],UndirectedEdge[8,12],UndirectedEdge[9,12],UndirectedEdge[10,11]}] ;   8 ;   0 ;       0 ,  578992 ,  667048 ,  282412 ,   58582 ,    6770 ,     492 ,      26 ,       1 ; 
/9abc/5678/356a/469/78c/7a/b/9/bc/b/c/// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[1,8],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[2,10],UndirectedEdge[3,4],UndirectedEdge[3,6],UndirectedEdge[3,9],UndirectedEdge[4,7],UndirectedEdge[4,8],UndirectedEdge[4,12],UndirectedEdge[5,7],UndirectedEdge[5,10],UndirectedEdge[6,11],UndirectedEdge[7,9],UndirectedEdge[8,11],UndirectedEdge[8,12],UndirectedEdge[9,11],UndirectedEdge[10,12]}] ;   4 ;   0 ;       0 ,  592272 ,  667460 ,  273452 ,   54523 ,    6132 ,     457 ,      26 ,       1 ; 
/9abc/3458/457a/56b/8c/a/79b/9c/9a///c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,3],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,8],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[2,7],UndirectedEdge[2,10],UndirectedEdge[3,5],UndirectedEdge[3,6],UndirectedEdge[3,11],UndirectedEdge[4,8],UndirectedEdge[4,12],UndirectedEdge[5,10],UndirectedEdge[6,7],UndirectedEdge[6,9],UndirectedEdge[6,11],UndirectedEdge[7,9],UndirectedEdge[7,12],UndirectedEdge[8,9],UndirectedEdge[8,10],UndirectedEdge[11,12]}] ;   8 ;   0 ;       0 ,  584112 ,  668096 ,  278916 ,   56416 ,    6300 ,     456 ,      26 ,       1 ; 
/9abc/5678/347a/469/5c/8c/9b/ab/9a///c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[1,8],UndirectedEdge[2,3],UndirectedEdge[2,4],UndirectedEdge[2,7],UndirectedEdge[2,10],UndirectedEdge[3,4],UndirectedEdge[3,6],UndirectedEdge[3,9],UndirectedEdge[4,5],UndirectedEdge[4,12],UndirectedEdge[5,8],UndirectedEdge[5,12],UndirectedEdge[6,9],UndirectedEdge[6,11],UndirectedEdge[7,10],UndirectedEdge[7,11],UndirectedEdge[8,9],UndirectedEdge[8,10],UndirectedEdge[11,12]}] ;  16 ;   0 ;       0 ,  593776 ,  666576 ,  272516 ,   54684 ,    6272 ,     472 ,      26 ,       1 ; 
/9abc/4567/356a/489/5b/a/79/8c/bc/c/b/// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[2,10],UndirectedEdge[3,4],UndirectedEdge[3,8],UndirectedEdge[3,9],UndirectedEdge[4,5],UndirectedEdge[4,11],UndirectedEdge[5,10],UndirectedEdge[6,7],UndirectedEdge[6,9],UndirectedEdge[7,8],UndirectedEdge[7,12],UndirectedEdge[8,11],UndirectedEdge[8,12],UndirectedEdge[9,12],UndirectedEdge[10,11]}] ;   4 ;   0 ;       0 ,  583280 ,  666508 ,  279628 ,   57705 ,    6686 ,     489 ,      26 ,       1 ; 
/9abc/2346/478/56a/59/89/7b/bc/ac/c/b/// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[2,4],UndirectedEdge[2,7],UndirectedEdge[2,8],UndirectedEdge[3,5],UndirectedEdge[3,6],UndirectedEdge[3,10],UndirectedEdge[4,5],UndirectedEdge[4,9],UndirectedEdge[5,8],UndirectedEdge[5,9],UndirectedEdge[6,7],UndirectedEdge[6,11],UndirectedEdge[7,11],UndirectedEdge[7,12],UndirectedEdge[8,10],UndirectedEdge[8,12],UndirectedEdge[9,12],UndirectedEdge[10,11]}] ;   2 ;   0 ;       0 ,  581424 ,  666612 ,  280840 ,   58171 ,    6755 ,     494 ,      26 ,       1 ; 
/9abc/4567/356a/489/6c/7a/9/8b/bc/c/b/// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[2,10],UndirectedEdge[3,4],UndirectedEdge[3,8],UndirectedEdge[3,9],UndirectedEdge[4,6],UndirectedEdge[4,12],UndirectedEdge[5,7],UndirectedEdge[5,10],UndirectedEdge[6,9],UndirectedEdge[7,8],UndirectedEdge[7,11],UndirectedEdge[8,11],UndirectedEdge[8,12],UndirectedEdge[9,12],UndirectedEdge[10,11]}] ;   2 ;   0 ;       0 ,  578032 ,  664504 ,  282800 ,   60574 ,    7709 ,     665 ,      38 ,       1 ; 
/9abc/2458/347/67c/69/8ab/9c/ab/9a///c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,2],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,8],UndirectedEdge[2,3],UndirectedEdge[2,4],UndirectedEdge[2,7],UndirectedEdge[3,6],UndirectedEdge[3,7],UndirectedEdge[3,12],UndirectedEdge[4,6],UndirectedEdge[4,9],UndirectedEdge[5,8],UndirectedEdge[5,10],UndirectedEdge[5,11],UndirectedEdge[6,9],UndirectedEdge[6,12],UndirectedEdge[7,10],UndirectedEdge[7,11],UndirectedEdge[8,9],UndirectedEdge[8,10],UndirectedEdge[11,12]}] ;   1 ;   0 ;       0 ,  567344 ,  664636 ,  289960 ,   63537 ,    8123 ,     684 ,      38 ,       1 ; 
/9abc/4567/356a/459/7a/9/8c/8b/bc/c/b/// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[2,10],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,9],UndirectedEdge[4,7],UndirectedEdge[4,10],UndirectedEdge[5,9],UndirectedEdge[6,8],UndirectedEdge[6,12],UndirectedEdge[7,8],UndirectedEdge[7,11],UndirectedEdge[8,11],UndirectedEdge[8,12],UndirectedEdge[9,12],UndirectedEdge[10,11]}] ;   2 ;   0 ;       0 ,  571312 ,  664296 ,  287364 ,   62622 ,    8012 ,     678 ,      38 ,       1 ; 
/9abc/2345/368/67/589/7a/bc/ac/9b/a//c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,8],UndirectedEdge[3,6],UndirectedEdge[3,7],UndirectedEdge[4,5],UndirectedEdge[4,8],UndirectedEdge[4,9],UndirectedEdge[5,7],UndirectedEdge[5,10],UndirectedEdge[6,11],UndirectedEdge[6,12],UndirectedEdge[7,10],UndirectedEdge[7,12],UndirectedEdge[8,9],UndirectedEdge[8,11],UndirectedEdge[9,10],UndirectedEdge[11,12]}] ;   4 ;   1 ;       0 ,  553072 ,  662768 ,  299712 ,   68844 ,    9133 ,     754 ,      39 ,       1 ; 
/9abc/4567/347a/459/c/69/8b/8a/bc/c/b/// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,3],UndirectedEdge[2,4],UndirectedEdge[2,7],UndirectedEdge[2,10],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,9],UndirectedEdge[4,12],UndirectedEdge[5,6],UndirectedEdge[5,9],UndirectedEdge[6,8],UndirectedEdge[6,11],UndirectedEdge[7,8],UndirectedEdge[7,10],UndirectedEdge[8,11],UndirectedEdge[8,12],UndirectedEdge[9,12],UndirectedEdge[10,11]}] ;   2 ;   0 ;       0 ,  574648 ,  664100 ,  285270 ,   61799 ,    7831 ,     640 ,      34 ,       1 ; 
/9abc/4567/356a/58c/679/b/a/89/bc/c/b/// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[2,10],UndirectedEdge[3,5],UndirectedEdge[3,8],UndirectedEdge[3,12],UndirectedEdge[4,6],UndirectedEdge[4,7],UndirectedEdge[4,9],UndirectedEdge[5,11],UndirectedEdge[6,10],UndirectedEdge[7,8],UndirectedEdge[7,9],UndirectedEdge[8,11],UndirectedEdge[8,12],UndirectedEdge[9,12],UndirectedEdge[10,11]}] ;   2 ;   0 ;       0 ,  558056 ,  663580 ,  296462 ,   66877 ,    8630 ,     683 ,      34 ,       1 ; 
/9abc/4567/356a/489/59/b/7a/8c/bc/c/b/// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[2,10],UndirectedEdge[3,4],UndirectedEdge[3,8],UndirectedEdge[3,9],UndirectedEdge[4,5],UndirectedEdge[4,9],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,10],UndirectedEdge[7,8],UndirectedEdge[7,12],UndirectedEdge[8,11],UndirectedEdge[8,12],UndirectedEdge[9,12],UndirectedEdge[10,11]}] ;   2 ;   0 ;       0 ,  577992 ,  664200 ,  283006 ,   60782 ,    7676 ,     632 ,      34 ,       1 ; 
/9abc/2356/347/49/89/67b/8a/bc/ac/a//c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[2,3],UndirectedEdge[2,4],UndirectedEdge[2,7],UndirectedEdge[3,4],UndirectedEdge[3,9],UndirectedEdge[4,8],UndirectedEdge[4,9],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[5,11],UndirectedEdge[6,8],UndirectedEdge[6,10],UndirectedEdge[7,11],UndirectedEdge[7,12],UndirectedEdge[8,10],UndirectedEdge[8,12],UndirectedEdge[9,10],UndirectedEdge[11,12]}] ;   2 ;   0 ;       0 ,  545176 ,  662976 ,  305138 ,   70960 ,    9314 ,     724 ,      34 ,       1 ; 
/9abc/4567/356a/489/59/c/7a/8b/bc/a//c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[2,10],UndirectedEdge[3,4],UndirectedEdge[3,8],UndirectedEdge[3,9],UndirectedEdge[4,5],UndirectedEdge[4,9],UndirectedEdge[5,12],UndirectedEdge[6,7],UndirectedEdge[6,10],UndirectedEdge[7,8],UndirectedEdge[7,11],UndirectedEdge[8,11],UndirectedEdge[8,12],UndirectedEdge[9,10],UndirectedEdge[11,12]}] ;   2 ;   0 ;       0 ,  564440 ,  663972 ,  292114 ,   64803 ,    8294 ,     665 ,      34 ,       1 ; 
/9abc/4567/356a/489/79/6c/a/8b/bc/a//c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[2,10],UndirectedEdge[3,4],UndirectedEdge[3,8],UndirectedEdge[3,9],UndirectedEdge[4,7],UndirectedEdge[4,9],UndirectedEdge[5,6],UndirectedEdge[5,12],UndirectedEdge[6,10],UndirectedEdge[7,8],UndirectedEdge[7,11],UndirectedEdge[8,11],UndirectedEdge[8,12],UndirectedEdge[9,10],UndirectedEdge[11,12]}] ;   2 ;   0 ;       0 ,  548200 ,  663264 ,  303074 ,   69908 ,    9129 ,     713 ,      34 ,       1 ; 
/9abc/2347/357/4c/6b/8ac/89b/9a/9a///c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,4],UndirectedEdge[1,7],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,7],UndirectedEdge[3,4],UndirectedEdge[3,12],UndirectedEdge[4,6],UndirectedEdge[4,11],UndirectedEdge[5,8],UndirectedEdge[5,10],UndirectedEdge[5,12],UndirectedEdge[6,8],UndirectedEdge[6,9],UndirectedEdge[6,11],UndirectedEdge[7,9],UndirectedEdge[7,10],UndirectedEdge[8,9],UndirectedEdge[8,10],UndirectedEdge[11,12]}] ;   1 ;   0 ;       0 ,  564280 ,  664988 ,  292206 ,   64153 ,    8025 ,     636 ,      34 ,       1 ; 
/9abc/4567/367a/48a/5b/69/9/8c/bc/c/b/// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,7],UndirectedEdge[2,10],UndirectedEdge[3,4],UndirectedEdge[3,8],UndirectedEdge[3,10],UndirectedEdge[4,5],UndirectedEdge[4,11],UndirectedEdge[5,6],UndirectedEdge[5,9],UndirectedEdge[6,9],UndirectedEdge[7,8],UndirectedEdge[7,12],UndirectedEdge[8,11],UndirectedEdge[8,12],UndirectedEdge[9,12],UndirectedEdge[10,11]}] ;   1 ;   0 ;       0 ,  569224 ,  665188 ,  288850 ,   62615 ,    7787 ,     624 ,      34 ,       1 ; 
/9abc/4567/567a/4689/5c/a/9/8b/bc/c/b/// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[2,7],UndirectedEdge[2,10],UndirectedEdge[3,4],UndirectedEdge[3,6],UndirectedEdge[3,8],UndirectedEdge[3,9],UndirectedEdge[4,5],UndirectedEdge[4,12],UndirectedEdge[5,10],UndirectedEdge[6,9],UndirectedEdge[7,8],UndirectedEdge[7,11],UndirectedEdge[8,11],UndirectedEdge[8,12],UndirectedEdge[9,12],UndirectedEdge[10,11]}] ;   2 ;   0 ;       0 ,  580504 ,  664760 ,  281282 ,   59690 ,    7438 ,     614 ,      34 ,       1 ; 
/9abc/4567/367a/48a/5c/69/9/8b/bc/a//c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,7],UndirectedEdge[2,10],UndirectedEdge[3,4],UndirectedEdge[3,8],UndirectedEdge[3,10],UndirectedEdge[4,5],UndirectedEdge[4,12],UndirectedEdge[5,6],UndirectedEdge[5,9],UndirectedEdge[6,9],UndirectedEdge[7,8],UndirectedEdge[7,11],UndirectedEdge[8,11],UndirectedEdge[8,12],UndirectedEdge[9,10],UndirectedEdge[11,12]}] ;   1 ;   0 ;       0 ,  555240 ,  665216 ,  298226 ,   66588 ,    8365 ,     653 ,      34 ,       1 ; 
/9abc/2348/478/456/b/679/ac/9b/9a//c/c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,4],UndirectedEdge[1,8],UndirectedEdge[2,4],UndirectedEdge[2,7],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,6],UndirectedEdge[4,11],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[5,9],UndirectedEdge[6,10],UndirectedEdge[6,12],UndirectedEdge[7,9],UndirectedEdge[7,11],UndirectedEdge[8,9],UndirectedEdge[8,10],UndirectedEdge[10,12],UndirectedEdge[11,12]}] ;   2 ;   0 ;       0 ,  556824 ,  665312 ,  297154 ,   66072 ,    8278 ,     648 ,      34 ,       1 ; 
/9abc/2578/357/47c/68b/6a/8a/9/9/c/b/c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,2],UndirectedEdge[1,5],UndirectedEdge[1,7],UndirectedEdge[1,8],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,7],UndirectedEdge[3,4],UndirectedEdge[3,7],UndirectedEdge[3,12],UndirectedEdge[4,6],UndirectedEdge[4,8],UndirectedEdge[4,11],UndirectedEdge[5,6],UndirectedEdge[5,10],UndirectedEdge[6,8],UndirectedEdge[6,10],UndirectedEdge[7,9],UndirectedEdge[8,9],UndirectedEdge[9,12],UndirectedEdge[10,11],UndirectedEdge[11,12]}] ;   2 ;   0 ;       0 ,  552216 ,  664928 ,  300290 ,   67640 ,    8550 ,     664 ,      34 ,       1 ; 
/9abc/2348/358/45/67/6a/79/bc/9a/c/b/c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,4],UndirectedEdge[1,8],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[4,6],UndirectedEdge[4,7],UndirectedEdge[5,6],UndirectedEdge[5,10],UndirectedEdge[6,7],UndirectedEdge[6,9],UndirectedEdge[7,11],UndirectedEdge[7,12],UndirectedEdge[8,9],UndirectedEdge[8,10],UndirectedEdge[9,12],UndirectedEdge[10,11],UndirectedEdge[11,12]}] ;   2 ;   0 ;       0 ,  513888 ,  656272 ,  325980 ,   84376 ,   12635 ,    1117 ,      54 ,       1 ; 
/9abc/2357/345/47/6b/89/8ac/9a/9b//c/c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,5],UndirectedEdge[1,7],UndirectedEdge[2,3],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[3,4],UndirectedEdge[3,7],UndirectedEdge[4,6],UndirectedEdge[4,11],UndirectedEdge[5,8],UndirectedEdge[5,9],UndirectedEdge[6,8],UndirectedEdge[6,10],UndirectedEdge[6,12],UndirectedEdge[7,9],UndirectedEdge[7,10],UndirectedEdge[8,9],UndirectedEdge[8,11],UndirectedEdge[10,12],UndirectedEdge[11,12]}] ;   1 ;   0 ;       0 ,  534560 ,  661728 ,  312052 ,   74820 ,   10257 ,     861 ,      44 ,       1 ; 
/9abc/3458/457c/78b/6a/69/9a/bc/9a///c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,3],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,8],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[2,7],UndirectedEdge[2,12],UndirectedEdge[3,7],UndirectedEdge[3,8],UndirectedEdge[3,11],UndirectedEdge[4,6],UndirectedEdge[4,10],UndirectedEdge[5,6],UndirectedEdge[5,9],UndirectedEdge[6,9],UndirectedEdge[6,10],UndirectedEdge[7,11],UndirectedEdge[7,12],UndirectedEdge[8,9],UndirectedEdge[8,10],UndirectedEdge[11,12]}] ;   4 ;   0 ;       0 ,  551744 ,  660888 ,  300568 ,   70482 ,    9750 ,     846 ,      44 ,       1 ; 
/9abc/2348/345/56/67/8a/79/bc/9a/c/b/c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,4],UndirectedEdge[1,8],UndirectedEdge[2,3],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[3,5],UndirectedEdge[3,6],UndirectedEdge[4,6],UndirectedEdge[4,7],UndirectedEdge[5,8],UndirectedEdge[5,10],UndirectedEdge[6,7],UndirectedEdge[6,9],UndirectedEdge[7,11],UndirectedEdge[7,12],UndirectedEdge[8,9],UndirectedEdge[8,10],UndirectedEdge[9,12],UndirectedEdge[10,11],UndirectedEdge[11,12]}] ;   2 ;   0 ;       0 ,  514512 ,  657524 ,  325680 ,   83339 ,   12175 ,    1042 ,      50 ,       1 ; 
/9abc/2345/36a/6b/589/79/ab/8ac/9c///c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,10],UndirectedEdge[3,6],UndirectedEdge[3,11],UndirectedEdge[4,5],UndirectedEdge[4,8],UndirectedEdge[4,9],UndirectedEdge[5,7],UndirectedEdge[5,9],UndirectedEdge[6,10],UndirectedEdge[6,11],UndirectedEdge[7,8],UndirectedEdge[7,10],UndirectedEdge[7,12],UndirectedEdge[8,9],UndirectedEdge[8,12],UndirectedEdge[11,12]}] ;   1 ;   0 ;       0 ,  521328 ,  656188 ,  320868 ,   82341 ,   12424 ,    1119 ,      54 ,       1 ; 
/9abc/4567/356a/48b/79/6a/9/8c/bc/a//c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[2,10],UndirectedEdge[3,4],UndirectedEdge[3,8],UndirectedEdge[3,11],UndirectedEdge[4,7],UndirectedEdge[4,9],UndirectedEdge[5,6],UndirectedEdge[5,10],UndirectedEdge[6,9],UndirectedEdge[7,8],UndirectedEdge[7,12],UndirectedEdge[8,11],UndirectedEdge[8,12],UndirectedEdge[9,10],UndirectedEdge[11,12]}] ;   1 ;   0 ;       0 ,  524592 ,  657980 ,  318724 ,   80197 ,   11748 ,    1031 ,      50 ,       1 ; 
/9abc/2345/35b/4b/6a/79/89c/89a/ac///c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,11],UndirectedEdge[3,4],UndirectedEdge[3,11],UndirectedEdge[4,6],UndirectedEdge[4,10],UndirectedEdge[5,7],UndirectedEdge[5,9],UndirectedEdge[6,8],UndirectedEdge[6,9],UndirectedEdge[6,12],UndirectedEdge[7,8],UndirectedEdge[7,9],UndirectedEdge[7,10],UndirectedEdge[8,10],UndirectedEdge[8,12],UndirectedEdge[11,12]}] ;   2 ;   0 ;       0 ,  544784 ,  658548 ,  305036 ,   74079 ,   10836 ,     989 ,      50 ,       1 ; 
/9abc/2357/456/78b/68c/7a/89/a/9/c/b/c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,5],UndirectedEdge[1,7],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[3,7],UndirectedEdge[3,8],UndirectedEdge[3,11],UndirectedEdge[4,6],UndirectedEdge[4,8],UndirectedEdge[4,12],UndirectedEdge[5,7],UndirectedEdge[5,10],UndirectedEdge[6,8],UndirectedEdge[6,9],UndirectedEdge[7,10],UndirectedEdge[8,9],UndirectedEdge[9,12],UndirectedEdge[10,11],UndirectedEdge[11,12]}] ;   1 ;   0 ;       0 ,  511248 ,  655732 ,  327824 ,   85483 ,   12851 ,    1130 ,      54 ,       1 ; 
/9abc/2356/348/49/89/67b/7a/bc/ac/a//c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[2,3],UndirectedEdge[2,4],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,9],UndirectedEdge[4,8],UndirectedEdge[4,9],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,10],UndirectedEdge[7,11],UndirectedEdge[7,12],UndirectedEdge[8,10],UndirectedEdge[8,12],UndirectedEdge[9,10],UndirectedEdge[11,12]}] ;   1 ;   0 ;       0 ,  511824 ,  655588 ,  327320 ,   85447 ,   12941 ,    1148 ,      54 ,       1 ; 
/9abc/2357/456/78c/68b/7a/89/a/9/c/b/c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,5],UndirectedEdge[1,7],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[3,7],UndirectedEdge[3,8],UndirectedEdge[3,12],UndirectedEdge[4,6],UndirectedEdge[4,8],UndirectedEdge[4,11],UndirectedEdge[5,7],UndirectedEdge[5,10],UndirectedEdge[6,8],UndirectedEdge[6,9],UndirectedEdge[7,10],UndirectedEdge[8,9],UndirectedEdge[9,12],UndirectedEdge[10,11],UndirectedEdge[11,12]}] ;   2 ;   0 ;       0 ,  520752 ,  656332 ,  321372 ,   82377 ,   12334 ,    1101 ,      54 ,       1 ; 
/9abc/2346/358/45/67/8a/79/bc/9a/c/b/c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[4,6],UndirectedEdge[4,7],UndirectedEdge[5,8],UndirectedEdge[5,10],UndirectedEdge[6,7],UndirectedEdge[6,9],UndirectedEdge[7,11],UndirectedEdge[7,12],UndirectedEdge[8,9],UndirectedEdge[8,10],UndirectedEdge[9,12],UndirectedEdge[10,11],UndirectedEdge[11,12]}] ;   2 ;   1 ;       0 ,  493104 ,  654124 ,  340132 ,   91725 ,   13976 ,    1206 ,      55 ,       1 ; 
/9abc/2345/58c/47b/6a/69/9a/8ab/9c///c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[2,5],UndirectedEdge[2,8],UndirectedEdge[2,12],UndirectedEdge[3,4],UndirectedEdge[3,7],UndirectedEdge[3,11],UndirectedEdge[4,6],UndirectedEdge[4,10],UndirectedEdge[5,6],UndirectedEdge[5,9],UndirectedEdge[6,9],UndirectedEdge[6,10],UndirectedEdge[7,8],UndirectedEdge[7,10],UndirectedEdge[7,11],UndirectedEdge[8,9],UndirectedEdge[8,12],UndirectedEdge[11,12]}] ;   2 ;   0 ;       0 ,  570472 ,  663096 ,  287854 ,   63674 ,    8438 ,     746 ,      42 ,       1 ; 
/9abc/4567/367a/48c/59/69/a/8b/bc/c/b/// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,7],UndirectedEdge[2,10],UndirectedEdge[3,4],UndirectedEdge[3,8],UndirectedEdge[3,12],UndirectedEdge[4,5],UndirectedEdge[4,9],UndirectedEdge[5,6],UndirectedEdge[5,9],UndirectedEdge[6,10],UndirectedEdge[7,8],UndirectedEdge[7,11],UndirectedEdge[8,11],UndirectedEdge[8,12],UndirectedEdge[9,12],UndirectedEdge[10,11]}] ;   1 ;   0 ;       0 ,  556984 ,  662780 ,  296962 ,   67725 ,    9052 ,     777 ,      42 ,       1 ; 
/9abc/2345/58c/47b/6a/69/9a/89b/ac///c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[2,5],UndirectedEdge[2,8],UndirectedEdge[2,12],UndirectedEdge[3,4],UndirectedEdge[3,7],UndirectedEdge[3,11],UndirectedEdge[4,6],UndirectedEdge[4,10],UndirectedEdge[5,6],UndirectedEdge[5,9],UndirectedEdge[6,9],UndirectedEdge[6,10],UndirectedEdge[7,8],UndirectedEdge[7,9],UndirectedEdge[7,11],UndirectedEdge[8,10],UndirectedEdge[8,12],UndirectedEdge[11,12]}] ;   2 ;   0 ;       0 ,  576984 ,  663312 ,  283506 ,   61660 ,    8094 ,     724 ,      42 ,       1 ; 
/9abc/4567/367a/48b/59/69/a/8c/bc/c/b/// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,7],UndirectedEdge[2,10],UndirectedEdge[3,4],UndirectedEdge[3,8],UndirectedEdge[3,11],UndirectedEdge[4,5],UndirectedEdge[4,9],UndirectedEdge[5,6],UndirectedEdge[5,9],UndirectedEdge[6,10],UndirectedEdge[7,8],UndirectedEdge[7,12],UndirectedEdge[8,11],UndirectedEdge[8,12],UndirectedEdge[9,12],UndirectedEdge[10,11]}] ;   1 ;   0 ;       0 ,  560104 ,  662988 ,  294858 ,   66693 ,    8871 ,     766 ,      42 ,       1 ; 
/9abc/5678/347a/46b/8c/679/9/a/bc/a//c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[1,8],UndirectedEdge[2,3],UndirectedEdge[2,4],UndirectedEdge[2,7],UndirectedEdge[2,10],UndirectedEdge[3,4],UndirectedEdge[3,6],UndirectedEdge[3,11],UndirectedEdge[4,8],UndirectedEdge[4,12],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[5,9],UndirectedEdge[6,9],UndirectedEdge[7,10],UndirectedEdge[8,11],UndirectedEdge[8,12],UndirectedEdge[9,10],UndirectedEdge[11,12]}] ;   1 ;   0 ;       0 ,  540104 ,  662456 ,  308314 ,   72758 ,    9829 ,     819 ,      42 ,       1 ; 
/9abc/4567/356a/78b/569/a/9/8c/bc/c/b/// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[2,10],UndirectedEdge[3,7],UndirectedEdge[3,8],UndirectedEdge[3,11],UndirectedEdge[4,5],UndirectedEdge[4,6],UndirectedEdge[4,9],UndirectedEdge[5,10],UndirectedEdge[6,9],UndirectedEdge[7,8],UndirectedEdge[7,12],UndirectedEdge[8,11],UndirectedEdge[8,12],UndirectedEdge[9,12],UndirectedEdge[10,11]}] ;   1 ;   0 ;       0 ,  537080 ,  662168 ,  310378 ,   73810 ,   10014 ,     830 ,      42 ,       1 ; 
/9abc/4567/378c/68b/579/6a/a/9/bc/c/b/// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,3],UndirectedEdge[2,7],UndirectedEdge[2,8],UndirectedEdge[2,12],UndirectedEdge[3,6],UndirectedEdge[3,8],UndirectedEdge[3,11],UndirectedEdge[4,5],UndirectedEdge[4,7],UndirectedEdge[4,9],UndirectedEdge[5,6],UndirectedEdge[5,10],UndirectedEdge[6,10],UndirectedEdge[7,9],UndirectedEdge[8,11],UndirectedEdge[8,12],UndirectedEdge[9,12],UndirectedEdge[10,11]}] ;   2 ;   1 ;       0 ,  521960 ,  660848 ,  320622 ,   79000 ,   10954 ,     895 ,      43 ,       1 ; 
/9abc/4567/378c/68b/579/6a/a/9/bc/b/c/// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,3],UndirectedEdge[2,7],UndirectedEdge[2,8],UndirectedEdge[2,12],UndirectedEdge[3,6],UndirectedEdge[3,8],UndirectedEdge[3,11],UndirectedEdge[4,5],UndirectedEdge[4,7],UndirectedEdge[4,9],UndirectedEdge[5,6],UndirectedEdge[5,10],UndirectedEdge[6,10],UndirectedEdge[7,9],UndirectedEdge[8,11],UndirectedEdge[8,12],UndirectedEdge[9,11],UndirectedEdge[10,12]}] ;   2 ;   0 ;       0 ,  527576 ,  661568 ,  316830 ,   76916 ,   10531 ,     859 ,      42 ,       1 ; 
/9abc/3468/3457/6c/5b/7a/89/ac/9b/c/b/// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,3],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[1,8],UndirectedEdge[2,3],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[2,7],UndirectedEdge[3,6],UndirectedEdge[3,12],UndirectedEdge[4,5],UndirectedEdge[4,11],UndirectedEdge[5,7],UndirectedEdge[5,10],UndirectedEdge[6,8],UndirectedEdge[6,9],UndirectedEdge[7,10],UndirectedEdge[7,12],UndirectedEdge[8,9],UndirectedEdge[8,11],UndirectedEdge[9,12],UndirectedEdge[10,11]}] ;   2 ;   1 ;       0 ,  544704 ,  665260 ,  305308 ,   69553 ,    8785 ,     677 ,      35 ,       1 ; 
/9abc/5678/346a/45a/59/b/79/8c/bc/c/b/// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[1,8],UndirectedEdge[2,3],UndirectedEdge[2,4],UndirectedEdge[2,6],UndirectedEdge[2,10],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,10],UndirectedEdge[4,5],UndirectedEdge[4,9],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,9],UndirectedEdge[7,8],UndirectedEdge[7,12],UndirectedEdge[8,11],UndirectedEdge[8,12],UndirectedEdge[9,12],UndirectedEdge[10,11]}] ;   1 ;   0 ;       0 ,  550176 ,  666076 ,  301596 ,   67449 ,    8351 ,     640 ,      34 ,       1 ; 
/9abc/2368/467/48c/7b/678a/9/a/9/c/b/c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,6],UndirectedEdge[1,8],UndirectedEdge[2,4],UndirectedEdge[2,6],UndirectedEdge[2,7],UndirectedEdge[3,4],UndirectedEdge[3,8],UndirectedEdge[3,12],UndirectedEdge[4,7],UndirectedEdge[4,11],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[5,8],UndirectedEdge[5,10],UndirectedEdge[6,9],UndirectedEdge[7,10],UndirectedEdge[8,9],UndirectedEdge[9,12],UndirectedEdge[10,11],UndirectedEdge[11,12]}] ;   1 ;   0 ;       0 ,  563680 ,  665328 ,  292588 ,   64096 ,    7967 ,     629 ,      34 ,       1 ; 
/9abc/2467/356/568/57c/b/9/8a/9a/c/b/c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,2],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[3,5],UndirectedEdge[3,6],UndirectedEdge[3,8],UndirectedEdge[4,5],UndirectedEdge[4,7],UndirectedEdge[4,12],UndirectedEdge[5,11],UndirectedEdge[6,9],UndirectedEdge[7,8],UndirectedEdge[7,10],UndirectedEdge[8,9],UndirectedEdge[8,10],UndirectedEdge[9,12],UndirectedEdge[10,11],UndirectedEdge[11,12]}] ;   2 ;   0 ;       0 ,  553344 ,  666268 ,  299452 ,   66417 ,    8177 ,     630 ,      34 ,       1 ; 
/9abc/5678/356a/479/78c/69/a/b/bc/c/b/// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[1,8],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[2,10],UndirectedEdge[3,4],UndirectedEdge[3,7],UndirectedEdge[3,9],UndirectedEdge[4,7],UndirectedEdge[4,8],UndirectedEdge[4,12],UndirectedEdge[5,6],UndirectedEdge[5,9],UndirectedEdge[6,10],UndirectedEdge[7,11],UndirectedEdge[8,11],UndirectedEdge[8,12],UndirectedEdge[9,12],UndirectedEdge[10,11]}] ;   1 ;   0 ;       0 ,  568768 ,  665432 ,  289152 ,   62578 ,    7740 ,     618 ,      34 ,       1 ; 
/9abc/3468/3457/6c/5b/8a/79/9c/ab/b/c/// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,3],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[1,8],UndirectedEdge[2,3],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[2,7],UndirectedEdge[3,6],UndirectedEdge[3,12],UndirectedEdge[4,5],UndirectedEdge[4,11],UndirectedEdge[5,8],UndirectedEdge[5,10],UndirectedEdge[6,7],UndirectedEdge[6,9],UndirectedEdge[7,9],UndirectedEdge[7,12],UndirectedEdge[8,10],UndirectedEdge[8,11],UndirectedEdge[9,11],UndirectedEdge[10,12]}] ;   2 ;   0 ;       0 ,  580416 ,  664788 ,  281356 ,   59691 ,    7425 ,     612 ,      34 ,       1 ; 
/9abc/3468/3457/6c/5b/8a/79/9c/ab/c/b/// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,3],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[1,8],UndirectedEdge[2,3],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[2,7],UndirectedEdge[3,6],UndirectedEdge[3,12],UndirectedEdge[4,5],UndirectedEdge[4,11],UndirectedEdge[5,8],UndirectedEdge[5,10],UndirectedEdge[6,7],UndirectedEdge[6,9],UndirectedEdge[7,9],UndirectedEdge[7,12],UndirectedEdge[8,10],UndirectedEdge[8,11],UndirectedEdge[9,12],UndirectedEdge[10,11]}] ;   2 ;   0 ;       0 ,  526160 ,  657076 ,  317736 ,   80355 ,   11897 ,    1048 ,      50 ,       1 ; 
/9abc/2458/357/46c/6b/8a/79/9c/ab/c/b/// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,2],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,8],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,7],UndirectedEdge[3,4],UndirectedEdge[3,6],UndirectedEdge[3,12],UndirectedEdge[4,6],UndirectedEdge[4,11],UndirectedEdge[5,8],UndirectedEdge[5,10],UndirectedEdge[6,7],UndirectedEdge[6,9],UndirectedEdge[7,9],UndirectedEdge[7,12],UndirectedEdge[8,10],UndirectedEdge[8,11],UndirectedEdge[9,12],UndirectedEdge[10,11]}] ;   1 ;   0 ;       0 ,  515888 ,  656924 ,  324668 ,   83381 ,   12342 ,    1069 ,      50 ,       1 ; 
/9abc/5678/356a/479/78c/69/a/b/bc/a//c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[1,8],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[2,10],UndirectedEdge[3,4],UndirectedEdge[3,7],UndirectedEdge[3,9],UndirectedEdge[4,7],UndirectedEdge[4,8],UndirectedEdge[4,12],UndirectedEdge[5,6],UndirectedEdge[5,9],UndirectedEdge[6,10],UndirectedEdge[7,11],UndirectedEdge[8,11],UndirectedEdge[8,12],UndirectedEdge[9,10],UndirectedEdge[11,12]}] ;   1 ;   0 ;       0 ,  528272 ,  657908 ,  316232 ,   79203 ,   11629 ,    1028 ,      50 ,       1 ; 
/9abc/2345/457/468/b/79/8ac/9b/9a//c/c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[2,7],UndirectedEdge[3,4],UndirectedEdge[3,6],UndirectedEdge[3,8],UndirectedEdge[4,11],UndirectedEdge[5,7],UndirectedEdge[5,9],UndirectedEdge[6,8],UndirectedEdge[6,10],UndirectedEdge[6,12],UndirectedEdge[7,9],UndirectedEdge[7,11],UndirectedEdge[8,9],UndirectedEdge[8,10],UndirectedEdge[10,12],UndirectedEdge[11,12]}] ;   2 ;   1 ;       0 ,  506192 ,  656532 ,  331184 ,   86407 ,   12851 ,    1105 ,      51 ,       1 ; 
/9abc/5678/346a/45a/59/b/79/8c/bc/a//c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[1,8],UndirectedEdge[2,3],UndirectedEdge[2,4],UndirectedEdge[2,6],UndirectedEdge[2,10],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,10],UndirectedEdge[4,5],UndirectedEdge[4,9],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,9],UndirectedEdge[7,8],UndirectedEdge[7,12],UndirectedEdge[8,11],UndirectedEdge[8,12],UndirectedEdge[9,10],UndirectedEdge[11,12]}] ;   1 ;   0 ;       0 ,  518000 ,  657756 ,  323164 ,   82229 ,   12074 ,    1049 ,      50 ,       1 ; 
/9abc/2456/357/567/689/a/a/9b/9bc//c/c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,2],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,7],UndirectedEdge[3,5],UndirectedEdge[3,6],UndirectedEdge[3,7],UndirectedEdge[4,6],UndirectedEdge[4,8],UndirectedEdge[4,9],UndirectedEdge[5,10],UndirectedEdge[6,10],UndirectedEdge[7,9],UndirectedEdge[7,11],UndirectedEdge[8,9],UndirectedEdge[8,11],UndirectedEdge[8,12],UndirectedEdge[10,12],UndirectedEdge[11,12]}] ;   2 ;   0 ;       0 ,  529232 ,  658356 ,  315560 ,   78627 ,   11481 ,    1016 ,      50 ,       1 ; 
/9abc/2346/478/569/59/8a/7b/bc/ac/a//c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[2,4],UndirectedEdge[2,7],UndirectedEdge[2,8],UndirectedEdge[3,5],UndirectedEdge[3,6],UndirectedEdge[3,9],UndirectedEdge[4,5],UndirectedEdge[4,9],UndirectedEdge[5,8],UndirectedEdge[5,10],UndirectedEdge[6,7],UndirectedEdge[6,11],UndirectedEdge[7,11],UndirectedEdge[7,12],UndirectedEdge[8,10],UndirectedEdge[8,12],UndirectedEdge[9,10],UndirectedEdge[11,12]}] ;   2 ;   0 ;       0 ,  560040 ,  663748 ,  294974 ,   66203 ,    8606 ,     713 ,      38 ,       1 ; 
/9abc/2458/678/456a/5a/9/79/bc/bc/c/b/// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,2],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,8],UndirectedEdge[2,6],UndirectedEdge[2,7],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,6],UndirectedEdge[3,10],UndirectedEdge[4,5],UndirectedEdge[4,10],UndirectedEdge[5,9],UndirectedEdge[6,7],UndirectedEdge[6,9],UndirectedEdge[7,11],UndirectedEdge[7,12],UndirectedEdge[8,11],UndirectedEdge[8,12],UndirectedEdge[9,12],UndirectedEdge[10,11]}] ;   2 ;   0 ;       0 ,  565368 ,  663700 ,  291398 ,   64715 ,    8399 ,     704 ,      38 ,       1 ; 
/9abc/2468/357/46a/59/79/8a/bc/bc/c/b/// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,2],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[1,8],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,7],UndirectedEdge[3,4],UndirectedEdge[3,6],UndirectedEdge[3,10],UndirectedEdge[4,5],UndirectedEdge[4,9],UndirectedEdge[5,7],UndirectedEdge[5,9],UndirectedEdge[6,8],UndirectedEdge[6,10],UndirectedEdge[7,11],UndirectedEdge[7,12],UndirectedEdge[8,11],UndirectedEdge[8,12],UndirectedEdge[9,12],UndirectedEdge[10,11]}] ;   2 ;   0 ;       0 ,  576488 ,  663428 ,  283882 ,   61743 ,    8047 ,     696 ,      38 ,       1 ; 
/9abc/2345/348/67/5a/69/9c/8bc/ab/c/b/// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[2,3],UndirectedEdge[2,4],UndirectedEdge[2,8],UndirectedEdge[3,6],UndirectedEdge[3,7],UndirectedEdge[4,5],UndirectedEdge[4,10],UndirectedEdge[5,6],UndirectedEdge[5,9],UndirectedEdge[6,9],UndirectedEdge[6,12],UndirectedEdge[7,8],UndirectedEdge[7,11],UndirectedEdge[7,12],UndirectedEdge[8,10],UndirectedEdge[8,11],UndirectedEdge[9,12],UndirectedEdge[10,11]}] ;   2 ;   1 ;       0 ,  531928 ,  662728 ,  314018 ,   74874 ,    9950 ,     785 ,      39 ,       1 ; 
/9abc/2467/348/48b/c/6789/7a/9/a/c/b/c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,2],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,3],UndirectedEdge[2,4],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,8],UndirectedEdge[3,11],UndirectedEdge[4,12],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[5,8],UndirectedEdge[5,9],UndirectedEdge[6,7],UndirectedEdge[6,10],UndirectedEdge[7,9],UndirectedEdge[8,10],UndirectedEdge[9,12],UndirectedEdge[10,11],UndirectedEdge[11,12]}] ;   2 ;   0 ;       0 ,  540040 ,  663024 ,  308574 ,   72364 ,    9528 ,     754 ,      38 ,       1 ; 
/9abc/2468/357/45a/69/7a/89/bc/bc/c/b/// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,2],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[1,8],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,7],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,10],UndirectedEdge[4,6],UndirectedEdge[4,9],UndirectedEdge[5,7],UndirectedEdge[5,10],UndirectedEdge[6,8],UndirectedEdge[6,9],UndirectedEdge[7,11],UndirectedEdge[7,12],UndirectedEdge[8,11],UndirectedEdge[8,12],UndirectedEdge[9,12],UndirectedEdge[10,11]}] ;   2 ;   0 ;       0 ,  547480 ,  664000 ,  303350 ,   69628 ,    9089 ,     737 ,      38 ,       1 ; 
/9abc/2345/458/467/a/69/9c/8bc/ab/c/b/// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,6],UndirectedEdge[3,7],UndirectedEdge[4,10],UndirectedEdge[5,6],UndirectedEdge[5,9],UndirectedEdge[6,9],UndirectedEdge[6,12],UndirectedEdge[7,8],UndirectedEdge[7,11],UndirectedEdge[7,12],UndirectedEdge[8,10],UndirectedEdge[8,11],UndirectedEdge[9,12],UndirectedEdge[10,11]}] ;   2 ;   0 ;       0 ,  534376 ,  663256 ,  312370 ,   73822 ,    9701 ,     759 ,      38 ,       1 ; 
/9abc/2467/348/48c/b/6789/7a/9/a/c/b/c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,2],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,3],UndirectedEdge[2,4],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,8],UndirectedEdge[3,12],UndirectedEdge[4,11],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[5,8],UndirectedEdge[5,9],UndirectedEdge[6,7],UndirectedEdge[6,10],UndirectedEdge[7,9],UndirectedEdge[8,10],UndirectedEdge[9,12],UndirectedEdge[10,11],UndirectedEdge[11,12]}] ;   2 ;   0 ;       0 ,  541624 ,  663120 ,  307502 ,   71848 ,    9441 ,     749 ,      38 ,       1 ; 
/9abc/3468/3457/69/5a/7a/89/bc/bc/c/b/// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,3],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[1,8],UndirectedEdge[2,3],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[2,7],UndirectedEdge[3,6],UndirectedEdge[3,9],UndirectedEdge[4,5],UndirectedEdge[4,10],UndirectedEdge[5,7],UndirectedEdge[5,10],UndirectedEdge[6,8],UndirectedEdge[6,9],UndirectedEdge[7,11],UndirectedEdge[7,12],UndirectedEdge[8,11],UndirectedEdge[8,12],UndirectedEdge[9,12],UndirectedEdge[10,11]}] ;   2 ;   0 ;       0 ,  547624 ,  663904 ,  303270 ,   69648 ,    9100 ,     738 ,      38 ,       1 ; 
/9abc/4567/357c/45a/6a/9/8b/89/bc/c/b/// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,7],UndirectedEdge[2,12],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,10],UndirectedEdge[4,6],UndirectedEdge[4,10],UndirectedEdge[5,9],UndirectedEdge[6,8],UndirectedEdge[6,11],UndirectedEdge[7,8],UndirectedEdge[7,9],UndirectedEdge[8,11],UndirectedEdge[8,12],UndirectedEdge[9,12],UndirectedEdge[10,11]}] ;   2 ;   0 ;       0 ,  576136 ,  664572 ,  284078 ,   61069 ,    7764 ,     665 ,      38 ,       1 ; 
/9abc/4567/356a/68b/57c/a/9/89/bc/c/b/// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[2,10],UndirectedEdge[3,6],UndirectedEdge[3,8],UndirectedEdge[3,11],UndirectedEdge[4,5],UndirectedEdge[4,7],UndirectedEdge[4,12],UndirectedEdge[5,10],UndirectedEdge[6,9],UndirectedEdge[7,8],UndirectedEdge[7,9],UndirectedEdge[8,11],UndirectedEdge[8,12],UndirectedEdge[9,12],UndirectedEdge[10,11]}] ;   1 ;   0 ;       0 ,  570568 ,  664712 ,  287842 ,   62554 ,    7939 ,     669 ,      38 ,       1 ; 
/9abc/4567/356a/459/7a/9/8c/8b/bc/b/c/// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[2,10],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,9],UndirectedEdge[4,7],UndirectedEdge[4,10],UndirectedEdge[5,9],UndirectedEdge[6,8],UndirectedEdge[6,12],UndirectedEdge[7,8],UndirectedEdge[7,11],UndirectedEdge[8,11],UndirectedEdge[8,12],UndirectedEdge[9,11],UndirectedEdge[10,12]}] ;   1 ;   0 ;       0 ,  571896 ,  663932 ,  287018 ,   62693 ,    8062 ,     683 ,      38 ,       1 ; 
/9abc/4567/678c/458b/5a/9/7a/9/bc/c/b/// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,6],UndirectedEdge[2,7],UndirectedEdge[2,8],UndirectedEdge[2,12],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,8],UndirectedEdge[3,11],UndirectedEdge[4,5],UndirectedEdge[4,10],UndirectedEdge[5,9],UndirectedEdge[6,7],UndirectedEdge[6,10],UndirectedEdge[7,9],UndirectedEdge[8,11],UndirectedEdge[8,12],UndirectedEdge[9,12],UndirectedEdge[10,11]}] ;   2 ;   0 ;       0 ,  559368 ,  663044 ,  295534 ,   66851 ,    8764 ,     723 ,      38 ,       1 ; 
/9abc/2345/368/7c/579/ab/8ab/9c/9a///c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,8],UndirectedEdge[3,7],UndirectedEdge[3,12],UndirectedEdge[4,5],UndirectedEdge[4,7],UndirectedEdge[4,9],UndirectedEdge[5,10],UndirectedEdge[5,11],UndirectedEdge[6,8],UndirectedEdge[6,10],UndirectedEdge[6,11],UndirectedEdge[7,9],UndirectedEdge[7,12],UndirectedEdge[8,9],UndirectedEdge[8,10],UndirectedEdge[11,12]}] ;   1 ;   0 ;       0 ,  573688 ,  664920 ,  285738 ,   61522 ,    7758 ,     658 ,      38 ,       1 ; 
/9abc/4567/456a/458c/a/9/79/8b/bc/c/b/// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[2,10],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,8],UndirectedEdge[3,12],UndirectedEdge[4,10],UndirectedEdge[5,9],UndirectedEdge[6,7],UndirectedEdge[6,9],UndirectedEdge[7,8],UndirectedEdge[7,11],UndirectedEdge[8,11],UndirectedEdge[8,12],UndirectedEdge[9,12],UndirectedEdge[10,11]}] ;   2 ;   0 ;       0 ,  582792 ,  664692 ,  279650 ,   59075 ,    7431 ,     644 ,      38 ,       1 ; 
/9abc/2457/356/68a/789/bc/9c/ab/9a///c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,2],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,7],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[3,6],UndirectedEdge[3,8],UndirectedEdge[3,10],UndirectedEdge[4,7],UndirectedEdge[4,8],UndirectedEdge[4,9],UndirectedEdge[5,11],UndirectedEdge[5,12],UndirectedEdge[6,9],UndirectedEdge[6,12],UndirectedEdge[7,10],UndirectedEdge[7,11],UndirectedEdge[8,9],UndirectedEdge[8,10],UndirectedEdge[11,12]}] ;   2 ;   0 ;       0 ,  571360 ,  665636 ,  287548 ,   61695 ,    7483 ,     570 ,      30 ,       1 ; 
/9abc/5678/356a/47a/78c/69/b/9/bc/c/b/// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[1,8],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[2,10],UndirectedEdge[3,4],UndirectedEdge[3,7],UndirectedEdge[3,10],UndirectedEdge[4,7],UndirectedEdge[4,8],UndirectedEdge[4,12],UndirectedEdge[5,6],UndirectedEdge[5,9],UndirectedEdge[6,11],UndirectedEdge[7,9],UndirectedEdge[8,11],UndirectedEdge[8,12],UndirectedEdge[9,12],UndirectedEdge[10,11]}] ;   1 ;   0 ;       0 ,  574752 ,  665720 ,  285244 ,   60678 ,    7335 ,     563 ,      30 ,       1 ; 
/9abc/5678/356a/579/678c/b/a/9/bc/c/b/// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[1,8],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[2,10],UndirectedEdge[3,5],UndirectedEdge[3,7],UndirectedEdge[3,9],UndirectedEdge[4,6],UndirectedEdge[4,7],UndirectedEdge[4,8],UndirectedEdge[4,12],UndirectedEdge[5,11],UndirectedEdge[6,10],UndirectedEdge[7,9],UndirectedEdge[8,11],UndirectedEdge[8,12],UndirectedEdge[9,12],UndirectedEdge[10,11]}] ;   1 ;   0 ;       0 ,  582912 ,  666084 ,  279716 ,   58111 ,    6927 ,     542 ,      30 ,       1 ; 
/9abc/5678/345a/479/8c/6a/79/b/bc/c/b/// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[1,8],UndirectedEdge[2,3],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[2,10],UndirectedEdge[3,4],UndirectedEdge[3,7],UndirectedEdge[3,9],UndirectedEdge[4,8],UndirectedEdge[4,12],UndirectedEdge[5,6],UndirectedEdge[5,10],UndirectedEdge[6,7],UndirectedEdge[6,9],UndirectedEdge[7,11],UndirectedEdge[8,11],UndirectedEdge[8,12],UndirectedEdge[9,12],UndirectedEdge[10,11]}] ;   2 ;   0 ;       0 ,  580768 ,  666316 ,  281136 ,   58569 ,    6962 ,     541 ,      30 ,       1 ; 
/9abc/237a/67b/45a/569/8c/9b/9c/abc///// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,7],UndirectedEdge[1,10],UndirectedEdge[2,6],UndirectedEdge[2,7],UndirectedEdge[2,11],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,10],UndirectedEdge[4,5],UndirectedEdge[4,6],UndirectedEdge[4,9],UndirectedEdge[5,8],UndirectedEdge[5,12],UndirectedEdge[6,9],UndirectedEdge[6,11],UndirectedEdge[7,9],UndirectedEdge[7,12],UndirectedEdge[8,10],UndirectedEdge[8,11],UndirectedEdge[8,12]}] ;   1 ;   0 ;       0 ,  588288 ,  665992 ,  276120 ,   56638 ,    6722 ,     532 ,      30 ,       1 ; 
/9abc/5678/457a/4679/8c/6a/9/b/bc/c/b/// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[1,8],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[2,7],UndirectedEdge[2,10],UndirectedEdge[3,4],UndirectedEdge[3,6],UndirectedEdge[3,7],UndirectedEdge[3,9],UndirectedEdge[4,8],UndirectedEdge[4,12],UndirectedEdge[5,6],UndirectedEdge[5,10],UndirectedEdge[6,9],UndirectedEdge[7,11],UndirectedEdge[8,11],UndirectedEdge[8,12],UndirectedEdge[9,12],UndirectedEdge[10,11]}] ;   2 ;   0 ;       0 ,  587808 ,  666236 ,  276448 ,   56605 ,    6670 ,     525 ,      30 ,       1 ; 
/9abc/4567/678c/458b/5a/9/7a/9/bc/a//c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,6],UndirectedEdge[2,7],UndirectedEdge[2,8],UndirectedEdge[2,12],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,8],UndirectedEdge[3,11],UndirectedEdge[4,5],UndirectedEdge[4,10],UndirectedEdge[5,9],UndirectedEdge[6,7],UndirectedEdge[6,10],UndirectedEdge[7,9],UndirectedEdge[8,11],UndirectedEdge[8,12],UndirectedEdge[9,10],UndirectedEdge[11,12]}] ;   4 ;   0 ;       0 ,  529184 ,  654344 ,  315400 ,   81350 ,   12756 ,    1226 ,      62 ,       1 ; 
/9abc/2367/358/48/67a/679/a/9/bc/c/b/c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,8],UndirectedEdge[4,6],UndirectedEdge[4,7],UndirectedEdge[4,10],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[5,9],UndirectedEdge[6,10],UndirectedEdge[7,9],UndirectedEdge[8,11],UndirectedEdge[8,12],UndirectedEdge[9,12],UndirectedEdge[10,11],UndirectedEdge[11,12]}] ;   2 ;   0 ;       0 ,  539360 ,  657800 ,  308692 ,   76106 ,   11269 ,    1041 ,      54 ,       1 ; 
/9abc/2345/38c/7b/56a/69/9a/8ab/9c///c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[2,3],UndirectedEdge[2,8],UndirectedEdge[2,12],UndirectedEdge[3,7],UndirectedEdge[3,11],UndirectedEdge[4,5],UndirectedEdge[4,6],UndirectedEdge[4,10],UndirectedEdge[5,6],UndirectedEdge[5,9],UndirectedEdge[6,9],UndirectedEdge[6,10],UndirectedEdge[7,8],UndirectedEdge[7,10],UndirectedEdge[7,11],UndirectedEdge[8,9],UndirectedEdge[8,12],UndirectedEdge[11,12]}] ;   2 ;   0 ;       0 ,  539776 ,  659336 ,  308432 ,   74942 ,   10804 ,     980 ,      52 ,       1 ; 
/9abc/4567/378c/68b/57a/6a/9/9/bc/c/b/// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,3],UndirectedEdge[2,7],UndirectedEdge[2,8],UndirectedEdge[2,12],UndirectedEdge[3,6],UndirectedEdge[3,8],UndirectedEdge[3,11],UndirectedEdge[4,5],UndirectedEdge[4,7],UndirectedEdge[4,10],UndirectedEdge[5,6],UndirectedEdge[5,10],UndirectedEdge[6,9],UndirectedEdge[7,9],UndirectedEdge[8,11],UndirectedEdge[8,12],UndirectedEdge[9,12],UndirectedEdge[10,11]}] ;   1 ;   0 ;       0 ,  530208 ,  658976 ,  314772 ,   77940 ,   11353 ,    1021 ,      52 ,       1 ; 
/9abc/3468/3457/58/67/6c/b/9a/9a/c/b/c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,3],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[1,8],UndirectedEdge[2,3],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[2,7],UndirectedEdge[3,5],UndirectedEdge[3,8],UndirectedEdge[4,6],UndirectedEdge[4,7],UndirectedEdge[5,6],UndirectedEdge[5,12],UndirectedEdge[6,11],UndirectedEdge[7,9],UndirectedEdge[7,10],UndirectedEdge[8,9],UndirectedEdge[8,10],UndirectedEdge[9,12],UndirectedEdge[10,11],UndirectedEdge[11,12]}] ;   4 ;   0 ;       0 ,  561536 ,  665752 ,  293928 ,   64410 ,    8006 ,     652 ,      38 ,       1 ; 
/9abc/4567/678c/458b/79/69/a/a/bc/c/b/// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,6],UndirectedEdge[2,7],UndirectedEdge[2,8],UndirectedEdge[2,12],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,8],UndirectedEdge[3,11],UndirectedEdge[4,7],UndirectedEdge[4,9],UndirectedEdge[5,6],UndirectedEdge[5,9],UndirectedEdge[6,10],UndirectedEdge[7,10],UndirectedEdge[8,11],UndirectedEdge[8,12],UndirectedEdge[9,12],UndirectedEdge[10,11]}] ;  16 ;   0 ;       0 ,  584832 ,  664464 ,  278336 ,   58636 ,    7376 ,     640 ,      38 ,       1 ; 
/9abc/3456/456c/48b/c/7a/79/9a/9ab///c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,3],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[2,12],UndirectedEdge[3,4],UndirectedEdge[3,8],UndirectedEdge[3,11],UndirectedEdge[4,12],UndirectedEdge[5,7],UndirectedEdge[5,10],UndirectedEdge[6,7],UndirectedEdge[6,9],UndirectedEdge[7,9],UndirectedEdge[7,10],UndirectedEdge[8,9],UndirectedEdge[8,10],UndirectedEdge[8,11],UndirectedEdge[11,12]}] ;   8 ;   0 ;       0 ,  571952 ,  661656 ,  286748 ,   64234 ,    8862 ,     824 ,      46 ,       1 ; 
/9abc/3567/3467/45/5c/b/8a/89/9a/c/b/c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,3],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,3],UndirectedEdge[2,4],UndirectedEdge[2,6],UndirectedEdge[2,7],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[4,5],UndirectedEdge[4,12],UndirectedEdge[5,11],UndirectedEdge[6,8],UndirectedEdge[6,10],UndirectedEdge[7,8],UndirectedEdge[7,9],UndirectedEdge[8,9],UndirectedEdge[8,10],UndirectedEdge[9,12],UndirectedEdge[10,11],UndirectedEdge[11,12]}] ;   2 ;   0 ;       0 ,  541632 ,  661984 ,  307108 ,   72660 ,   10019 ,     873 ,      46 ,       1 ; 
/9abc/4567/356c/48a/6a/79/9/8b/bc/c/b/// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[2,12],UndirectedEdge[3,4],UndirectedEdge[3,8],UndirectedEdge[3,10],UndirectedEdge[4,6],UndirectedEdge[4,10],UndirectedEdge[5,7],UndirectedEdge[5,9],UndirectedEdge[6,9],UndirectedEdge[7,8],UndirectedEdge[7,11],UndirectedEdge[8,11],UndirectedEdge[8,12],UndirectedEdge[9,12],UndirectedEdge[10,11]}] ;   1 ;   0 ;       0 ,  581888 ,  664900 ,  280388 ,   59191 ,    7319 ,     602 ,      34 ,       1 ; 
/9abc/4567/356c/68a/579/9/a/8b/bc/c/b/// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[2,12],UndirectedEdge[3,6],UndirectedEdge[3,8],UndirectedEdge[3,10],UndirectedEdge[4,5],UndirectedEdge[4,7],UndirectedEdge[4,9],UndirectedEdge[5,9],UndirectedEdge[6,10],UndirectedEdge[7,8],UndirectedEdge[7,11],UndirectedEdge[8,11],UndirectedEdge[8,12],UndirectedEdge[9,12],UndirectedEdge[10,11]}] ;   1 ;   0 ;       0 ,  557088 ,  664036 ,  297148 ,   66831 ,    8519 ,     666 ,      34 ,       1 ; 
/9abc/5678/345a/479/8c/6a/79/b/bc/a//c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[1,8],UndirectedEdge[2,3],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[2,10],UndirectedEdge[3,4],UndirectedEdge[3,7],UndirectedEdge[3,9],UndirectedEdge[4,8],UndirectedEdge[4,12],UndirectedEdge[5,6],UndirectedEdge[5,10],UndirectedEdge[6,7],UndirectedEdge[6,9],UndirectedEdge[7,11],UndirectedEdge[8,11],UndirectedEdge[8,12],UndirectedEdge[9,10],UndirectedEdge[11,12]}] ;   1 ;   0 ;       0 ,  559584 ,  664620 ,  295424 ,   65729 ,    8282 ,     649 ,      34 ,       1 ; 
/9abc/5678/3569/45c/78a/b/79/a/bc/b/c/// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[1,8],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[2,9],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,12],UndirectedEdge[4,7],UndirectedEdge[4,8],UndirectedEdge[4,10],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,9],UndirectedEdge[7,10],UndirectedEdge[8,11],UndirectedEdge[8,12],UndirectedEdge[9,11],UndirectedEdge[10,12]}] ;   2 ;   0 ;       0 ,  583296 ,  665048 ,  279464 ,   58682 ,    7206 ,     592 ,      34 ,       1 ; 
/9abc/237a/679/45a/56b/8c/9b/9c/abc///// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,7],UndirectedEdge[1,10],UndirectedEdge[2,6],UndirectedEdge[2,7],UndirectedEdge[2,9],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,10],UndirectedEdge[4,5],UndirectedEdge[4,6],UndirectedEdge[4,11],UndirectedEdge[5,8],UndirectedEdge[5,12],UndirectedEdge[6,9],UndirectedEdge[6,11],UndirectedEdge[7,9],UndirectedEdge[7,12],UndirectedEdge[8,10],UndirectedEdge[8,11],UndirectedEdge[8,12]}] ;   1 ;   0 ;       0 ,  566368 ,  664776 ,  290828 ,   63698 ,    7983 ,     635 ,      34 ,       1 ; 
/9abc/4567/356a/489/7c/6a/9/8b/bc/a//c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[2,10],UndirectedEdge[3,4],UndirectedEdge[3,8],UndirectedEdge[3,9],UndirectedEdge[4,7],UndirectedEdge[4,12],UndirectedEdge[5,6],UndirectedEdge[5,10],UndirectedEdge[6,9],UndirectedEdge[7,8],UndirectedEdge[7,11],UndirectedEdge[8,11],UndirectedEdge[8,12],UndirectedEdge[9,10],UndirectedEdge[11,12]}] ;   2 ;   0 ;       0 ,  526512 ,  656980 ,  317432 ,   80339 ,   11951 ,    1058 ,      50 ,       1 ; 
/9abc/2346/567/457/89/6a/a/9b/9bc//c/c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[2,7],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,7],UndirectedEdge[4,8],UndirectedEdge[4,9],UndirectedEdge[5,6],UndirectedEdge[5,10],UndirectedEdge[6,10],UndirectedEdge[7,9],UndirectedEdge[7,11],UndirectedEdge[8,9],UndirectedEdge[8,11],UndirectedEdge[8,12],UndirectedEdge[10,12],UndirectedEdge[11,12]}] ;   2 ;   0 ;       0 ,  525360 ,  656596 ,  318264 ,   80915 ,   12071 ,    1066 ,      50 ,       1 ; 
/9abc/2346/345/67/59/8a/79/bc/9ab//c/c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[2,3],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[3,6],UndirectedEdge[3,7],UndirectedEdge[4,5],UndirectedEdge[4,9],UndirectedEdge[5,8],UndirectedEdge[5,10],UndirectedEdge[6,7],UndirectedEdge[6,9],UndirectedEdge[7,11],UndirectedEdge[7,12],UndirectedEdge[8,9],UndirectedEdge[8,10],UndirectedEdge[8,11],UndirectedEdge[10,12],UndirectedEdge[11,12]}] ;   1 ;   0 ;       0 ,  514128 ,  655996 ,  325868 ,   84517 ,   12664 ,    1099 ,      50 ,       1 ; 
/9abc/2357/346/45/68/78/ac/9b/9a/b/c/c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,5],UndirectedEdge[1,7],UndirectedEdge[2,3],UndirectedEdge[2,4],UndirectedEdge[2,6],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[4,6],UndirectedEdge[4,8],UndirectedEdge[5,7],UndirectedEdge[5,8],UndirectedEdge[6,10],UndirectedEdge[6,12],UndirectedEdge[7,9],UndirectedEdge[7,11],UndirectedEdge[8,9],UndirectedEdge[8,10],UndirectedEdge[9,11],UndirectedEdge[10,12],UndirectedEdge[11,12]}] ;   4 ;   1 ;       0 ,  502320 ,  654772 ,  333888 ,   88695 ,   13441 ,    1155 ,      51 ,       1 ; 
/9abc/2345/38c/8a/67b/679/9a/9b/ac///c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[2,3],UndirectedEdge[2,8],UndirectedEdge[2,12],UndirectedEdge[3,8],UndirectedEdge[3,10],UndirectedEdge[4,6],UndirectedEdge[4,7],UndirectedEdge[4,11],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[5,9],UndirectedEdge[6,9],UndirectedEdge[6,10],UndirectedEdge[7,9],UndirectedEdge[7,11],UndirectedEdge[8,10],UndirectedEdge[8,12],UndirectedEdge[11,12]}] ;   1 ;   0 ;       0 ,  535408 ,  661236 ,  311520 ,   74907 ,   10337 ,     870 ,      44 ,       1 ; 
/9abc/2356/345/46/7a/ab/9c/89a/9bc///c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[2,3],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[3,4],UndirectedEdge[3,6],UndirectedEdge[4,7],UndirectedEdge[4,10],UndirectedEdge[5,10],UndirectedEdge[5,11],UndirectedEdge[6,9],UndirectedEdge[6,12],UndirectedEdge[7,8],UndirectedEdge[7,9],UndirectedEdge[7,10],UndirectedEdge[8,9],UndirectedEdge[8,11],UndirectedEdge[8,12],UndirectedEdge[11,12]}] ;   1 ;   0 ;       0 ,  535888 ,  660892 ,  311268 ,   74989 ,   10370 ,     871 ,      44 ,       1 ; 
/9abc/2347/368/4b/7b/68ac/9c/9a/9a///c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,4],UndirectedEdge[1,7],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,11],UndirectedEdge[4,7],UndirectedEdge[4,11],UndirectedEdge[5,6],UndirectedEdge[5,8],UndirectedEdge[5,10],UndirectedEdge[5,12],UndirectedEdge[6,9],UndirectedEdge[6,12],UndirectedEdge[7,9],UndirectedEdge[7,10],UndirectedEdge[8,9],UndirectedEdge[8,10],UndirectedEdge[11,12]}] ;   1 ;   0 ;       0 ,  551856 ,  660916 ,  300428 ,   70447 ,    9778 ,     853 ,      44 ,       1 ; 
/9abc/2368/358/45/567/a/79/bc/9a/c/b/c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,6],UndirectedEdge[1,8],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[4,5],UndirectedEdge[4,6],UndirectedEdge[4,7],UndirectedEdge[5,10],UndirectedEdge[6,7],UndirectedEdge[6,9],UndirectedEdge[7,11],UndirectedEdge[7,12],UndirectedEdge[8,9],UndirectedEdge[8,10],UndirectedEdge[9,12],UndirectedEdge[10,11],UndirectedEdge[11,12]}] ;   1 ;   1 ;       0 ,  517744 ,  659284 ,  323576 ,   81231 ,   11495 ,     947 ,      45 ,       1 ; 
/9abc/2345/356/67/578/a/89/bc/9a/c/b/c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[3,6],UndirectedEdge[3,7],UndirectedEdge[4,5],UndirectedEdge[4,7],UndirectedEdge[4,8],UndirectedEdge[5,10],UndirectedEdge[6,8],UndirectedEdge[6,9],UndirectedEdge[7,11],UndirectedEdge[7,12],UndirectedEdge[8,9],UndirectedEdge[8,10],UndirectedEdge[9,12],UndirectedEdge[10,11],UndirectedEdge[11,12]}] ;   1 ;   0 ;       0 ,  525904 ,  660636 ,  317972 ,   78013 ,   10854 ,     899 ,      44 ,       1 ; 
/9abc/2356/568/467/578/a/9/bc/9a/c/b/c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,6],UndirectedEdge[3,7],UndirectedEdge[4,5],UndirectedEdge[4,7],UndirectedEdge[4,8],UndirectedEdge[5,10],UndirectedEdge[6,9],UndirectedEdge[7,11],UndirectedEdge[7,12],UndirectedEdge[8,9],UndirectedEdge[8,10],UndirectedEdge[9,12],UndirectedEdge[10,11],UndirectedEdge[11,12]}] ;   1 ;   0 ;       0 ,  535792 ,  661140 ,  311184 ,   74883 ,   10397 ,     882 ,      44 ,       1 ; 
/9abc/2478/348/46a/9/67bc/ac/9b/9a///c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,2],UndirectedEdge[1,4],UndirectedEdge[1,7],UndirectedEdge[1,8],UndirectedEdge[2,3],UndirectedEdge[2,4],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,6],UndirectedEdge[3,10],UndirectedEdge[4,9],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[5,11],UndirectedEdge[5,12],UndirectedEdge[6,10],UndirectedEdge[6,12],UndirectedEdge[7,9],UndirectedEdge[7,11],UndirectedEdge[8,9],UndirectedEdge[8,10],UndirectedEdge[11,12]}] ;   1 ;   0 ;       0 ,  525712 ,  660684 ,  318140 ,   78025 ,   10824 ,     893 ,      44 ,       1 ; 
/9abc/2345/478/56a/59/9/78b/bc/ac/a//c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[2,4],UndirectedEdge[2,7],UndirectedEdge[2,8],UndirectedEdge[3,5],UndirectedEdge[3,6],UndirectedEdge[3,10],UndirectedEdge[4,5],UndirectedEdge[4,9],UndirectedEdge[5,9],UndirectedEdge[6,7],UndirectedEdge[6,8],UndirectedEdge[6,11],UndirectedEdge[7,11],UndirectedEdge[7,12],UndirectedEdge[8,10],UndirectedEdge[8,12],UndirectedEdge[9,10],UndirectedEdge[11,12]}] ;   1 ;   0 ;       0 ,  530992 ,  660740 ,  314536 ,   76495 ,   10627 ,     888 ,      44 ,       1 ; 
/9abc/2356/368/47/578/6a/9/bc/9a/c/b/c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,7],UndirectedEdge[4,5],UndirectedEdge[4,7],UndirectedEdge[4,8],UndirectedEdge[5,6],UndirectedEdge[5,10],UndirectedEdge[6,9],UndirectedEdge[7,11],UndirectedEdge[7,12],UndirectedEdge[8,9],UndirectedEdge[8,10],UndirectedEdge[9,12],UndirectedEdge[10,11],UndirectedEdge[11,12]}] ;   1 ;   0 ;       0 ,  536464 ,  660748 ,  310764 ,   74953 ,   10460 ,     889 ,      44 ,       1 ; 
/9abc/2357/348/7c/689/6ab/9b/ac/9a///c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,5],UndirectedEdge[1,7],UndirectedEdge[2,3],UndirectedEdge[2,4],UndirectedEdge[2,8],UndirectedEdge[3,7],UndirectedEdge[3,12],UndirectedEdge[4,6],UndirectedEdge[4,8],UndirectedEdge[4,9],UndirectedEdge[5,6],UndirectedEdge[5,10],UndirectedEdge[5,11],UndirectedEdge[6,9],UndirectedEdge[6,11],UndirectedEdge[7,10],UndirectedEdge[7,12],UndirectedEdge[8,9],UndirectedEdge[8,10],UndirectedEdge[11,12]}] ;   1 ;   0 ;       0 ,  550504 ,  663672 ,  301686 ,   68930 ,    8820 ,     676 ,      34 ,       1 ; 
/9abc/2467/356/48c/7b/68a/a/89/9/c/b/c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,2],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[3,4],UndirectedEdge[3,8],UndirectedEdge[3,12],UndirectedEdge[4,7],UndirectedEdge[4,11],UndirectedEdge[5,6],UndirectedEdge[5,8],UndirectedEdge[5,10],UndirectedEdge[6,10],UndirectedEdge[7,8],UndirectedEdge[7,9],UndirectedEdge[8,9],UndirectedEdge[9,12],UndirectedEdge[10,11],UndirectedEdge[11,12]}] ;   2 ;   0 ;       0 ,  552088 ,  663768 ,  300614 ,   68414 ,    8733 ,     671 ,      34 ,       1 ; 
/9abc/2467/356/48b/7c/78a/89/a/9/c/b/c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,2],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[3,4],UndirectedEdge[3,8],UndirectedEdge[3,11],UndirectedEdge[4,7],UndirectedEdge[4,12],UndirectedEdge[5,7],UndirectedEdge[5,8],UndirectedEdge[5,10],UndirectedEdge[6,8],UndirectedEdge[6,9],UndirectedEdge[7,10],UndirectedEdge[8,9],UndirectedEdge[9,12],UndirectedEdge[10,11],UndirectedEdge[11,12]}] ;   1 ;   0 ;       0 ,  567176 ,  664332 ,  290302 ,   63769 ,    8064 ,     645 ,      34 ,       1 ; 
/9abc/2467/356/48c/7b/78a/89/a/9/c/b/c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,2],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[3,4],UndirectedEdge[3,8],UndirectedEdge[3,12],UndirectedEdge[4,7],UndirectedEdge[4,11],UndirectedEdge[5,7],UndirectedEdge[5,8],UndirectedEdge[5,10],UndirectedEdge[6,8],UndirectedEdge[6,9],UndirectedEdge[7,10],UndirectedEdge[8,9],UndirectedEdge[9,12],UndirectedEdge[10,11],UndirectedEdge[11,12]}] ;   1 ;   0 ;       0 ,  562232 ,  664132 ,  293658 ,   65307 ,    8302 ,     657 ,      34 ,       1 ; 
/9abc/4567/356c/48a/6a/79/9/8b/bc/b/c/// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[2,12],UndirectedEdge[3,4],UndirectedEdge[3,8],UndirectedEdge[3,10],UndirectedEdge[4,6],UndirectedEdge[4,10],UndirectedEdge[5,7],UndirectedEdge[5,9],UndirectedEdge[6,9],UndirectedEdge[7,8],UndirectedEdge[7,11],UndirectedEdge[8,11],UndirectedEdge[8,12],UndirectedEdge[9,11],UndirectedEdge[10,12]}] ;   2 ;   0 ;       0 ,  579608 ,  664304 ,  281894 ,   60256 ,    7597 ,     629 ,      34 ,       1 ; 
/9abc/2356/368/45/78b/79/ac/9b/9a//c/c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[4,7],UndirectedEdge[4,8],UndirectedEdge[4,11],UndirectedEdge[5,7],UndirectedEdge[5,9],UndirectedEdge[6,10],UndirectedEdge[6,12],UndirectedEdge[7,9],UndirectedEdge[7,11],UndirectedEdge[8,9],UndirectedEdge[8,10],UndirectedEdge[10,12],UndirectedEdge[11,12]}] ;   2 ;   0 ;       0 ,  547480 ,  663384 ,  303750 ,   69982 ,    9005 ,     687 ,      34 ,       1 ; 
/9abc/4567/567a/4589/69/c/a/8b/bc/c/b/// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[2,7],UndirectedEdge[2,10],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,8],UndirectedEdge[3,9],UndirectedEdge[4,6],UndirectedEdge[4,9],UndirectedEdge[5,12],UndirectedEdge[6,10],UndirectedEdge[7,8],UndirectedEdge[7,11],UndirectedEdge[8,11],UndirectedEdge[8,12],UndirectedEdge[9,12],UndirectedEdge[10,11]}] ;   2 ;   0 ;       0 ,  579072 ,  663884 ,  282160 ,   60689 ,    7804 ,     675 ,      38 ,       1 ; 
/9abc/2346/578/469/5a/8a/79/bc/bc/c/b/// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[2,5],UndirectedEdge[2,7],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,6],UndirectedEdge[3,9],UndirectedEdge[4,5],UndirectedEdge[4,10],UndirectedEdge[5,8],UndirectedEdge[5,10],UndirectedEdge[6,7],UndirectedEdge[6,9],UndirectedEdge[7,11],UndirectedEdge[7,12],UndirectedEdge[8,11],UndirectedEdge[8,12],UndirectedEdge[9,12],UndirectedEdge[10,11]}] ;   1 ;   0 ;       0 ,  560544 ,  663512 ,  294616 ,   66226 ,    8664 ,     722 ,      38 ,       1 ; 
/9abc/4567/356a/489/7c/6a/9/8b/bc/c/b/// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[2,10],UndirectedEdge[3,4],UndirectedEdge[3,8],UndirectedEdge[3,9],UndirectedEdge[4,7],UndirectedEdge[4,12],UndirectedEdge[5,6],UndirectedEdge[5,10],UndirectedEdge[6,9],UndirectedEdge[7,8],UndirectedEdge[7,11],UndirectedEdge[8,11],UndirectedEdge[8,12],UndirectedEdge[9,12],UndirectedEdge[10,11]}] ;   1 ;   0 ;       0 ,  565632 ,  663616 ,  291180 ,   64708 ,    8437 ,     711 ,      38 ,       1 ; 
/9abc/4567/3458/48c/b/69/79/8a/a/b/c/c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,3],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,8],UndirectedEdge[3,12],UndirectedEdge[4,11],UndirectedEdge[5,6],UndirectedEdge[5,9],UndirectedEdge[6,7],UndirectedEdge[6,9],UndirectedEdge[7,8],UndirectedEdge[7,10],UndirectedEdge[8,10],UndirectedEdge[9,11],UndirectedEdge[10,12],UndirectedEdge[11,12]}] ;   1 ;   0 ;       0 ,  542944 ,  662548 ,  306528 ,   71887 ,    9602 ,     775 ,      38 ,       1 ; 
/9abc/4567/3458/48c/b/69/79/8a/a/c/b/c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,3],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,8],UndirectedEdge[3,12],UndirectedEdge[4,11],UndirectedEdge[5,6],UndirectedEdge[5,9],UndirectedEdge[6,7],UndirectedEdge[6,9],UndirectedEdge[7,8],UndirectedEdge[7,10],UndirectedEdge[8,10],UndirectedEdge[9,12],UndirectedEdge[10,11],UndirectedEdge[11,12]}] ;   2 ;   0 ;       0 ,  546112 ,  662740 ,  304384 ,   70855 ,    9428 ,     765 ,      38 ,       1 ; 
/9abc/2457/356/68a/789/bc/ac/9b/9a///c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,2],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,7],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[3,6],UndirectedEdge[3,8],UndirectedEdge[3,10],UndirectedEdge[4,7],UndirectedEdge[4,8],UndirectedEdge[4,9],UndirectedEdge[5,11],UndirectedEdge[5,12],UndirectedEdge[6,10],UndirectedEdge[6,12],UndirectedEdge[7,9],UndirectedEdge[7,11],UndirectedEdge[8,9],UndirectedEdge[8,10],UndirectedEdge[11,12]}] ;   2 ;   1 ;       0 ,  537472 ,  661732 ,  310240 ,   73991 ,   10036 ,     812 ,      39 ,       1 ; 
/9abc/4567/356a/58a/679/b/9/8c/bc/c/b/// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[2,10],UndirectedEdge[3,5],UndirectedEdge[3,8],UndirectedEdge[3,10],UndirectedEdge[4,6],UndirectedEdge[4,7],UndirectedEdge[4,9],UndirectedEdge[5,11],UndirectedEdge[6,9],UndirectedEdge[7,8],UndirectedEdge[7,12],UndirectedEdge[8,11],UndirectedEdge[8,12],UndirectedEdge[9,12],UndirectedEdge[10,11]}] ;   1 ;   0 ;       0 ,  545912 ,  663160 ,  304346 ,   70634 ,    9434 ,     794 ,      42 ,       1 ; 
/9abc/2345/346/67/5a/89/ac/8bc/9b/a//c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[2,3],UndirectedEdge[2,4],UndirectedEdge[2,6],UndirectedEdge[3,6],UndirectedEdge[3,7],UndirectedEdge[4,5],UndirectedEdge[4,10],UndirectedEdge[5,8],UndirectedEdge[5,9],UndirectedEdge[6,10],UndirectedEdge[6,12],UndirectedEdge[7,8],UndirectedEdge[7,11],UndirectedEdge[7,12],UndirectedEdge[8,9],UndirectedEdge[8,11],UndirectedEdge[9,10],UndirectedEdge[11,12]}] ;   1 ;   1 ;       0 ,  530936 ,  661744 ,  314510 ,   75844 ,   10385 ,     860 ,      43 ,       1 ; 
/9abc/2345/456/467/a/89/ac/8bc/9b/a//c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[3,4],UndirectedEdge[3,6],UndirectedEdge[3,7],UndirectedEdge[4,10],UndirectedEdge[5,8],UndirectedEdge[5,9],UndirectedEdge[6,10],UndirectedEdge[6,12],UndirectedEdge[7,8],UndirectedEdge[7,11],UndirectedEdge[7,12],UndirectedEdge[8,9],UndirectedEdge[8,11],UndirectedEdge[9,10],UndirectedEdge[11,12]}] ;   1 ;   0 ;       0 ,  541160 ,  662872 ,  307562 ,   72182 ,    9695 ,     809 ,      42 ,       1 ; 
/9abc/4567/356c/68a/579/9/a/8b/bc/b/c/// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[2,12],UndirectedEdge[3,6],UndirectedEdge[3,8],UndirectedEdge[3,10],UndirectedEdge[4,5],UndirectedEdge[4,7],UndirectedEdge[4,9],UndirectedEdge[5,9],UndirectedEdge[6,10],UndirectedEdge[7,8],UndirectedEdge[7,11],UndirectedEdge[8,11],UndirectedEdge[8,12],UndirectedEdge[9,11],UndirectedEdge[10,12]}] ;   1 ;   0 ;       0 ,  546056 ,  663064 ,  304266 ,   70654 ,    9445 ,     795 ,      42 ,       1 ; 
/9abc/3456/4578/469/9/7b/8a/bc/ac/a//c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,3],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[2,7],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,6],UndirectedEdge[3,9],UndirectedEdge[4,9],UndirectedEdge[5,7],UndirectedEdge[5,11],UndirectedEdge[6,8],UndirectedEdge[6,10],UndirectedEdge[7,11],UndirectedEdge[7,12],UndirectedEdge[8,10],UndirectedEdge[8,12],UndirectedEdge[9,10],UndirectedEdge[11,12]}] ;   1 ;   0 ;       0 ,  533384 ,  662272 ,  312862 ,   74792 ,   10136 ,     834 ,      42 ,       1 ; 
/9abc/4567/367c/58a/569/a/9/8b/bc/a//c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,7],UndirectedEdge[2,12],UndirectedEdge[3,5],UndirectedEdge[3,8],UndirectedEdge[3,10],UndirectedEdge[4,5],UndirectedEdge[4,6],UndirectedEdge[4,9],UndirectedEdge[5,10],UndirectedEdge[6,9],UndirectedEdge[7,8],UndirectedEdge[7,11],UndirectedEdge[8,11],UndirectedEdge[8,12],UndirectedEdge[9,10],UndirectedEdge[11,12]}] ;   1 ;   0 ;       0 ,  542744 ,  662968 ,  306490 ,   71666 ,    9608 ,     804 ,      42 ,       1 ; 
/9abc/4567/567a/468c/59/a/9/8b/bc/c/b/// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[2,7],UndirectedEdge[2,10],UndirectedEdge[3,4],UndirectedEdge[3,6],UndirectedEdge[3,8],UndirectedEdge[3,12],UndirectedEdge[4,5],UndirectedEdge[4,9],UndirectedEdge[5,10],UndirectedEdge[6,9],UndirectedEdge[7,8],UndirectedEdge[7,11],UndirectedEdge[8,11],UndirectedEdge[8,12],UndirectedEdge[9,12],UndirectedEdge[10,11]}] ;   1 ;   0 ;       0 ,  575880 ,  663020 ,  284214 ,   62185 ,    8242 ,     739 ,      42 ,       1 ; 
/9abc/2345/347/59/6a/8b/78c/9a/bc/b/c/// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[2,3],UndirectedEdge[2,4],UndirectedEdge[2,7],UndirectedEdge[3,5],UndirectedEdge[3,9],UndirectedEdge[4,6],UndirectedEdge[4,10],UndirectedEdge[5,8],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,8],UndirectedEdge[6,12],UndirectedEdge[7,9],UndirectedEdge[7,10],UndirectedEdge[8,11],UndirectedEdge[8,12],UndirectedEdge[9,11],UndirectedEdge[10,12]}] ;   1 ;   0 ;       0 ,  559624 ,  663292 ,  295138 ,   66633 ,    8831 ,     762 ,      42 ,       1 ; 
/9abc/2345/58c/47b/6a/69/9a/8bc/9a///c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[2,5],UndirectedEdge[2,8],UndirectedEdge[2,12],UndirectedEdge[3,4],UndirectedEdge[3,7],UndirectedEdge[3,11],UndirectedEdge[4,6],UndirectedEdge[4,10],UndirectedEdge[5,6],UndirectedEdge[5,9],UndirectedEdge[6,9],UndirectedEdge[6,10],UndirectedEdge[7,8],UndirectedEdge[7,11],UndirectedEdge[7,12],UndirectedEdge[8,9],UndirectedEdge[8,10],UndirectedEdge[11,12]}] ;   1 ;   0 ;       0 ,  565912 ,  663692 ,  290890 ,   64569 ,    8476 ,     741 ,      42 ,       1 ; 
/9abc/4567/356a/459/7a/9/8c/8b/bc/a//c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[2,10],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,9],UndirectedEdge[4,7],UndirectedEdge[4,10],UndirectedEdge[5,9],UndirectedEdge[6,8],UndirectedEdge[6,12],UndirectedEdge[7,8],UndirectedEdge[7,11],UndirectedEdge[8,11],UndirectedEdge[8,12],UndirectedEdge[9,10],UndirectedEdge[11,12]}] ;   1 ;   0 ;       0 ,  533168 ,  659036 ,  312916 ,   77037 ,   11128 ,     987 ,      50 ,       1 ; 
/9abc/2456/357/478/69/6a/a/9b/9bc//c/c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,2],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,7],UndirectedEdge[3,4],UndirectedEdge[3,7],UndirectedEdge[3,8],UndirectedEdge[4,6],UndirectedEdge[4,9],UndirectedEdge[5,6],UndirectedEdge[5,10],UndirectedEdge[6,10],UndirectedEdge[7,9],UndirectedEdge[7,11],UndirectedEdge[8,9],UndirectedEdge[8,11],UndirectedEdge[8,12],UndirectedEdge[10,12],UndirectedEdge[11,12]}] ;   1 ;   0 ;       0 ,  525008 ,  657092 ,  318328 ,   80687 ,   12061 ,    1092 ,      54 ,       1 ; 
/9abc/2345/358/47/67/6a/89/bc/9a/c/b/c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,7],UndirectedEdge[4,6],UndirectedEdge[4,7],UndirectedEdge[5,6],UndirectedEdge[5,10],UndirectedEdge[6,8],UndirectedEdge[6,9],UndirectedEdge[7,11],UndirectedEdge[7,12],UndirectedEdge[8,9],UndirectedEdge[8,10],UndirectedEdge[9,12],UndirectedEdge[10,11],UndirectedEdge[11,12]}] ;   1 ;   0 ;       0 ,  519920 ,  656988 ,  321764 ,   82205 ,   12288 ,    1103 ,      54 ,       1 ; 
/9abc/2367/568/458/67a/79/a/9/bc/b/c/c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,8],UndirectedEdge[4,6],UndirectedEdge[4,7],UndirectedEdge[4,10],UndirectedEdge[5,7],UndirectedEdge[5,9],UndirectedEdge[6,10],UndirectedEdge[7,9],UndirectedEdge[8,11],UndirectedEdge[8,12],UndirectedEdge[9,11],UndirectedEdge[10,12],UndirectedEdge[11,12]}] ;   1 ;   0 ;       0 ,  548944 ,  659108 ,  302244 ,   72507 ,   10506 ,     963 ,      50 ,       1 ; 
/9abc/2345/357/4a/69/8b/78c/9a/bc/a//c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,7],UndirectedEdge[3,4],UndirectedEdge[3,10],UndirectedEdge[4,6],UndirectedEdge[4,9],UndirectedEdge[5,8],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,8],UndirectedEdge[6,12],UndirectedEdge[7,9],UndirectedEdge[7,10],UndirectedEdge[8,11],UndirectedEdge[8,12],UndirectedEdge[9,10],UndirectedEdge[11,12]}] ;   1 ;   0 ;       0 ,  529904 ,  657244 ,  315060 ,   79181 ,   11804 ,    1075 ,      54 ,       1 ; 
/9abc/2367/368/48/57a/67a/9/9/bc/b/c/c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,8],UndirectedEdge[4,5],UndirectedEdge[4,7],UndirectedEdge[4,10],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[5,10],UndirectedEdge[6,9],UndirectedEdge[7,9],UndirectedEdge[8,11],UndirectedEdge[8,12],UndirectedEdge[9,11],UndirectedEdge[10,12],UndirectedEdge[11,12]}] ;   1 ;   0 ;       0 ,  529232 ,  657636 ,  315480 ,   79111 ,   11741 ,    1068 ,      54 ,       1 ; 
/9abc/2345/356/46/8a/79/ac/9bc/9ab///c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[3,4],UndirectedEdge[3,6],UndirectedEdge[4,8],UndirectedEdge[4,10],UndirectedEdge[5,7],UndirectedEdge[5,9],UndirectedEdge[6,10],UndirectedEdge[6,12],UndirectedEdge[7,9],UndirectedEdge[7,11],UndirectedEdge[7,12],UndirectedEdge[8,9],UndirectedEdge[8,10],UndirectedEdge[8,11],UndirectedEdge[11,12]}] ;   1 ;   0 ;       0 ,  532688 ,  659380 ,  313168 ,   76955 ,   11095 ,     986 ,      50 ,       1 ; 
/9abc/2356/345/46/7a/bc/9c/89a/9ab///c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[2,3],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[3,4],UndirectedEdge[3,6],UndirectedEdge[4,7],UndirectedEdge[4,10],UndirectedEdge[5,11],UndirectedEdge[5,12],UndirectedEdge[6,9],UndirectedEdge[6,12],UndirectedEdge[7,8],UndirectedEdge[7,9],UndirectedEdge[7,10],UndirectedEdge[8,9],UndirectedEdge[8,10],UndirectedEdge[8,11],UndirectedEdge[11,12]}] ;   1 ;   0 ;       0 ,  519728 ,  657036 ,  321932 ,   82217 ,   12258 ,    1097 ,      54 ,       1 ; 
/9abc/2345/346/67/5a/89/ab/8bc/9c/c/b/// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[2,3],UndirectedEdge[2,4],UndirectedEdge[2,6],UndirectedEdge[3,6],UndirectedEdge[3,7],UndirectedEdge[4,5],UndirectedEdge[4,10],UndirectedEdge[5,8],UndirectedEdge[5,9],UndirectedEdge[6,10],UndirectedEdge[6,11],UndirectedEdge[7,8],UndirectedEdge[7,11],UndirectedEdge[7,12],UndirectedEdge[8,9],UndirectedEdge[8,12],UndirectedEdge[9,12],UndirectedEdge[10,11]}] ;   1 ;   1 ;       0 ,  511760 ,  655636 ,  327368 ,   85423 ,   12929 ,    1151 ,      55 ,       1 ; 
/9abc/2357/347/45/68/68/bc/9a/9a/c/b/c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,5],UndirectedEdge[1,7],UndirectedEdge[2,3],UndirectedEdge[2,4],UndirectedEdge[2,7],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[4,6],UndirectedEdge[4,8],UndirectedEdge[5,6],UndirectedEdge[5,8],UndirectedEdge[6,11],UndirectedEdge[6,12],UndirectedEdge[7,9],UndirectedEdge[7,10],UndirectedEdge[8,9],UndirectedEdge[8,10],UndirectedEdge[9,12],UndirectedEdge[10,11],UndirectedEdge[11,12]}] ;   8 ;   0 ;       0 ,  517024 ,  654704 ,  323824 ,   84572 ,   12978 ,    1166 ,      54 ,       1 ; 
/9abc/568c/3489/47b/7a/6ab/9c/ab/9c///// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[1,8],UndirectedEdge[1,12],UndirectedEdge[2,3],UndirectedEdge[2,4],UndirectedEdge[2,8],UndirectedEdge[2,9],UndirectedEdge[3,4],UndirectedEdge[3,7],UndirectedEdge[3,11],UndirectedEdge[4,7],UndirectedEdge[4,10],UndirectedEdge[5,6],UndirectedEdge[5,10],UndirectedEdge[5,11],UndirectedEdge[6,9],UndirectedEdge[6,12],UndirectedEdge[7,10],UndirectedEdge[7,11],UndirectedEdge[8,9],UndirectedEdge[8,12]}] ;   2 ;   0 ;       0 ,  520800 ,  654920 ,  321080 ,   83366 ,   12900 ,    1198 ,      58 ,       1 ; 
/9abc/2378/347/45/56/68/bc/9a/9a/c/b/c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,7],UndirectedEdge[1,8],UndirectedEdge[2,3],UndirectedEdge[2,4],UndirectedEdge[2,7],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[4,5],UndirectedEdge[4,6],UndirectedEdge[5,6],UndirectedEdge[5,8],UndirectedEdge[6,11],UndirectedEdge[6,12],UndirectedEdge[7,9],UndirectedEdge[7,10],UndirectedEdge[8,9],UndirectedEdge[8,10],UndirectedEdge[9,12],UndirectedEdge[10,11],UndirectedEdge[11,12]}] ;   2 ;   0 ;       0 ,  507360 ,  652920 ,  330096 ,   88546 ,   14030 ,    1308 ,      62 ,       1 ; 
/9abc/2567/346/457/5a/a/89/89/bc/c/b/c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,2],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,3],UndirectedEdge[2,4],UndirectedEdge[2,6],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,7],UndirectedEdge[4,5],UndirectedEdge[4,10],UndirectedEdge[5,10],UndirectedEdge[6,8],UndirectedEdge[6,9],UndirectedEdge[7,8],UndirectedEdge[7,9],UndirectedEdge[8,11],UndirectedEdge[8,12],UndirectedEdge[9,12],UndirectedEdge[10,11],UndirectedEdge[11,12]}] ;   2 ;   0 ;       0 ,  517536 ,  653128 ,  323224 ,   85510 ,   13576 ,    1286 ,      62 ,       1 ; 
/9abc/2345/348/7c/89/69b/7ab/ac/9a///c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[2,3],UndirectedEdge[2,4],UndirectedEdge[2,8],UndirectedEdge[3,7],UndirectedEdge[3,12],UndirectedEdge[4,8],UndirectedEdge[4,9],UndirectedEdge[5,6],UndirectedEdge[5,9],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,10],UndirectedEdge[6,11],UndirectedEdge[7,10],UndirectedEdge[7,12],UndirectedEdge[8,9],UndirectedEdge[8,10],UndirectedEdge[11,12]}] ;   1 ;   0 ;       0 ,  547216 ,  663876 ,  303724 ,   69739 ,    9012 ,     717 ,      38 ,       1 ; 
/9abc/2468/367/457/58/bc/9b/9a/9a//c/c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,2],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[1,8],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,7],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,7],UndirectedEdge[4,5],UndirectedEdge[4,8],UndirectedEdge[5,11],UndirectedEdge[5,12],UndirectedEdge[6,9],UndirectedEdge[6,11],UndirectedEdge[7,9],UndirectedEdge[7,10],UndirectedEdge[8,9],UndirectedEdge[8,10],UndirectedEdge[10,12],UndirectedEdge[11,12]}] ;   2 ;   0 ;       0 ,  567056 ,  664728 ,  290196 ,   63546 ,    8082 ,     676 ,      38 ,       1 ; 
/9abc/2458/368/67a/57c/69/9/ab/9b//c/c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,2],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,8],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,8],UndirectedEdge[3,6],UndirectedEdge[3,7],UndirectedEdge[3,10],UndirectedEdge[4,5],UndirectedEdge[4,7],UndirectedEdge[4,12],UndirectedEdge[5,6],UndirectedEdge[5,9],UndirectedEdge[6,9],UndirectedEdge[7,10],UndirectedEdge[7,11],UndirectedEdge[8,9],UndirectedEdge[8,11],UndirectedEdge[10,12],UndirectedEdge[11,12]}] ;   1 ;   0 ;       0 ,  562864 ,  664972 ,  293104 ,   64549 ,    8129 ,     666 ,      38 ,       1 ; 
/9abc/4567/567a/468b/59/a/9/8c/bc/c/b/// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[2,7],UndirectedEdge[2,10],UndirectedEdge[3,4],UndirectedEdge[3,6],UndirectedEdge[3,8],UndirectedEdge[3,11],UndirectedEdge[4,5],UndirectedEdge[4,9],UndirectedEdge[5,10],UndirectedEdge[6,9],UndirectedEdge[7,8],UndirectedEdge[7,12],UndirectedEdge[8,11],UndirectedEdge[8,12],UndirectedEdge[9,12],UndirectedEdge[10,11]}] ;   2 ;   0 ;       0 ,  585264 ,  664272 ,  278020 ,   58652 ,    7428 ,     648 ,      38 ,       1 ; 
/9abc/5678/367a/459/78c/69/a/b/bc/a//c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[1,8],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,7],UndirectedEdge[2,10],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,9],UndirectedEdge[4,7],UndirectedEdge[4,8],UndirectedEdge[4,12],UndirectedEdge[5,6],UndirectedEdge[5,9],UndirectedEdge[6,10],UndirectedEdge[7,11],UndirectedEdge[8,11],UndirectedEdge[8,12],UndirectedEdge[9,10],UndirectedEdge[11,12]}] ;   1 ;   0 ;       0 ,  555184 ,  664364 ,  298304 ,   67149 ,    8589 ,     694 ,      38 ,       1 ; 
/9abc/3458/567a/47c/6b/8a/9b/9c/9a///c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,3],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,8],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[2,7],UndirectedEdge[2,10],UndirectedEdge[3,4],UndirectedEdge[3,7],UndirectedEdge[3,12],UndirectedEdge[4,6],UndirectedEdge[4,11],UndirectedEdge[5,8],UndirectedEdge[5,10],UndirectedEdge[6,9],UndirectedEdge[6,11],UndirectedEdge[7,9],UndirectedEdge[7,12],UndirectedEdge[8,9],UndirectedEdge[8,10],UndirectedEdge[11,12]}] ;   2 ;   0 ;       0 ,  570224 ,  664920 ,  288052 ,   62514 ,    7908 ,     666 ,      38 ,       1 ; 
/9abc/2356/346/45/7b/8a/9a/89b/9c//c/c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[2,3],UndirectedEdge[2,4],UndirectedEdge[2,6],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[4,7],UndirectedEdge[4,11],UndirectedEdge[5,8],UndirectedEdge[5,10],UndirectedEdge[6,9],UndirectedEdge[6,10],UndirectedEdge[7,8],UndirectedEdge[7,9],UndirectedEdge[7,11],UndirectedEdge[8,9],UndirectedEdge[8,12],UndirectedEdge[10,12],UndirectedEdge[11,12]}] ;   2 ;   0 ;       0 ,  538304 ,  659672 ,  309616 ,   75146 ,   10632 ,     908 ,      44 ,       1 ; 
/9abc/2356/346/45/8b/7c/9a/89a/9b//c/c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[2,3],UndirectedEdge[2,4],UndirectedEdge[2,6],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[4,8],UndirectedEdge[4,11],UndirectedEdge[5,7],UndirectedEdge[5,12],UndirectedEdge[6,9],UndirectedEdge[6,10],UndirectedEdge[7,8],UndirectedEdge[7,9],UndirectedEdge[7,10],UndirectedEdge[8,9],UndirectedEdge[8,11],UndirectedEdge[10,12],UndirectedEdge[11,12]}] ;   1 ;   0 ;       0 ,  546112 ,  661256 ,  304228 ,   71866 ,    9955 ,     861 ,      44 ,       1 ; 
/9abc/4568/3568/467/57/a/9/bc/9a/c/b/c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[1,8],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,6],UndirectedEdge[3,7],UndirectedEdge[4,5],UndirectedEdge[4,7],UndirectedEdge[5,10],UndirectedEdge[6,9],UndirectedEdge[7,11],UndirectedEdge[7,12],UndirectedEdge[8,9],UndirectedEdge[8,10],UndirectedEdge[9,12],UndirectedEdge[10,11],UndirectedEdge[11,12]}] ;   2 ;   0 ;       0 ,  545920 ,  661304 ,  304396 ,   71878 ,    9925 ,     855 ,      44 ,       1 ; 
/9abc/4567/678c/458b/7a/69/9/a/bc/a//c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,6],UndirectedEdge[2,7],UndirectedEdge[2,8],UndirectedEdge[2,12],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,8],UndirectedEdge[3,11],UndirectedEdge[4,7],UndirectedEdge[4,10],UndirectedEdge[5,6],UndirectedEdge[5,9],UndirectedEdge[6,9],UndirectedEdge[7,10],UndirectedEdge[8,11],UndirectedEdge[8,12],UndirectedEdge[9,10],UndirectedEdge[11,12]}] ;   4 ;   0 ;       0 ,  538304 ,  659672 ,  309616 ,   75146 ,   10632 ,     908 ,      44 ,       1 ; 
/9abc/3458/578c/46a/69/7b/9a/9a/bc///c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,3],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,8],UndirectedEdge[2,5],UndirectedEdge[2,7],UndirectedEdge[2,8],UndirectedEdge[2,12],UndirectedEdge[3,4],UndirectedEdge[3,6],UndirectedEdge[3,10],UndirectedEdge[4,6],UndirectedEdge[4,9],UndirectedEdge[5,7],UndirectedEdge[5,11],UndirectedEdge[6,9],UndirectedEdge[6,10],UndirectedEdge[7,9],UndirectedEdge[7,10],UndirectedEdge[8,11],UndirectedEdge[8,12],UndirectedEdge[11,12]}] ;   2 ;   0 ;       0 ,  523520 ,  656776 ,  319432 ,   81318 ,   12142 ,    1082 ,      52 ,       1 ; 
/9abc/2357/346/45/6a/7a/89/89/bc/c/b/c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,5],UndirectedEdge[1,7],UndirectedEdge[2,3],UndirectedEdge[2,4],UndirectedEdge[2,6],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[4,6],UndirectedEdge[4,10],UndirectedEdge[5,7],UndirectedEdge[5,10],UndirectedEdge[6,8],UndirectedEdge[6,9],UndirectedEdge[7,8],UndirectedEdge[7,9],UndirectedEdge[8,11],UndirectedEdge[8,12],UndirectedEdge[9,12],UndirectedEdge[10,11],UndirectedEdge[11,12]}] ;   4 ;   0 ;       0 ,  513344 ,  656568 ,  326304 ,   84354 ,   12596 ,    1104 ,      52 ,       1 ; 
/9abc/3458/457c/68b/59/9/7ab/ac/9a///c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,3],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,8],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[2,7],UndirectedEdge[2,12],UndirectedEdge[3,6],UndirectedEdge[3,8],UndirectedEdge[3,11],UndirectedEdge[4,5],UndirectedEdge[4,9],UndirectedEdge[5,9],UndirectedEdge[6,7],UndirectedEdge[6,10],UndirectedEdge[6,11],UndirectedEdge[7,10],UndirectedEdge[7,12],UndirectedEdge[8,9],UndirectedEdge[8,10],UndirectedEdge[11,12]}] ;   2 ;   0 ;       0 ,  540256 ,  657864 ,  307952 ,   75742 ,   11310 ,    1120 ,      76 ,       3 ; 
/9abc/245b/38b/78c/569/69/7a/ac/9a///c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,2],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,11],UndirectedEdge[2,3],UndirectedEdge[2,8],UndirectedEdge[2,11],UndirectedEdge[3,7],UndirectedEdge[3,8],UndirectedEdge[3,12],UndirectedEdge[4,5],UndirectedEdge[4,6],UndirectedEdge[4,9],UndirectedEdge[5,6],UndirectedEdge[5,9],UndirectedEdge[6,7],UndirectedEdge[6,10],UndirectedEdge[7,10],UndirectedEdge[7,12],UndirectedEdge[8,9],UndirectedEdge[8,10],UndirectedEdge[11,12]}] ;   4 ;   0 ;       0 ,  551392 ,  657584 ,  300424 ,   72772 ,   10960 ,    1112 ,      76 ,       3 ; 
/9abc/3458/457a/689/5b/b/79c/ac/9a///c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,3],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,8],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[2,7],UndirectedEdge[2,10],UndirectedEdge[3,6],UndirectedEdge[3,8],UndirectedEdge[3,9],UndirectedEdge[4,5],UndirectedEdge[4,11],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,9],UndirectedEdge[6,12],UndirectedEdge[7,10],UndirectedEdge[7,12],UndirectedEdge[8,9],UndirectedEdge[8,10],UndirectedEdge[11,12]}] ;   2 ;   0 ;       0 ,  535456 ,  655208 ,  311072 ,   78902 ,   12334 ,    1264 ,      84 ,       3 ; 
/9abc/3458/457a/68c/5b/b/79c/9a/9a///c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,3],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,8],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[2,7],UndirectedEdge[2,10],UndirectedEdge[3,6],UndirectedEdge[3,8],UndirectedEdge[3,12],UndirectedEdge[4,5],UndirectedEdge[4,11],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,9],UndirectedEdge[6,12],UndirectedEdge[7,9],UndirectedEdge[7,10],UndirectedEdge[8,9],UndirectedEdge[8,10],UndirectedEdge[11,12]}] ;   4 ;   0 ;       0 ,  548512 ,  655824 ,  302200 ,   74780 ,   11688 ,    1232 ,      84 ,       3 ; 
/9abc/245b/68b/457c/59/9/78a/ac/9a///c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,2],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,11],UndirectedEdge[2,6],UndirectedEdge[2,8],UndirectedEdge[2,11],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,7],UndirectedEdge[3,12],UndirectedEdge[4,5],UndirectedEdge[4,9],UndirectedEdge[5,9],UndirectedEdge[6,7],UndirectedEdge[6,8],UndirectedEdge[6,10],UndirectedEdge[7,10],UndirectedEdge[7,12],UndirectedEdge[8,9],UndirectedEdge[8,10],UndirectedEdge[11,12]}] ;   2 ;   0 ;       0 ,  539552 ,  656920 ,  308168 ,   76594 ,   11780 ,    1222 ,      84 ,       3 ; 
/9abc/3456/457c/68b/59/9/7a/ac/9ab///c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,3],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[2,7],UndirectedEdge[2,12],UndirectedEdge[3,6],UndirectedEdge[3,8],UndirectedEdge[3,11],UndirectedEdge[4,5],UndirectedEdge[4,9],UndirectedEdge[5,9],UndirectedEdge[6,7],UndirectedEdge[6,10],UndirectedEdge[7,10],UndirectedEdge[7,12],UndirectedEdge[8,9],UndirectedEdge[8,10],UndirectedEdge[8,11],UndirectedEdge[11,12]}] ;   4 ;   0 ;       0 ,  550304 ,  656736 ,  300976 ,   73648 ,   11370 ,    1202 ,      84 ,       3 ; 
/9abc/2568/347/46a/59/69/a/8bc/bc/c/b/// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,2],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[1,8],UndirectedEdge[2,3],UndirectedEdge[2,4],UndirectedEdge[2,7],UndirectedEdge[3,4],UndirectedEdge[3,6],UndirectedEdge[3,10],UndirectedEdge[4,5],UndirectedEdge[4,9],UndirectedEdge[5,6],UndirectedEdge[5,9],UndirectedEdge[6,10],UndirectedEdge[7,8],UndirectedEdge[7,11],UndirectedEdge[7,12],UndirectedEdge[8,11],UndirectedEdge[8,12],UndirectedEdge[9,12],UndirectedEdge[10,11]}] ;   4 ;   0 ;       0 ,  553056 ,  660584 ,  299136 ,   70278 ,   10154 ,    1036 ,      76 ,       3 ; 
/9abc/4567/356a/459/79/a/8c/8b/bc/c/b/// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[2,10],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,9],UndirectedEdge[4,7],UndirectedEdge[4,9],UndirectedEdge[5,10],UndirectedEdge[6,8],UndirectedEdge[6,12],UndirectedEdge[7,8],UndirectedEdge[7,11],UndirectedEdge[8,11],UndirectedEdge[8,12],UndirectedEdge[9,12],UndirectedEdge[10,11]}] ;   1 ;   0 ;       0 ,  563488 ,  660604 ,  292132 ,   67289 ,    9717 ,    1014 ,      76 ,       3 ; 
/9abc/4567/356a/58c/679/a/9/8b/bc/c/b/// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[2,10],UndirectedEdge[3,5],UndirectedEdge[3,8],UndirectedEdge[3,12],UndirectedEdge[4,6],UndirectedEdge[4,7],UndirectedEdge[4,9],UndirectedEdge[5,10],UndirectedEdge[6,9],UndirectedEdge[7,8],UndirectedEdge[7,11],UndirectedEdge[8,11],UndirectedEdge[8,12],UndirectedEdge[9,12],UndirectedEdge[10,11]}] ;   4 ;   0 ;       0 ,  549792 ,  658920 ,  301248 ,   72310 ,   10822 ,    1144 ,      84 ,       3 ; 
/9abc/4567/678c/458a/5b/a/79/9/bc/a//c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,6],UndirectedEdge[2,7],UndirectedEdge[2,8],UndirectedEdge[2,12],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,8],UndirectedEdge[3,10],UndirectedEdge[4,5],UndirectedEdge[4,11],UndirectedEdge[5,10],UndirectedEdge[6,7],UndirectedEdge[6,9],UndirectedEdge[7,9],UndirectedEdge[8,11],UndirectedEdge[8,12],UndirectedEdge[9,10],UndirectedEdge[11,12]}] ;   4 ;   0 ;       0 ,  523824 ,  653024 ,  318436 ,   83736 ,   13732 ,    1472 ,      96 ,       3 ; 
/9abc/3456/457a/68c/5b/b/79/9a/9ac///c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,3],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[2,7],UndirectedEdge[2,10],UndirectedEdge[3,6],UndirectedEdge[3,8],UndirectedEdge[3,12],UndirectedEdge[4,5],UndirectedEdge[4,11],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,9],UndirectedEdge[7,9],UndirectedEdge[7,10],UndirectedEdge[8,9],UndirectedEdge[8,10],UndirectedEdge[8,12],UndirectedEdge[11,12]}] ;   4 ;   0 ;       0 ,  545616 ,  654392 ,  303812 ,   76578 ,   12442 ,    1384 ,      96 ,       3 ; 
/9abc/2346/678/459/59/8b/7a/ac/bc/a//c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[2,6],UndirectedEdge[2,7],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,9],UndirectedEdge[4,5],UndirectedEdge[4,9],UndirectedEdge[5,8],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,10],UndirectedEdge[7,10],UndirectedEdge[7,12],UndirectedEdge[8,11],UndirectedEdge[8,12],UndirectedEdge[9,10],UndirectedEdge[11,12]}] ;   4 ;   0 ;       0 ,  520656 ,  652832 ,  320580 ,   84768 ,   13906 ,    1482 ,      96 ,       3 ; 
/9abc/2357/456/479/69/8a/bc/9a/abc///c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,5],UndirectedEdge[1,7],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[3,4],UndirectedEdge[3,7],UndirectedEdge[3,9],UndirectedEdge[4,6],UndirectedEdge[4,9],UndirectedEdge[5,8],UndirectedEdge[5,10],UndirectedEdge[6,11],UndirectedEdge[6,12],UndirectedEdge[7,9],UndirectedEdge[7,10],UndirectedEdge[8,10],UndirectedEdge[8,11],UndirectedEdge[8,12],UndirectedEdge[11,12]}] ;   2 ;   0 ;       0 ,  526928 ,  656464 ,  316524 ,   80508 ,   12512 ,    1296 ,      88 ,       3 ; 
/9abc/2349/349/5a/6b/67a/7b/8c/9ac///c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,4],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,4],UndirectedEdge[2,9],UndirectedEdge[3,5],UndirectedEdge[3,10],UndirectedEdge[4,6],UndirectedEdge[4,11],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[5,10],UndirectedEdge[6,7],UndirectedEdge[6,11],UndirectedEdge[7,8],UndirectedEdge[7,12],UndirectedEdge[8,9],UndirectedEdge[8,10],UndirectedEdge[8,12],UndirectedEdge[11,12]}] ;   2 ;   0 ;       0 ,  548304 ,  656200 ,  302204 ,   74582 ,   11684 ,    1258 ,      88 ,       3 ; 
/9abc/2356/467/459/79/8a/bc/9a/abc///c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[2,4],UndirectedEdge[2,6],UndirectedEdge[2,7],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,9],UndirectedEdge[4,7],UndirectedEdge[4,9],UndirectedEdge[5,8],UndirectedEdge[5,10],UndirectedEdge[6,11],UndirectedEdge[6,12],UndirectedEdge[7,9],UndirectedEdge[7,10],UndirectedEdge[8,10],UndirectedEdge[8,11],UndirectedEdge[8,12],UndirectedEdge[11,12]}] ;   2 ;   0 ;       0 ,  530096 ,  656656 ,  314380 ,   79476 ,   12338 ,    1286 ,      88 ,       3 ; 
/9abc/4567/356a/48c/69/7a/9/8b/bc/c/b/// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[2,10],UndirectedEdge[3,4],UndirectedEdge[3,8],UndirectedEdge[3,12],UndirectedEdge[4,6],UndirectedEdge[4,9],UndirectedEdge[5,7],UndirectedEdge[5,10],UndirectedEdge[6,9],UndirectedEdge[7,8],UndirectedEdge[7,11],UndirectedEdge[8,11],UndirectedEdge[8,12],UndirectedEdge[9,12],UndirectedEdge[10,11]}] ;   2 ;   0 ;       0 ,  558592 ,  659740 ,  295316 ,   69273 ,   10235 ,    1084 ,      80 ,       3 ; 
/9abc/4567/356a/58b/679/a/9/8c/bc/c/b/// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[2,10],UndirectedEdge[3,5],UndirectedEdge[3,8],UndirectedEdge[3,11],UndirectedEdge[4,6],UndirectedEdge[4,7],UndirectedEdge[4,9],UndirectedEdge[5,10],UndirectedEdge[6,9],UndirectedEdge[7,8],UndirectedEdge[7,12],UndirectedEdge[8,11],UndirectedEdge[8,12],UndirectedEdge[9,12],UndirectedEdge[10,11]}] ;   2 ;   0 ;       0 ,  535232 ,  657776 ,  310812 ,   77272 ,   11885 ,    1255 ,      88 ,       3 ; 
/9abc/4567/356a/459/79/a/8c/8b/bc/b/c/// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[2,10],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,9],UndirectedEdge[4,7],UndirectedEdge[4,9],UndirectedEdge[5,10],UndirectedEdge[6,8],UndirectedEdge[6,12],UndirectedEdge[7,8],UndirectedEdge[7,11],UndirectedEdge[8,11],UndirectedEdge[8,12],UndirectedEdge[9,11],UndirectedEdge[10,12]}] ;   2 ;   0 ;       0 ,  555536 ,  659596 ,  297308 ,   70257 ,   10440 ,    1103 ,      80 ,       3 ; 
/9abc/3458/457a/68b/59/9/7bc/ac/9a///c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,3],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,8],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[2,7],UndirectedEdge[2,10],UndirectedEdge[3,6],UndirectedEdge[3,8],UndirectedEdge[3,11],UndirectedEdge[4,5],UndirectedEdge[4,9],UndirectedEdge[5,9],UndirectedEdge[6,7],UndirectedEdge[6,11],UndirectedEdge[6,12],UndirectedEdge[7,10],UndirectedEdge[7,12],UndirectedEdge[8,9],UndirectedEdge[8,10],UndirectedEdge[11,12]}] ;   2 ;   0 ;       0 ,  518560 ,  653512 ,  322232 ,   84870 ,   13640 ,    1414 ,      92 ,       3 ; 
/9abc/2356/346/45/78/8a/79/9b/ab/c/c/c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[2,3],UndirectedEdge[2,4],UndirectedEdge[2,6],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[4,7],UndirectedEdge[4,8],UndirectedEdge[5,8],UndirectedEdge[5,10],UndirectedEdge[6,7],UndirectedEdge[6,9],UndirectedEdge[7,9],UndirectedEdge[7,11],UndirectedEdge[8,10],UndirectedEdge[8,11],UndirectedEdge[9,12],UndirectedEdge[10,12],UndirectedEdge[11,12]}] ;   4 ;   0 ;       0 ,  508000 ,  653400 ,  329440 ,   87930 ,   14034 ,    1424 ,      92 ,       3 ; 
/9abc/3456/3459/4b/b/69/7a/8ac/9ac///c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,3],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[2,3],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[2,9],UndirectedEdge[3,4],UndirectedEdge[3,11],UndirectedEdge[4,11],UndirectedEdge[5,6],UndirectedEdge[5,9],UndirectedEdge[6,7],UndirectedEdge[6,10],UndirectedEdge[7,8],UndirectedEdge[7,10],UndirectedEdge[7,12],UndirectedEdge[8,9],UndirectedEdge[8,10],UndirectedEdge[8,12],UndirectedEdge[11,12]}] ;   2 ;   0 ;       0 ,  513824 ,  649880 ,  324848 ,   88698 ,   15250 ,    1708 ,     112 ,       3 ; 
/9abc/3458/457c/689/5b/b/79a/ac/9a///c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,3],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,8],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[2,7],UndirectedEdge[2,12],UndirectedEdge[3,6],UndirectedEdge[3,8],UndirectedEdge[3,9],UndirectedEdge[4,5],UndirectedEdge[4,11],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,9],UndirectedEdge[6,10],UndirectedEdge[7,10],UndirectedEdge[7,12],UndirectedEdge[8,9],UndirectedEdge[8,10],UndirectedEdge[11,12]}] ;   2 ;   0 ;       0 ,  511904 ,  648984 ,  326192 ,   89850 ,   15546 ,    1732 ,     112 ,       3 ; 
/9abc/2346/678/459/59/8a/7b/bc/ac/a//c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[2,6],UndirectedEdge[2,7],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,9],UndirectedEdge[4,5],UndirectedEdge[4,9],UndirectedEdge[5,8],UndirectedEdge[5,10],UndirectedEdge[6,7],UndirectedEdge[6,11],UndirectedEdge[7,11],UndirectedEdge[7,12],UndirectedEdge[8,10],UndirectedEdge[8,12],UndirectedEdge[9,10],UndirectedEdge[11,12]}] ;   2 ;   0 ;       0 ,  501728 ,  648776 ,  333064 ,   92886 ,   16000 ,    1754 ,     112 ,       3 ; 
/9abc/3458/457c/68a/59/9/7ab/bc/9a///c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,3],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,8],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[2,7],UndirectedEdge[2,12],UndirectedEdge[3,6],UndirectedEdge[3,8],UndirectedEdge[3,10],UndirectedEdge[4,5],UndirectedEdge[4,9],UndirectedEdge[5,9],UndirectedEdge[6,7],UndirectedEdge[6,10],UndirectedEdge[6,11],UndirectedEdge[7,11],UndirectedEdge[7,12],UndirectedEdge[8,9],UndirectedEdge[8,10],UndirectedEdge[11,12]}] ;   2 ;   0 ;       0 ,  502560 ,  649688 ,  332736 ,   92026 ,   15550 ,    1656 ,     104 ,       3 ; 
/9abc/3567/3478/78/56a/69/9/a/bc/b/c/c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,3],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,3],UndirectedEdge[2,4],UndirectedEdge[2,7],UndirectedEdge[2,8],UndirectedEdge[3,7],UndirectedEdge[3,8],UndirectedEdge[4,5],UndirectedEdge[4,6],UndirectedEdge[4,10],UndirectedEdge[5,6],UndirectedEdge[5,9],UndirectedEdge[6,9],UndirectedEdge[7,10],UndirectedEdge[8,11],UndirectedEdge[8,12],UndirectedEdge[9,11],UndirectedEdge[10,12],UndirectedEdge[11,12]}] ;   2 ;   0 ;       0 ,  512736 ,  649896 ,  325864 ,   88990 ,   15096 ,    1634 ,     104 ,       3 ; 
/9abc/3456/3457/68/59/9/7a/8a/bc/b/c/c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,3],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[2,3],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[2,7],UndirectedEdge[3,6],UndirectedEdge[3,8],UndirectedEdge[4,5],UndirectedEdge[4,9],UndirectedEdge[5,9],UndirectedEdge[6,7],UndirectedEdge[6,10],UndirectedEdge[7,8],UndirectedEdge[7,10],UndirectedEdge[8,11],UndirectedEdge[8,12],UndirectedEdge[9,11],UndirectedEdge[10,12],UndirectedEdge[11,12]}] ;   2 ;   0 ;       0 ,  513120 ,  649800 ,  325528 ,   88966 ,   15156 ,    1646 ,     104 ,       3 ; 
/9abc/4567/356a/459/79/a/8c/8b/bc/a//c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[2,10],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,9],UndirectedEdge[4,7],UndirectedEdge[4,9],UndirectedEdge[5,10],UndirectedEdge[6,8],UndirectedEdge[6,12],UndirectedEdge[7,8],UndirectedEdge[7,11],UndirectedEdge[8,11],UndirectedEdge[8,12],UndirectedEdge[9,10],UndirectedEdge[11,12]}] ;   1 ;   0 ;       0 ,  525440 ,  655664 ,  317404 ,   81480 ,   12881 ,    1359 ,      92 ,       3 ; 
/9abc/2345/358/48/7b/6a/79a/9b/9c//c/c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,8],UndirectedEdge[4,7],UndirectedEdge[4,11],UndirectedEdge[5,6],UndirectedEdge[5,10],UndirectedEdge[6,7],UndirectedEdge[6,9],UndirectedEdge[6,10],UndirectedEdge[7,9],UndirectedEdge[7,11],UndirectedEdge[8,9],UndirectedEdge[8,12],UndirectedEdge[10,12],UndirectedEdge[11,12]}] ;   2 ;   0 ;       0 ,  535584 ,  655880 ,  310560 ,   78446 ,   12422 ,    1336 ,      92 ,       3 ; 
/9abc/4567/356a/58b/679/a/9/8c/bc/a//c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[2,10],UndirectedEdge[3,5],UndirectedEdge[3,8],UndirectedEdge[3,11],UndirectedEdge[4,6],UndirectedEdge[4,7],UndirectedEdge[4,9],UndirectedEdge[5,10],UndirectedEdge[6,9],UndirectedEdge[7,8],UndirectedEdge[7,12],UndirectedEdge[8,11],UndirectedEdge[8,12],UndirectedEdge[9,10],UndirectedEdge[11,12]}] ;   1 ;   0 ;       0 ,  519424 ,  652096 ,  321204 ,   85612 ,   14307 ,    1573 ,     104 ,       3 ; 
/9abc/3456/345b/6b/59/9/7a/8ac/9ac///c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,3],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[2,3],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[2,11],UndirectedEdge[3,6],UndirectedEdge[3,11],UndirectedEdge[4,5],UndirectedEdge[4,9],UndirectedEdge[5,9],UndirectedEdge[6,7],UndirectedEdge[6,10],UndirectedEdge[7,8],UndirectedEdge[7,10],UndirectedEdge[7,12],UndirectedEdge[8,9],UndirectedEdge[8,10],UndirectedEdge[8,12],UndirectedEdge[11,12]}] ;   2 ;   0 ;       0 ,  515424 ,  650840 ,  323792 ,   87578 ,   14902 ,    1672 ,     112 ,       3 ; 
/9abc/3456/5678/46a/59/9/a/8bc/bc/c/b/// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,3],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[2,7],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,6],UndirectedEdge[3,10],UndirectedEdge[4,5],UndirectedEdge[4,9],UndirectedEdge[5,9],UndirectedEdge[6,10],UndirectedEdge[7,8],UndirectedEdge[7,11],UndirectedEdge[7,12],UndirectedEdge[8,11],UndirectedEdge[8,12],UndirectedEdge[9,12],UndirectedEdge[10,11]}] ;   4 ;   0 ;       0 ,  505248 ,  650632 ,  330664 ,   90614 ,   15356 ,    1694 ,     112 ,       3 ; 
/9abc/2345/35b/4b/7a/69/89c/89a/ac///c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,11],UndirectedEdge[3,4],UndirectedEdge[3,11],UndirectedEdge[4,7],UndirectedEdge[4,10],UndirectedEdge[5,6],UndirectedEdge[5,9],UndirectedEdge[6,8],UndirectedEdge[6,9],UndirectedEdge[6,12],UndirectedEdge[7,8],UndirectedEdge[7,9],UndirectedEdge[7,10],UndirectedEdge[8,10],UndirectedEdge[8,12],UndirectedEdge[11,12]}] ;   2 ;   0 ;       0 ,  531744 ,  654232 ,  313208 ,   80626 ,   13008 ,    1406 ,      96 ,       3 ; 
/9abc/3478/3456/48/7/6bc/bc/9a/9a/c/b/// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,3],UndirectedEdge[1,4],UndirectedEdge[1,7],UndirectedEdge[1,8],UndirectedEdge[2,3],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[3,4],UndirectedEdge[3,8],UndirectedEdge[4,7],UndirectedEdge[5,6],UndirectedEdge[5,11],UndirectedEdge[5,12],UndirectedEdge[6,11],UndirectedEdge[6,12],UndirectedEdge[7,9],UndirectedEdge[7,10],UndirectedEdge[8,9],UndirectedEdge[8,10],UndirectedEdge[9,12],UndirectedEdge[10,11]}] ;   8 ;   0 ;       0 ,  503808 ,  645040 ,  331184 ,   94852 ,   17300 ,    2008 ,     128 ,       3 ; 
/9abc/3456/345a/6a/59/9/7b/8bc/9ac///c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,3],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[2,3],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[2,10],UndirectedEdge[3,6],UndirectedEdge[3,10],UndirectedEdge[4,5],UndirectedEdge[4,9],UndirectedEdge[5,9],UndirectedEdge[6,7],UndirectedEdge[6,11],UndirectedEdge[7,8],UndirectedEdge[7,11],UndirectedEdge[7,12],UndirectedEdge[8,9],UndirectedEdge[8,10],UndirectedEdge[8,12],UndirectedEdge[11,12]}] ;   4 ;   0 ;       0 ,  509248 ,  648752 ,  327888 ,   90756 ,   15784 ,    1776 ,     116 ,       3 ; 
/9abc/2345/356/46/7a/89/ac/8bc/9b/b/c/// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[3,4],UndirectedEdge[3,6],UndirectedEdge[4,7],UndirectedEdge[4,10],UndirectedEdge[5,8],UndirectedEdge[5,9],UndirectedEdge[6,10],UndirectedEdge[6,12],UndirectedEdge[7,8],UndirectedEdge[7,11],UndirectedEdge[7,12],UndirectedEdge[8,9],UndirectedEdge[8,11],UndirectedEdge[9,11],UndirectedEdge[10,12]}] ;   2 ;   0 ;       0 ,  504640 ,  649200 ,  331020 ,   91784 ,   15817 ,    1747 ,     112 ,       3 ; 
/9abc/2678/678/458b/57a/69/9/a/b/c/c/c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,2],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[1,8],UndirectedEdge[2,6],UndirectedEdge[2,7],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,8],UndirectedEdge[3,11],UndirectedEdge[4,5],UndirectedEdge[4,7],UndirectedEdge[4,10],UndirectedEdge[5,6],UndirectedEdge[5,9],UndirectedEdge[6,9],UndirectedEdge[7,10],UndirectedEdge[8,11],UndirectedEdge[9,12],UndirectedEdge[10,12],UndirectedEdge[11,12]}] ;  48 ;   0 ;       0 ,  524064 ,  647136 ,  317112 ,   87432 ,   16200 ,    2172 ,     198 ,       9 ; 
/9abc/4567/678c/458b/59/9/7a/a/bc/c/b/// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,6],UndirectedEdge[2,7],UndirectedEdge[2,8],UndirectedEdge[2,12],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,8],UndirectedEdge[3,11],UndirectedEdge[4,5],UndirectedEdge[4,9],UndirectedEdge[5,9],UndirectedEdge[6,7],UndirectedEdge[6,10],UndirectedEdge[7,10],UndirectedEdge[8,11],UndirectedEdge[8,12],UndirectedEdge[9,12],UndirectedEdge[10,11]}] ;  32 ;   0 ;       0 ,  520480 ,  645312 ,  319560 ,   89696 ,   16836 ,    2232 ,     198 ,       9 ; 
/9abc/5678/3478/46a/59/69/a/bc/bc/a//c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[1,8],UndirectedEdge[2,3],UndirectedEdge[2,4],UndirectedEdge[2,7],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,6],UndirectedEdge[3,10],UndirectedEdge[4,5],UndirectedEdge[4,9],UndirectedEdge[5,6],UndirectedEdge[5,9],UndirectedEdge[6,10],UndirectedEdge[7,11],UndirectedEdge[7,12],UndirectedEdge[8,11],UndirectedEdge[8,12],UndirectedEdge[9,10],UndirectedEdge[11,12]}] ;  16 ;   0 ;       0 ,  530272 ,  652000 ,  314040 ,   82488 ,   13812 ,    1584 ,     122 ,       5 ; 
/9abc/2468/358/457/67/69/9/ac/ab/c/b/c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,2],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[1,8],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,7],UndirectedEdge[4,6],UndirectedEdge[4,7],UndirectedEdge[5,6],UndirectedEdge[5,9],UndirectedEdge[6,9],UndirectedEdge[7,10],UndirectedEdge[7,12],UndirectedEdge[8,10],UndirectedEdge[8,11],UndirectedEdge[9,12],UndirectedEdge[10,11],UndirectedEdge[11,12]}] ;   4 ;   0 ;       0 ,  527616 ,  653560 ,  315688 ,   82210 ,   13566 ,    1556 ,     122 ,       5 ; 
/9abc/4567/678c/458b/5a/a/79/9/bc/a//c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,6],UndirectedEdge[2,7],UndirectedEdge[2,8],UndirectedEdge[2,12],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,8],UndirectedEdge[3,11],UndirectedEdge[4,5],UndirectedEdge[4,10],UndirectedEdge[5,10],UndirectedEdge[6,7],UndirectedEdge[6,9],UndirectedEdge[7,9],UndirectedEdge[8,11],UndirectedEdge[8,12],UndirectedEdge[9,10],UndirectedEdge[11,12]}] ;   8 ;   0 ;       0 ,  495680 ,  638704 ,  335120 ,  101268 ,   20480 ,    2824 ,     238 ,       9 ; 
/9abc/3456/3457/67/59/9/8a/bc/abc/a//c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,3],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[2,3],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[2,7],UndirectedEdge[3,6],UndirectedEdge[3,7],UndirectedEdge[4,5],UndirectedEdge[4,9],UndirectedEdge[5,9],UndirectedEdge[6,8],UndirectedEdge[6,10],UndirectedEdge[7,11],UndirectedEdge[7,12],UndirectedEdge[8,10],UndirectedEdge[8,11],UndirectedEdge[8,12],UndirectedEdge[9,10],UndirectedEdge[11,12]}] ;   8 ;   0 ;       0 ,  501056 ,  642320 ,  331904 ,   97276 ,   18964 ,    2572 ,     222 ,       9 ; 
/9abc/4567/678c/458b/5a/a/79/9/bc/c/b/// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,6],UndirectedEdge[2,7],UndirectedEdge[2,8],UndirectedEdge[2,12],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,8],UndirectedEdge[3,11],UndirectedEdge[4,5],UndirectedEdge[4,10],UndirectedEdge[5,10],UndirectedEdge[6,7],UndirectedEdge[6,9],UndirectedEdge[7,9],UndirectedEdge[8,11],UndirectedEdge[8,12],UndirectedEdge[9,12],UndirectedEdge[10,11]}] ;  16 ;   0 ;       0 ,  497856 ,  640400 ,  334016 ,   99516 ,   19660 ,    2644 ,     222 ,       9 ; 
/9abc/4567/3459/459/a/a/78c/8b/bc/c/b/// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,3],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[2,9],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,9],UndirectedEdge[4,10],UndirectedEdge[5,10],UndirectedEdge[6,7],UndirectedEdge[6,8],UndirectedEdge[6,12],UndirectedEdge[7,8],UndirectedEdge[7,11],UndirectedEdge[8,11],UndirectedEdge[8,12],UndirectedEdge[9,12],UndirectedEdge[10,11]}] ;   4 ;   0 ;       0 ,  508416 ,  648112 ,  328208 ,   91364 ,   16164 ,    1912 ,     142 ,       5 ; 
/9abc/2356/468/457/78/69/9/ac/ab/c/b/c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[2,4],UndirectedEdge[2,6],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,7],UndirectedEdge[4,7],UndirectedEdge[4,8],UndirectedEdge[5,6],UndirectedEdge[5,9],UndirectedEdge[6,9],UndirectedEdge[7,10],UndirectedEdge[7,12],UndirectedEdge[8,10],UndirectedEdge[8,11],UndirectedEdge[9,12],UndirectedEdge[10,11],UndirectedEdge[11,12]}] ;   1 ;   0 ;       0 ,  502976 ,  647648 ,  331668 ,   93252 ,   16647 ,    1981 ,     146 ,       5 ; 
/9abc/2345/58a/479/6c/6b/bc/89a/9a///c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[2,5],UndirectedEdge[2,8],UndirectedEdge[2,10],UndirectedEdge[3,4],UndirectedEdge[3,7],UndirectedEdge[3,9],UndirectedEdge[4,6],UndirectedEdge[4,12],UndirectedEdge[5,6],UndirectedEdge[5,11],UndirectedEdge[6,11],UndirectedEdge[6,12],UndirectedEdge[7,8],UndirectedEdge[7,9],UndirectedEdge[7,10],UndirectedEdge[8,9],UndirectedEdge[8,10],UndirectedEdge[11,12]}] ;   2 ;   0 ;       0 ,  506240 ,  649440 ,  329524 ,   91108 ,   15971 ,    1893 ,     142 ,       5 ; 
/9abc/2367/345/4b/5b/8c/79a/9a/9ac///c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,3],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[3,4],UndirectedEdge[3,11],UndirectedEdge[4,5],UndirectedEdge[4,11],UndirectedEdge[5,8],UndirectedEdge[5,12],UndirectedEdge[6,7],UndirectedEdge[6,9],UndirectedEdge[6,10],UndirectedEdge[7,9],UndirectedEdge[7,10],UndirectedEdge[8,9],UndirectedEdge[8,10],UndirectedEdge[8,12],UndirectedEdge[11,12]}] ;   8 ;   0 ;       0 ,  502976 ,  644400 ,  331504 ,   95460 ,   17680 ,    2144 ,     154 ,       5 ; 
/9abc/2367/456/47b/5b/8c/9a/9a/9ac///c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[3,4],UndirectedEdge[3,7],UndirectedEdge[3,11],UndirectedEdge[4,5],UndirectedEdge[4,11],UndirectedEdge[5,8],UndirectedEdge[5,12],UndirectedEdge[6,9],UndirectedEdge[6,10],UndirectedEdge[7,9],UndirectedEdge[7,10],UndirectedEdge[8,9],UndirectedEdge[8,10],UndirectedEdge[8,12],UndirectedEdge[11,12]}] ;   8 ;   0 ;       0 ,  569392 ,  659656 ,  288004 ,   66262 ,    9852 ,    1074 ,      80 ,       3 ; 
/9abc/2457/356/46b/7b/8c/9a/9a/9ac///c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,2],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,7],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[3,4],UndirectedEdge[3,6],UndirectedEdge[3,11],UndirectedEdge[4,7],UndirectedEdge[4,11],UndirectedEdge[5,8],UndirectedEdge[5,12],UndirectedEdge[6,9],UndirectedEdge[6,10],UndirectedEdge[7,9],UndirectedEdge[7,10],UndirectedEdge[8,9],UndirectedEdge[8,10],UndirectedEdge[8,12],UndirectedEdge[11,12]}] ;   8 ;   0 ;       0 ,  579936 ,  661120 ,  281096 ,   62240 ,    8888 ,     964 ,      76 ,       3 ; 
/9abc/3567/3678/58/567a/a/9/9/bc/b/c/c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,3],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,7],UndirectedEdge[2,8],UndirectedEdge[3,5],UndirectedEdge[3,8],UndirectedEdge[4,5],UndirectedEdge[4,6],UndirectedEdge[4,7],UndirectedEdge[4,10],UndirectedEdge[5,10],UndirectedEdge[6,9],UndirectedEdge[7,9],UndirectedEdge[8,11],UndirectedEdge[8,12],UndirectedEdge[9,11],UndirectedEdge[10,12],UndirectedEdge[11,12]}] ;   4 ;   0 ;       0 ,  545376 ,  656184 ,  304024 ,   75434 ,   11908 ,    1302 ,      92 ,       3 ; 
/9abc/3578/3478/45/56/6/bc/9a/9a/c/b/c// ; Graph[{UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[1,3],UndirectedEdge[1,5],UndirectedEdge[1,7],UndirectedEdge[1,8],UndirectedEdge[2,3],UndirectedEdge[2,4],UndirectedEdge[2,7],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[4,5],UndirectedEdge[4,6],UndirectedEdge[5,6],UndirectedEdge[6,11],UndirectedEdge[6,12],UndirectedEdge[7,9],UndirectedEdge[7,10],UndirectedEdge[8,9],UndirectedEdge[8,10],UndirectedEdge[9,12],UndirectedEdge[10,11],UndirectedEdge[11,12]}] ;  16 ;   0 ;       0 ,  507776 ,  647632 ,  328864 ,   91980 ,   16160 ,    1796 ,     112 ,       3 ; 


==> anc/leading_12 <==
/abcd/2345/367/8c/58a/6b/7b/9d/9a/cd/d/c/// ; Graph[{UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[0,13],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,7],UndirectedEdge[3,8],UndirectedEdge[3,12],UndirectedEdge[4,5],UndirectedEdge[4,8],UndirectedEdge[4,10],UndirectedEdge[5,6],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,11],UndirectedEdge[7,9],UndirectedEdge[7,13],UndirectedEdge[8,9],UndirectedEdge[8,10],UndirectedEdge[9,12],UndirectedEdge[9,13],UndirectedEdge[10,13],UndirectedEdge[11,12]}] ;   1 ;   0 ;       0 , 1623200 , 1968080 ,  919636 ,  230016 ,   37121 ,    4467 ,     420 ,      28 ,       1 ; 
/abcd/2345/467/58c/8a/6b/7b/9d/9a/cd/d/c/// ; Graph[{UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[0,13],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[2,4],UndirectedEdge[2,6],UndirectedEdge[2,7],UndirectedEdge[3,5],UndirectedEdge[3,8],UndirectedEdge[3,12],UndirectedEdge[4,8],UndirectedEdge[4,10],UndirectedEdge[5,6],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,11],UndirectedEdge[7,9],UndirectedEdge[7,13],UndirectedEdge[8,9],UndirectedEdge[8,10],UndirectedEdge[9,12],UndirectedEdge[9,13],UndirectedEdge[10,13],UndirectedEdge[11,12]}] ;   2 ;   0 ;       0 , 1613664 , 1967576 ,  926048 ,  233082 ,   37650 ,    4500 ,     420 ,      28 ,       1 ; 
/abcd/2456/367/479/5a/8d/8c/9b/cd/ab/d/c/// ; Graph[{UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[0,13],UndirectedEdge[1,2],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,7],UndirectedEdge[3,4],UndirectedEdge[3,7],UndirectedEdge[3,9],UndirectedEdge[4,5],UndirectedEdge[4,10],UndirectedEdge[5,8],UndirectedEdge[5,13],UndirectedEdge[6,8],UndirectedEdge[6,12],UndirectedEdge[7,9],UndirectedEdge[7,11],UndirectedEdge[8,12],UndirectedEdge[8,13],UndirectedEdge[9,10],UndirectedEdge[9,11],UndirectedEdge[10,13],UndirectedEdge[11,12]}] ;   2 ;   1 ;       0 , 1546784 , 1956908 ,  969544 ,  259261 ,   44408 ,    5518 ,     513 ,      32 ,       1 ; 
/abcd/2346/569/478/5b/9b/7a/8a/cd/ac//d/d// ; Graph[{UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[0,13],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[2,9],UndirectedEdge[3,4],UndirectedEdge[3,7],UndirectedEdge[3,8],UndirectedEdge[4,5],UndirectedEdge[4,11],UndirectedEdge[5,9],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,10],UndirectedEdge[7,8],UndirectedEdge[7,10],UndirectedEdge[8,12],UndirectedEdge[8,13],UndirectedEdge[9,10],UndirectedEdge[9,12],UndirectedEdge[11,13],UndirectedEdge[12,13]}] ;   2 ;   0 ;       0 , 1565024 , 1958436 ,  957196 ,  253039 ,   43287 ,    5442 ,     512 ,      32 ,       1 ; 
/abcd/2568/347/46a/5b/8b/7a/9d/9c/cd/d/c/// ; Graph[{UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[0,13],UndirectedEdge[1,2],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[1,8],UndirectedEdge[2,3],UndirectedEdge[2,4],UndirectedEdge[2,7],UndirectedEdge[3,4],UndirectedEdge[3,6],UndirectedEdge[3,10],UndirectedEdge[4,5],UndirectedEdge[4,11],UndirectedEdge[5,8],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,10],UndirectedEdge[7,9],UndirectedEdge[7,13],UndirectedEdge[8,9],UndirectedEdge[8,12],UndirectedEdge[9,12],UndirectedEdge[9,13],UndirectedEdge[10,13],UndirectedEdge[11,12]}] ;   2 ;   0 ;       0 , 1595296 , 1959156 ,  936776 ,  243935 ,   41892 ,    5369 ,     512 ,      32 ,       1 ; 
/abcd/2567/347/46b/5a/6a/b/8c/9cd/abd///d// ; Graph[{UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[0,13],UndirectedEdge[1,2],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,3],UndirectedEdge[2,4],UndirectedEdge[2,7],UndirectedEdge[3,4],UndirectedEdge[3,6],UndirectedEdge[3,11],UndirectedEdge[4,5],UndirectedEdge[4,10],UndirectedEdge[5,6],UndirectedEdge[5,10],UndirectedEdge[6,11],UndirectedEdge[7,8],UndirectedEdge[7,12],UndirectedEdge[8,9],UndirectedEdge[8,12],UndirectedEdge[8,13],UndirectedEdge[9,10],UndirectedEdge[9,11],UndirectedEdge[9,13],UndirectedEdge[12,13]}] ;   8 ;   0 ;       0 , 1476992 , 1929200 , 1013840 ,  297684 ,   56916 ,    7596 ,     700 ,      40 ,       1 ; 
/abcd/2345/567/48c/5b/b/78a/9d/9a/cd/d/c/// ; Graph[{UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[0,13],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[2,7],UndirectedEdge[3,4],UndirectedEdge[3,8],UndirectedEdge[3,12],UndirectedEdge[4,5],UndirectedEdge[4,11],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,8],UndirectedEdge[6,10],UndirectedEdge[7,9],UndirectedEdge[7,13],UndirectedEdge[8,9],UndirectedEdge[8,10],UndirectedEdge[9,12],UndirectedEdge[9,13],UndirectedEdge[10,13],UndirectedEdge[11,12]}] ;   1 ;   0 ;       0 , 1503680 , 1946992 ,  998508 ,  278216 ,   49001 ,    6007 ,     532 ,      32 ,       1 ; 
/abcd/2478/368/469/79/678b/a/a/b/cd/c/d/d// ; Graph[{UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[0,13],UndirectedEdge[1,2],UndirectedEdge[1,4],UndirectedEdge[1,7],UndirectedEdge[1,8],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,6],UndirectedEdge[3,9],UndirectedEdge[4,7],UndirectedEdge[4,9],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[5,8],UndirectedEdge[5,11],UndirectedEdge[6,10],UndirectedEdge[7,10],UndirectedEdge[8,11],UndirectedEdge[9,12],UndirectedEdge[9,13],UndirectedEdge[10,12],UndirectedEdge[11,13],UndirectedEdge[12,13]}] ;   2 ;   0 ;       0 , 1533952 , 1948016 ,  977864 ,  268956 ,   47662 ,    5954 ,     532 ,      32 ,       1 ; 
/abcd/5679/345c/46a/8b/9c/7a/8d/bd/ab///d// ; Graph[{UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[0,13],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[2,12],UndirectedEdge[3,4],UndirectedEdge[3,6],UndirectedEdge[3,10],UndirectedEdge[4,8],UndirectedEdge[4,11],UndirectedEdge[5,9],UndirectedEdge[5,12],UndirectedEdge[6,7],UndirectedEdge[6,10],UndirectedEdge[7,8],UndirectedEdge[7,13],UndirectedEdge[8,11],UndirectedEdge[8,13],UndirectedEdge[9,10],UndirectedEdge[9,11],UndirectedEdge[12,13]}] ;   4 ;   0 ;       0 , 1651808 , 1972148 ,  900824 ,  219151 ,   34500 ,    4113 ,     396 ,      28 ,       1 ; 
/abcd/2678/579/457a/56b/c/8b/a/9d/cd/d/c/// ; Graph[{UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[0,13],UndirectedEdge[1,2],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[1,8],UndirectedEdge[2,5],UndirectedEdge[2,7],UndirectedEdge[2,9],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,7],UndirectedEdge[3,10],UndirectedEdge[4,5],UndirectedEdge[4,6],UndirectedEdge[4,11],UndirectedEdge[5,12],UndirectedEdge[6,8],UndirectedEdge[6,11],UndirectedEdge[7,10],UndirectedEdge[8,9],UndirectedEdge[8,13],UndirectedEdge[9,12],UndirectedEdge[9,13],UndirectedEdge[10,13],UndirectedEdge[11,12]}] ;   8 ;   0 ;       0 , 1632224 , 1971340 ,  914048 ,  225273 ,   35490 ,    4169 ,     396 ,      28 ,       1 ; 
/abcd/2467/357/458/68/6a/a/9b/9c/bd/d/c/d// ; Graph[{UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[0,13],UndirectedEdge[1,2],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,7],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,8],UndirectedEdge[4,6],UndirectedEdge[4,8],UndirectedEdge[5,6],UndirectedEdge[5,10],UndirectedEdge[6,10],UndirectedEdge[7,9],UndirectedEdge[7,11],UndirectedEdge[8,9],UndirectedEdge[8,12],UndirectedEdge[9,11],UndirectedEdge[9,13],UndirectedEdge[10,13],UndirectedEdge[11,12],UndirectedEdge[12,13]}] ;   2 ;   0 ;       0 , 1495008 , 1936536 , 1002400 ,  287562 ,   53642 ,    7108 ,     672 ,      40 ,       1 ; 
/abcd/2467/357/458/68/6a/a/9b/9c/bd/c/d/d// ; Graph[{UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[0,13],UndirectedEdge[1,2],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,7],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,8],UndirectedEdge[4,6],UndirectedEdge[4,8],UndirectedEdge[5,6],UndirectedEdge[5,10],UndirectedEdge[6,10],UndirectedEdge[7,9],UndirectedEdge[7,11],UndirectedEdge[8,9],UndirectedEdge[8,12],UndirectedEdge[9,11],UndirectedEdge[9,13],UndirectedEdge[10,12],UndirectedEdge[11,13],UndirectedEdge[12,13]}] ;   4 ;   0 ;       0 , 1463712 , 1934344 , 1023640 ,  297942 ,   55408 ,    7210 ,     672 ,      40 ,       1 ; 
/abcd/2356/469/458/89/7b/7a/ab/cd/cd/d/c/// ; Graph[{UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[0,13],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[2,4],UndirectedEdge[2,6],UndirectedEdge[2,9],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,8],UndirectedEdge[4,8],UndirectedEdge[4,9],UndirectedEdge[5,7],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,10],UndirectedEdge[7,10],UndirectedEdge[7,11],UndirectedEdge[8,12],UndirectedEdge[8,13],UndirectedEdge[9,12],UndirectedEdge[9,13],UndirectedEdge[10,13],UndirectedEdge[11,12]}] ;   4 ;   0 ;       0 , 1581968 , 1952616 ,  944584 ,  252066 ,   45077 ,    6033 ,     588 ,      36 ,       1 ; 
/abcd/2356/468/457/78/6d/c/9b/9a/ab/c/d/d// ; Graph[{UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[0,13],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[2,4],UndirectedEdge[2,6],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,7],UndirectedEdge[4,7],UndirectedEdge[4,8],UndirectedEdge[5,6],UndirectedEdge[5,13],UndirectedEdge[6,12],UndirectedEdge[7,9],UndirectedEdge[7,11],UndirectedEdge[8,9],UndirectedEdge[8,10],UndirectedEdge[9,10],UndirectedEdge[9,11],UndirectedEdge[10,12],UndirectedEdge[11,13],UndirectedEdge[12,13]}] ;   4 ;   1 ;       0 , 1492848 , 1946728 , 1004360 ,  281422 ,   50483 ,    6486 ,     605 ,      36 ,       1 ; 
/abcd/2356/468/457/78/6d/c/9b/9a/ab/d/c/d// ; Graph[{UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[0,13],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[2,4],UndirectedEdge[2,6],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,7],UndirectedEdge[4,7],UndirectedEdge[4,8],UndirectedEdge[5,6],UndirectedEdge[5,13],UndirectedEdge[6,12],UndirectedEdge[7,9],UndirectedEdge[7,11],UndirectedEdge[8,9],UndirectedEdge[8,10],UndirectedEdge[9,10],UndirectedEdge[9,11],UndirectedEdge[10,13],UndirectedEdge[11,12],UndirectedEdge[12,13]}] ;   4 ;   0 ;       0 , 1495440 , 1947160 , 1002632 ,  280390 ,   50245 ,    6461 ,     604 ,      36 ,       1 ; 
/abcd/2458/678/456a/5b/a/7b/9d/9c/cd/b//d// ; Graph[{UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[0,13],UndirectedEdge[1,2],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,8],UndirectedEdge[2,6],UndirectedEdge[2,7],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,6],UndirectedEdge[3,10],UndirectedEdge[4,5],UndirectedEdge[4,11],UndirectedEdge[5,10],UndirectedEdge[6,7],UndirectedEdge[6,11],UndirectedEdge[7,9],UndirectedEdge[7,13],UndirectedEdge[8,9],UndirectedEdge[8,12],UndirectedEdge[9,12],UndirectedEdge[9,13],UndirectedEdge[10,11],UndirectedEdge[12,13]}] ;   1 ;   0 ;       0 , 1428480 , 1917456 , 1044388 ,  319368 ,   63639 ,    8781 ,     812 ,      44 ,       1 ; 
/abcd/2567/346/457/58/8/9b/9a/cd/ab/d/c/d// ; Graph[{UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[0,13],UndirectedEdge[1,2],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,3],UndirectedEdge[2,4],UndirectedEdge[2,6],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,7],UndirectedEdge[4,5],UndirectedEdge[4,8],UndirectedEdge[5,8],UndirectedEdge[6,9],UndirectedEdge[6,11],UndirectedEdge[7,9],UndirectedEdge[7,10],UndirectedEdge[8,12],UndirectedEdge[8,13],UndirectedEdge[9,10],UndirectedEdge[9,11],UndirectedEdge[10,13],UndirectedEdge[11,12],UndirectedEdge[12,13]}] ;   1 ;   0 ;       0 , 1421952 , 1913872 , 1048676 ,  323656 ,   64991 ,    8957 ,     820 ,      44 ,       1 ; 
/abcd/2456/347/479/a/68d/8c/9b/cd/ab/d/c/// ; Graph[{UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[0,13],UndirectedEdge[1,2],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[2,3],UndirectedEdge[2,4],UndirectedEdge[2,7],UndirectedEdge[3,4],UndirectedEdge[3,7],UndirectedEdge[3,9],UndirectedEdge[4,10],UndirectedEdge[5,6],UndirectedEdge[5,8],UndirectedEdge[5,13],UndirectedEdge[6,8],UndirectedEdge[6,12],UndirectedEdge[7,9],UndirectedEdge[7,11],UndirectedEdge[8,12],UndirectedEdge[8,13],UndirectedEdge[9,10],UndirectedEdge[9,11],UndirectedEdge[10,13],UndirectedEdge[11,12]}] ;   1 ;   1 ;       0 , 1394304 , 1911664 , 1067436 ,  333004 ,   66633 ,    9062 ,     821 ,      44 ,       1 ; 
/abcd/2345/347/68/57/6d/8c/9a/9b/ab/d/c/d// ; Graph[{UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[0,13],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[2,3],UndirectedEdge[2,4],UndirectedEdge[2,7],UndirectedEdge[3,6],UndirectedEdge[3,8],UndirectedEdge[4,5],UndirectedEdge[4,7],UndirectedEdge[5,6],UndirectedEdge[5,13],UndirectedEdge[6,8],UndirectedEdge[6,12],UndirectedEdge[7,9],UndirectedEdge[7,10],UndirectedEdge[8,9],UndirectedEdge[8,11],UndirectedEdge[9,10],UndirectedEdge[9,11],UndirectedEdge[10,13],UndirectedEdge[11,12],UndirectedEdge[12,13]}] ;   1 ;   1 ;       0 , 1466976 , 1940424 , 1021752 ,  293034 ,   53336 ,    6793 ,     617 ,      36 ,       1 ; 
/abcd/2458/678/4789/59/6a/7a/b/b/cd/d/c/d// ; Graph[{UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[0,13],UndirectedEdge[1,2],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,8],UndirectedEdge[2,6],UndirectedEdge[2,7],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,7],UndirectedEdge[3,8],UndirectedEdge[3,9],UndirectedEdge[4,5],UndirectedEdge[4,9],UndirectedEdge[5,6],UndirectedEdge[5,10],UndirectedEdge[6,7],UndirectedEdge[6,10],UndirectedEdge[7,11],UndirectedEdge[8,11],UndirectedEdge[9,12],UndirectedEdge[9,13],UndirectedEdge[10,13],UndirectedEdge[11,12],UndirectedEdge[12,13]}] ;   1 ;   0 ;       0 , 1525024 , 1943176 ,  982572 ,  274642 ,   50291 ,    6611 ,     616 ,      36 ,       1 ; 
/abcd/3458/3678/4a/5a/6b/7b/9d/9c/cd/b//d// ; Graph[{UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[0,13],UndirectedEdge[1,3],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,8],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,7],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,10],UndirectedEdge[4,5],UndirectedEdge[4,10],UndirectedEdge[5,6],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,11],UndirectedEdge[7,9],UndirectedEdge[7,13],UndirectedEdge[8,9],UndirectedEdge[8,12],UndirectedEdge[9,12],UndirectedEdge[9,13],UndirectedEdge[10,11],UndirectedEdge[12,13]}] ;   1 ;   0 ;       0 , 1475616 , 1941432 , 1015896 ,  289898 ,   52728 ,    6746 ,     616 ,      36 ,       1 ; 
/abcd/5679/347a/48d/8b/69c/7c/a/bd/ab///d// ; Graph[{UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[0,13],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,4],UndirectedEdge[2,7],UndirectedEdge[2,10],UndirectedEdge[3,4],UndirectedEdge[3,8],UndirectedEdge[3,13],UndirectedEdge[4,8],UndirectedEdge[4,11],UndirectedEdge[5,6],UndirectedEdge[5,9],UndirectedEdge[5,12],UndirectedEdge[6,7],UndirectedEdge[6,12],UndirectedEdge[7,10],UndirectedEdge[8,11],UndirectedEdge[8,13],UndirectedEdge[9,10],UndirectedEdge[9,11],UndirectedEdge[12,13]}] ;   2 ;   0 ;       0 , 1444352 , 1930976 , 1036796 ,  305868 ,   57057 ,    7247 ,     636 ,      36 ,       1 ; 
/abcd/2345/359/49/8b/7a/78cd/ad/bc/ab///d// ; Graph[{UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[0,13],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,9],UndirectedEdge[3,4],UndirectedEdge[3,9],UndirectedEdge[4,8],UndirectedEdge[4,11],UndirectedEdge[5,7],UndirectedEdge[5,10],UndirectedEdge[6,7],UndirectedEdge[6,8],UndirectedEdge[6,12],UndirectedEdge[6,13],UndirectedEdge[7,10],UndirectedEdge[7,13],UndirectedEdge[8,11],UndirectedEdge[8,12],UndirectedEdge[9,10],UndirectedEdge[9,11],UndirectedEdge[12,13]}] ;   4 ;   1 ;       0 , 1415552 , 1929056 , 1056564 ,  315288 ,   58519 ,    7316 ,     637 ,      36 ,       1 ; 
/abcd/2347/356/69/57a/6a/b/8c/9cd/bd/d/c/// ; Graph[{UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[0,13],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,4],UndirectedEdge[1,7],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[3,6],UndirectedEdge[3,9],UndirectedEdge[4,5],UndirectedEdge[4,7],UndirectedEdge[4,10],UndirectedEdge[5,6],UndirectedEdge[5,10],UndirectedEdge[6,11],UndirectedEdge[7,8],UndirectedEdge[7,12],UndirectedEdge[8,9],UndirectedEdge[8,12],UndirectedEdge[8,13],UndirectedEdge[9,11],UndirectedEdge[9,13],UndirectedEdge[10,13],UndirectedEdge[11,12]}] ;   2 ;   0 ;       0 , 1547200 , 1959824 ,  969500 ,  257152 ,   43405 ,    5351 ,     504 ,      32 ,       1 ; 
/abcd/5678/346b/45a/7c/6a/b/8c/9d/abd///d// ; Graph[{UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[0,13],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[1,8],UndirectedEdge[2,3],UndirectedEdge[2,4],UndirectedEdge[2,6],UndirectedEdge[2,11],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,10],UndirectedEdge[4,7],UndirectedEdge[4,12],UndirectedEdge[5,6],UndirectedEdge[5,10],UndirectedEdge[6,11],UndirectedEdge[7,8],UndirectedEdge[7,12],UndirectedEdge[8,9],UndirectedEdge[8,13],UndirectedEdge[9,10],UndirectedEdge[9,11],UndirectedEdge[9,13],UndirectedEdge[12,13]}] ;   4 ;   0 ;       0 , 1617472 , 1961608 ,  922168 ,  235918 ,   40094 ,    5172 ,     504 ,      32 ,       1 ; 
/abcd/2467/357/569/56a/a/b/8c/9cd/bd/d/c/// ; Graph[{UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[0,13],UndirectedEdge[1,2],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,7],UndirectedEdge[3,5],UndirectedEdge[3,6],UndirectedEdge[3,9],UndirectedEdge[4,5],UndirectedEdge[4,6],UndirectedEdge[4,10],UndirectedEdge[5,10],UndirectedEdge[6,11],UndirectedEdge[7,8],UndirectedEdge[7,12],UndirectedEdge[8,9],UndirectedEdge[8,12],UndirectedEdge[8,13],UndirectedEdge[9,11],UndirectedEdge[9,13],UndirectedEdge[10,13],UndirectedEdge[11,12]}] ;   8 ;   0 ;       0 , 1588064 , 1966408 ,  943328 ,  241102 ,   38994 ,    4616 ,     428 ,      28 ,       1 ; 
/abcd/2467/357/45b/6b/8a/8a/9d/9c/cd/d/c/// ; Graph[{UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[0,13],UndirectedEdge[1,2],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,7],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,11],UndirectedEdge[4,6],UndirectedEdge[4,11],UndirectedEdge[5,8],UndirectedEdge[5,10],UndirectedEdge[6,8],UndirectedEdge[6,10],UndirectedEdge[7,9],UndirectedEdge[7,13],UndirectedEdge[8,9],UndirectedEdge[8,12],UndirectedEdge[9,12],UndirectedEdge[9,13],UndirectedEdge[10,13],UndirectedEdge[11,12]}] ;  16 ;   0 ;       0 , 1636384 , 1967272 ,  910456 ,  226830 ,   37024 ,    4546 ,     428 ,      28 ,       1 ; 
/abcd/6789/789d/458b/59a/6c/7c/d/b/a/c/d/// ; Graph[{UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[0,13],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[1,8],UndirectedEdge[1,9],UndirectedEdge[2,7],UndirectedEdge[2,8],UndirectedEdge[2,9],UndirectedEdge[2,13],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,8],UndirectedEdge[3,11],UndirectedEdge[4,5],UndirectedEdge[4,9],UndirectedEdge[4,10],UndirectedEdge[5,6],UndirectedEdge[5,12],UndirectedEdge[6,7],UndirectedEdge[6,12],UndirectedEdge[7,13],UndirectedEdge[8,11],UndirectedEdge[9,10],UndirectedEdge[10,12],UndirectedEdge[11,13]}] ;   1 ;   0 ;       0 , 1622656 , 1963500 ,  919084 ,  233165 ,   39069 ,    4974 ,     488 ,      32 ,       1 ; 
/abcd/2356/348/6b/58a/7a/7b/9d/9c/cd/d/c/// ; Graph[{UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[0,13],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[2,3],UndirectedEdge[2,4],UndirectedEdge[2,8],UndirectedEdge[3,6],UndirectedEdge[3,11],UndirectedEdge[4,5],UndirectedEdge[4,8],UndirectedEdge[4,10],UndirectedEdge[5,7],UndirectedEdge[5,10],UndirectedEdge[6,7],UndirectedEdge[6,11],UndirectedEdge[7,9],UndirectedEdge[7,13],UndirectedEdge[8,9],UndirectedEdge[8,12],UndirectedEdge[9,12],UndirectedEdge[9,13],UndirectedEdge[10,13],UndirectedEdge[11,12]}] ;   1 ;   0 ;       0 , 1573248 , 1961756 ,  952408 ,  248421 ,   41506 ,    5109 ,     488 ,      32 ,       1 ; 
/abcd/5679/345c/46a/8b/7c/9a/8d/bd/ab///d// ; Graph[{UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[0,13],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[2,12],UndirectedEdge[3,4],UndirectedEdge[3,6],UndirectedEdge[3,10],UndirectedEdge[4,8],UndirectedEdge[4,11],UndirectedEdge[5,7],UndirectedEdge[5,12],UndirectedEdge[6,9],UndirectedEdge[6,10],UndirectedEdge[7,8],UndirectedEdge[7,13],UndirectedEdge[8,11],UndirectedEdge[8,13],UndirectedEdge[9,10],UndirectedEdge[9,11],UndirectedEdge[12,13]}] ;   1 ;   0 ;       0 , 1582656 , 1962436 ,  945996 ,  245295 ,   40985 ,    5080 ,     488 ,      32 ,       1 ; 
/abcd/2456/357/479/6a/8d/8c/9b/cd/ab/d/c/// ; Graph[{UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[0,13],UndirectedEdge[1,2],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,7],UndirectedEdge[3,4],UndirectedEdge[3,7],UndirectedEdge[3,9],UndirectedEdge[4,6],UndirectedEdge[4,10],UndirectedEdge[5,8],UndirectedEdge[5,13],UndirectedEdge[6,8],UndirectedEdge[6,12],UndirectedEdge[7,9],UndirectedEdge[7,11],UndirectedEdge[8,12],UndirectedEdge[8,13],UndirectedEdge[9,10],UndirectedEdge[9,11],UndirectedEdge[10,13],UndirectedEdge[11,12]}] ;   2 ;   0 ;       0 , 1557072 , 1958156 ,  962992 ,  255453 ,   43391 ,    5368 ,     504 ,      32 ,       1 ; 
/abcd/2347/567/48c/5a/6a/8b/9d/9b/cd/b//d// ; Graph[{UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[0,13],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,4],UndirectedEdge[1,7],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[2,7],UndirectedEdge[3,4],UndirectedEdge[3,8],UndirectedEdge[3,12],UndirectedEdge[4,5],UndirectedEdge[4,10],UndirectedEdge[5,6],UndirectedEdge[5,10],UndirectedEdge[6,8],UndirectedEdge[6,11],UndirectedEdge[7,9],UndirectedEdge[7,13],UndirectedEdge[8,9],UndirectedEdge[8,11],UndirectedEdge[9,12],UndirectedEdge[9,13],UndirectedEdge[10,11],UndirectedEdge[12,13]}] ;   2 ;   0 ;       0 , 1572720 , 1959252 ,  952372 ,  250263 ,   42508 ,    5317 ,     504 ,      32 ,       1 ; 
/abcd/2458/347/56b/6a/8b/7a/9d/9c/cd/d/c/// ; Graph[{UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[0,13],UndirectedEdge[1,2],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,8],UndirectedEdge[2,3],UndirectedEdge[2,4],UndirectedEdge[2,7],UndirectedEdge[3,5],UndirectedEdge[3,6],UndirectedEdge[3,11],UndirectedEdge[4,6],UndirectedEdge[4,10],UndirectedEdge[5,8],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,10],UndirectedEdge[7,9],UndirectedEdge[7,13],UndirectedEdge[8,9],UndirectedEdge[8,12],UndirectedEdge[9,12],UndirectedEdge[9,13],UndirectedEdge[10,13],UndirectedEdge[11,12]}] ;   2 ;   0 ;       0 , 1596880 , 1959684 ,  935936 ,  243127 ,   41523 ,    5282 ,     504 ,      32 ,       1 ; 
/abcd/2468/578/4679/69/78b/a/a/b/cd/c/d/d// ; Graph[{UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[0,13],UndirectedEdge[1,2],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[1,8],UndirectedEdge[2,5],UndirectedEdge[2,7],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,6],UndirectedEdge[3,7],UndirectedEdge[3,9],UndirectedEdge[4,6],UndirectedEdge[4,9],UndirectedEdge[5,7],UndirectedEdge[5,8],UndirectedEdge[5,11],UndirectedEdge[6,10],UndirectedEdge[7,10],UndirectedEdge[8,11],UndirectedEdge[9,12],UndirectedEdge[9,13],UndirectedEdge[10,12],UndirectedEdge[11,13],UndirectedEdge[12,13]}] ;   2 ;   0 ;       0 , 1424704 , 1917120 , 1047884 ,  320756 ,   63241 ,    8471 ,     752 ,      40 ,       1 ; 
/abcd/2567/346/458/89/7b/7a/a/9b/cd/d/c/d// ; Graph[{UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[0,13],UndirectedEdge[1,2],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,3],UndirectedEdge[2,4],UndirectedEdge[2,6],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,8],UndirectedEdge[4,8],UndirectedEdge[4,9],UndirectedEdge[5,7],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,10],UndirectedEdge[7,10],UndirectedEdge[8,9],UndirectedEdge[8,11],UndirectedEdge[9,12],UndirectedEdge[9,13],UndirectedEdge[10,13],UndirectedEdge[11,12],UndirectedEdge[12,13]}] ;   2 ;   1 ;       0 , 1397056 , 1914912 , 1066644 ,  330104 ,   64883 ,    8576 ,     753 ,      40 ,       1 ; 
/abcd/2345/579/468/6b/7a/8b/9a/cd/cd/d/c/// ; Graph[{UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[0,13],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[2,5],UndirectedEdge[2,7],UndirectedEdge[2,9],UndirectedEdge[3,4],UndirectedEdge[3,6],UndirectedEdge[3,8],UndirectedEdge[4,6],UndirectedEdge[4,11],UndirectedEdge[5,7],UndirectedEdge[5,10],UndirectedEdge[6,8],UndirectedEdge[6,11],UndirectedEdge[7,9],UndirectedEdge[7,10],UndirectedEdge[8,12],UndirectedEdge[8,13],UndirectedEdge[9,12],UndirectedEdge[9,13],UndirectedEdge[10,13],UndirectedEdge[11,12]}] ;   2 ;   0 ;       0 , 1425856 , 1916832 , 1046876 ,  320684 ,   63421 ,    8507 ,     752 ,      40 ,       1 ; 
/abcd/2478/356/469/59/8b/7a/8a/b/cd/d/c/d// ; Graph[{UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[0,13],UndirectedEdge[1,2],UndirectedEdge[1,4],UndirectedEdge[1,7],UndirectedEdge[1,8],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[3,4],UndirectedEdge[3,6],UndirectedEdge[3,9],UndirectedEdge[4,5],UndirectedEdge[4,9],UndirectedEdge[5,8],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,10],UndirectedEdge[7,8],UndirectedEdge[7,10],UndirectedEdge[8,11],UndirectedEdge[9,12],UndirectedEdge[9,13],UndirectedEdge[10,13],UndirectedEdge[11,12],UndirectedEdge[12,13]}] ;   2 ;   0 ;       0 , 1516064 , 1936408 ,  987332 ,  281686 ,   53437 ,    7305 ,     696 ,      40 ,       1 ; 
/abcd/2346/578/469/59/8b/7a/8a/b/cd/d/c/d// ; Graph[{UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[0,13],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[2,5],UndirectedEdge[2,7],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,6],UndirectedEdge[3,9],UndirectedEdge[4,5],UndirectedEdge[4,9],UndirectedEdge[5,8],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,10],UndirectedEdge[7,8],UndirectedEdge[7,10],UndirectedEdge[8,11],UndirectedEdge[9,12],UndirectedEdge[9,13],UndirectedEdge[10,13],UndirectedEdge[11,12],UndirectedEdge[12,13]}] ;   2 ;   1 ;       0 , 1445984 , 1926520 , 1034112 ,  308342 ,   59334 ,    7915 ,     721 ,      40 ,       1 ; 
/abcd/4678/3578/459/69/8b/7a/a/b/cd/d/c/d// ; Graph[{UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[0,13],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[1,8],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,7],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,9],UndirectedEdge[4,6],UndirectedEdge[4,9],UndirectedEdge[5,8],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,10],UndirectedEdge[7,10],UndirectedEdge[8,11],UndirectedEdge[9,12],UndirectedEdge[9,13],UndirectedEdge[10,13],UndirectedEdge[11,12],UndirectedEdge[12,13]}] ;   2 ;   0 ;       0 , 1454624 , 1927528 , 1028256 ,  305206 ,   58726 ,    7868 ,     720 ,      40 ,       1 ; 
/abcd/2356/346/45/89/7a/7a/8b/9b/cd/d/c/d// ; Graph[{UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[0,13],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[2,3],UndirectedEdge[2,4],UndirectedEdge[2,6],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[4,8],UndirectedEdge[4,9],UndirectedEdge[5,7],UndirectedEdge[5,10],UndirectedEdge[6,7],UndirectedEdge[6,10],UndirectedEdge[7,8],UndirectedEdge[7,11],UndirectedEdge[8,9],UndirectedEdge[8,11],UndirectedEdge[9,12],UndirectedEdge[9,13],UndirectedEdge[10,13],UndirectedEdge[11,12],UndirectedEdge[12,13]}] ;   2 ;   0 ;       0 , 1417152 , 1914496 , 1051944 ,  324584 ,   64986 ,    8942 ,     820 ,      44 ,       1 ; 
/abcd/2356/349/48/89/67b/7a/ab/cd/cd/d/c/// ; Graph[{UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[0,13],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[2,3],UndirectedEdge[2,4],UndirectedEdge[2,9],UndirectedEdge[3,4],UndirectedEdge[3,8],UndirectedEdge[4,8],UndirectedEdge[4,9],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,10],UndirectedEdge[7,10],UndirectedEdge[7,11],UndirectedEdge[8,12],UndirectedEdge[8,13],UndirectedEdge[9,12],UndirectedEdge[9,13],UndirectedEdge[10,13],UndirectedEdge[11,12]}] ;   4 ;   0 ;       0 , 1398656 , 1900352 , 1062024 ,  339400 ,   71350 ,   10202 ,     936 ,      48 ,       1 ; 
/abcd/3579/3468/58/56b/b/7a/9a/cd/ac//d/d// ; Graph[{UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[0,13],UndirectedEdge[1,3],UndirectedEdge[1,5],UndirectedEdge[1,7],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,4],UndirectedEdge[2,6],UndirectedEdge[2,8],UndirectedEdge[3,5],UndirectedEdge[3,8],UndirectedEdge[4,5],UndirectedEdge[4,6],UndirectedEdge[4,11],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,10],UndirectedEdge[7,9],UndirectedEdge[7,10],UndirectedEdge[8,12],UndirectedEdge[8,13],UndirectedEdge[9,10],UndirectedEdge[9,12],UndirectedEdge[11,13],UndirectedEdge[12,13]}] ;   4 ;   0 ;       0 , 1535744 , 1953296 ,  976540 ,  264688 ,   46185 ,    5907 ,     572 ,      36 ,       1 ; 
/abcd/3679/3458/89/57b/6a/7a/b/cd/cd/d/c/// ; Graph[{UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[0,13],UndirectedEdge[1,3],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[2,8],UndirectedEdge[3,8],UndirectedEdge[3,9],UndirectedEdge[4,5],UndirectedEdge[4,7],UndirectedEdge[4,11],UndirectedEdge[5,6],UndirectedEdge[5,10],UndirectedEdge[6,7],UndirectedEdge[6,10],UndirectedEdge[7,11],UndirectedEdge[8,12],UndirectedEdge[8,13],UndirectedEdge[9,12],UndirectedEdge[9,13],UndirectedEdge[10,13],UndirectedEdge[11,12]}] ;   8 ;   0 ;       0 , 1612544 , 1958408 ,  924984 ,  239390 ,   41538 ,    5512 ,     556 ,      36 ,       1 ; 
/abcd/2468/478/4569/9/67b/a/8b/a/cd/c/d/d// ; Graph[{UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[0,13],UndirectedEdge[1,2],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[1,8],UndirectedEdge[2,4],UndirectedEdge[2,7],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,6],UndirectedEdge[3,9],UndirectedEdge[4,9],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[5,11],UndirectedEdge[6,10],UndirectedEdge[7,8],UndirectedEdge[7,11],UndirectedEdge[8,10],UndirectedEdge[9,12],UndirectedEdge[9,13],UndirectedEdge[10,12],UndirectedEdge[11,13],UndirectedEdge[12,13]}] ;   1 ;   0 ;       0 , 1501312 , 1943648 ,  998964 ,  281092 ,   50811 ,    6505 ,     600 ,      36 ,       1 ; 
/abcd/3478/3456/69/59/8b/7a/8a/b/cd/d/c/d// ; Graph[{UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[0,13],UndirectedEdge[1,3],UndirectedEdge[1,4],UndirectedEdge[1,7],UndirectedEdge[1,8],UndirectedEdge[2,3],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[3,6],UndirectedEdge[3,9],UndirectedEdge[4,5],UndirectedEdge[4,9],UndirectedEdge[5,8],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,10],UndirectedEdge[7,8],UndirectedEdge[7,10],UndirectedEdge[8,11],UndirectedEdge[9,12],UndirectedEdge[9,13],UndirectedEdge[10,13],UndirectedEdge[11,12],UndirectedEdge[12,13]}] ;   2 ;   0 ;       0 , 1530432 , 1944960 ,  979328 ,  271904 ,   49292 ,    6416 ,     600 ,      36 ,       1 ; 
/abcd/2357/346/45/68/78/9b/9a/cd/ab/d/c/d// ; Graph[{UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[0,13],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,5],UndirectedEdge[1,7],UndirectedEdge[2,3],UndirectedEdge[2,4],UndirectedEdge[2,6],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[4,6],UndirectedEdge[4,8],UndirectedEdge[5,7],UndirectedEdge[5,8],UndirectedEdge[6,9],UndirectedEdge[6,11],UndirectedEdge[7,9],UndirectedEdge[7,10],UndirectedEdge[8,12],UndirectedEdge[8,13],UndirectedEdge[9,10],UndirectedEdge[9,11],UndirectedEdge[10,13],UndirectedEdge[11,12],UndirectedEdge[12,13]}] ;   2 ;   1 ;       0 , 1406272 , 1918960 , 1059852 ,  324620 ,   63765 ,    8654 ,     801 ,      44 ,       1 ; 
/abcd/2357/356/46/57a/a/8c/9b/9cd/bd/c/d/// ; Graph[{UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[0,13],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,5],UndirectedEdge[1,7],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[3,4],UndirectedEdge[3,6],UndirectedEdge[4,5],UndirectedEdge[4,7],UndirectedEdge[4,10],UndirectedEdge[5,10],UndirectedEdge[6,8],UndirectedEdge[6,12],UndirectedEdge[7,9],UndirectedEdge[7,11],UndirectedEdge[8,9],UndirectedEdge[8,12],UndirectedEdge[8,13],UndirectedEdge[9,11],UndirectedEdge[9,13],UndirectedEdge[10,12],UndirectedEdge[11,13]}] ;   1 ;   0 ;       0 , 1433920 , 1921168 , 1041092 ,  315272 ,   62123 ,    8549 ,     800 ,      44 ,       1 ; 
/abcd/2678/458/4679/59/7b/8a/b/a/cd/c/d/d// ; Graph[{UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[0,13],UndirectedEdge[1,2],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[1,8],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,6],UndirectedEdge[3,7],UndirectedEdge[3,9],UndirectedEdge[4,5],UndirectedEdge[4,9],UndirectedEdge[5,7],UndirectedEdge[5,11],UndirectedEdge[6,8],UndirectedEdge[6,10],UndirectedEdge[7,11],UndirectedEdge[8,10],UndirectedEdge[9,12],UndirectedEdge[9,13],UndirectedEdge[10,12],UndirectedEdge[11,13],UndirectedEdge[12,13]}] ;   1 ;   0 ;       0 , 1487616 , 1936784 , 1008060 ,  289584 ,   53409 ,    6859 ,     620 ,      36 ,       1 ; 
/abcd/5678/346b/45a/9d/8a/7b/8c/c/abd///d// ; Graph[{UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[0,13],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[1,8],UndirectedEdge[2,3],UndirectedEdge[2,4],UndirectedEdge[2,6],UndirectedEdge[2,11],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,10],UndirectedEdge[4,9],UndirectedEdge[4,13],UndirectedEdge[5,8],UndirectedEdge[5,10],UndirectedEdge[6,7],UndirectedEdge[6,11],UndirectedEdge[7,8],UndirectedEdge[7,12],UndirectedEdge[8,12],UndirectedEdge[9,10],UndirectedEdge[9,11],UndirectedEdge[9,13],UndirectedEdge[12,13]}] ;   2 ;   0 ;       0 , 1524416 , 1941392 ,  983128 ,  276036 ,   50718 ,    6630 ,     612 ,      36 ,       1 ; 
/abcd/2345/379/68/57a/6b/8b/9a/cd/cd/b//d// ; Graph[{UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[0,13],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[2,3],UndirectedEdge[2,7],UndirectedEdge[2,9],UndirectedEdge[3,6],UndirectedEdge[3,8],UndirectedEdge[4,5],UndirectedEdge[4,7],UndirectedEdge[4,10],UndirectedEdge[5,6],UndirectedEdge[5,11],UndirectedEdge[6,8],UndirectedEdge[6,11],UndirectedEdge[7,9],UndirectedEdge[7,10],UndirectedEdge[8,12],UndirectedEdge[8,13],UndirectedEdge[9,12],UndirectedEdge[9,13],UndirectedEdge[10,11],UndirectedEdge[12,13]}] ;  12 ;   0 ;       0 , 1504416 , 1924920 ,  991944 ,  292170 ,   59316 ,    9090 ,    1032 ,      78 ,       3 ; 
/abcd/2345/579/468/7b/6a/8a/9b/cd/cd/b//d// ; Graph[{UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[0,13],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[2,5],UndirectedEdge[2,7],UndirectedEdge[2,9],UndirectedEdge[3,4],UndirectedEdge[3,6],UndirectedEdge[3,8],UndirectedEdge[4,7],UndirectedEdge[4,11],UndirectedEdge[5,6],UndirectedEdge[5,10],UndirectedEdge[6,8],UndirectedEdge[6,10],UndirectedEdge[7,9],UndirectedEdge[7,11],UndirectedEdge[8,12],UndirectedEdge[8,13],UndirectedEdge[9,12],UndirectedEdge[9,13],UndirectedEdge[10,11],UndirectedEdge[12,13]}] ;   4 ;   0 ;       0 , 1521600 , 1928600 ,  981336 ,  284762 ,   56926 ,    8664 ,    1000 ,      78 ,       3 ; 
/abcd/2356/468/457/78/6a/a/9c/9b/bc/d/d/d// ; Graph[{UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[0,13],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[2,4],UndirectedEdge[2,6],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,7],UndirectedEdge[4,7],UndirectedEdge[4,8],UndirectedEdge[5,6],UndirectedEdge[5,10],UndirectedEdge[6,10],UndirectedEdge[7,9],UndirectedEdge[7,12],UndirectedEdge[8,9],UndirectedEdge[8,11],UndirectedEdge[9,11],UndirectedEdge[9,12],UndirectedEdge[10,13],UndirectedEdge[11,13],UndirectedEdge[12,13]}] ;   4 ;   0 ;       0 , 1382016 , 1885920 , 1068728 ,  353072 ,   79130 ,   12622 ,    1384 ,      94 ,       3 ; 
/abcd/2367/345/45/89/6a/7a/8b/9b/cd/d/c/d// ; Graph[{UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[0,13],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,3],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[4,8],UndirectedEdge[4,9],UndirectedEdge[5,6],UndirectedEdge[5,10],UndirectedEdge[6,7],UndirectedEdge[6,10],UndirectedEdge[7,8],UndirectedEdge[7,11],UndirectedEdge[8,9],UndirectedEdge[8,11],UndirectedEdge[9,12],UndirectedEdge[9,13],UndirectedEdge[10,13],UndirectedEdge[11,12],UndirectedEdge[12,13]}] ;   2 ;   0 ;       0 , 1392896 , 1893344 , 1062136 ,  344880 ,   76098 ,   12158 ,    1360 ,      94 ,       3 ; 
/abcd/2478/346/469/9/678b/b/8a/a/cd/d/c/d// ; Graph[{UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[0,13],UndirectedEdge[1,2],UndirectedEdge[1,4],UndirectedEdge[1,7],UndirectedEdge[1,8],UndirectedEdge[2,3],UndirectedEdge[2,4],UndirectedEdge[2,6],UndirectedEdge[3,4],UndirectedEdge[3,6],UndirectedEdge[3,9],UndirectedEdge[4,9],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[5,8],UndirectedEdge[5,11],UndirectedEdge[6,11],UndirectedEdge[7,8],UndirectedEdge[7,10],UndirectedEdge[8,10],UndirectedEdge[9,12],UndirectedEdge[9,13],UndirectedEdge[10,13],UndirectedEdge[11,12],UndirectedEdge[12,13]}] ;   4 ;   0 ;       0 , 1374976 , 1879808 , 1071656 ,  358968 ,   82390 ,   13546 ,    1520 ,     102 ,       3 ; 
/abcd/2357/346/46/5a/7a/9c/8b/9bd/cd/d/c/// ; Graph[{UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[0,13],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,5],UndirectedEdge[1,7],UndirectedEdge[2,3],UndirectedEdge[2,4],UndirectedEdge[2,6],UndirectedEdge[3,4],UndirectedEdge[3,6],UndirectedEdge[4,5],UndirectedEdge[4,10],UndirectedEdge[5,7],UndirectedEdge[5,10],UndirectedEdge[6,9],UndirectedEdge[6,12],UndirectedEdge[7,8],UndirectedEdge[7,11],UndirectedEdge[8,9],UndirectedEdge[8,11],UndirectedEdge[8,13],UndirectedEdge[9,12],UndirectedEdge[9,13],UndirectedEdge[10,13],UndirectedEdge[11,12]}] ;   8 ;   0 ;       0 , 1454528 , 1910864 , 1024128 ,  315756 ,   66276 ,   10200 ,    1132 ,      82 ,       3 ; 
/abcd/2478/478/4569/9/68b/7a/a/b/cd/d/c/d// ; Graph[{UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[0,13],UndirectedEdge[1,2],UndirectedEdge[1,4],UndirectedEdge[1,7],UndirectedEdge[1,8],UndirectedEdge[2,4],UndirectedEdge[2,7],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,6],UndirectedEdge[3,9],UndirectedEdge[4,9],UndirectedEdge[5,6],UndirectedEdge[5,8],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,10],UndirectedEdge[7,10],UndirectedEdge[8,11],UndirectedEdge[9,12],UndirectedEdge[9,13],UndirectedEdge[10,13],UndirectedEdge[11,12],UndirectedEdge[12,13]}] ;  12 ;   0 ;       0 , 1456704 , 1911600 , 1022160 ,  314436 ,   66312 ,   10452 ,    1212 ,      90 ,       3 ; 
/abcd/2348/348/6b/5a/67a/7b/9d/9c/cd/b//d// ; Graph[{UndirectedEdge[0,10],UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[0,13],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,4],UndirectedEdge[1,8],UndirectedEdge[2,3],UndirectedEdge[2,4],UndirectedEdge[2,8],UndirectedEdge[3,6],UndirectedEdge[3,11],UndirectedEdge[4,5],UndirectedEdge[4,10],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[5,10],UndirectedEdge[6,7],UndirectedEdge[6,11],UndirectedEdge[7,9],UndirectedEdge[7,13],UndirectedEdge[8,9],UndirectedEdge[8,12],UndirectedEdge[9,12],UndirectedEdge[9,13],UndirectedEdge[10,11],UndirectedEdge[12,13]}] ;   8 ;   0 ;       0 , 1444672 , 1904464 , 1029760 ,  322700 ,   69164 ,   10880 ,    1236 ,      90 ,       3 ; 


==> anc/leading_13 <==
/bcde/789a/3456/6ae/58c/7b/9d/8b/c/ad/e/c//e// ; Graph[{UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[0,13],UndirectedEdge[0,14],UndirectedEdge[1,7],UndirectedEdge[1,8],UndirectedEdge[1,9],UndirectedEdge[1,10],UndirectedEdge[2,3],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[3,6],UndirectedEdge[3,10],UndirectedEdge[3,14],UndirectedEdge[4,5],UndirectedEdge[4,8],UndirectedEdge[4,12],UndirectedEdge[5,7],UndirectedEdge[5,11],UndirectedEdge[6,9],UndirectedEdge[6,13],UndirectedEdge[7,8],UndirectedEdge[7,11],UndirectedEdge[8,12],UndirectedEdge[9,10],UndirectedEdge[9,13],UndirectedEdge[10,14],UndirectedEdge[11,12],UndirectedEdge[13,14]}] ;  48 ;   0 ;       0 , 4230848 , 5686864 , 3147808 , 1012940 ,  226252 ,   38600 ,    5080 ,     484 ,      30 ,       1 ; 
/bcde/3478/3456/68/57/ae/9d/ac/9b/bd/ce/e/d/// ; Graph[{UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[0,13],UndirectedEdge[0,14],UndirectedEdge[1,3],UndirectedEdge[1,4],UndirectedEdge[1,7],UndirectedEdge[1,8],UndirectedEdge[2,3],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[3,6],UndirectedEdge[3,8],UndirectedEdge[4,5],UndirectedEdge[4,7],UndirectedEdge[5,10],UndirectedEdge[5,14],UndirectedEdge[6,9],UndirectedEdge[6,13],UndirectedEdge[7,10],UndirectedEdge[7,12],UndirectedEdge[8,9],UndirectedEdge[8,11],UndirectedEdge[9,11],UndirectedEdge[9,13],UndirectedEdge[10,12],UndirectedEdge[10,14],UndirectedEdge[11,14],UndirectedEdge[12,13]}] ;  20 ;   0 ;       0 , 4375584 , 5735248 , 3055616 ,  939700 ,  203102 ,   34526 ,    4640 ,     460 ,      30 ,       1 ; 
/bcde/3478/3456/68/57/ae/9d/ac/9b/bd/ce/c//e// ; Graph[{UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[0,13],UndirectedEdge[0,14],UndirectedEdge[1,3],UndirectedEdge[1,4],UndirectedEdge[1,7],UndirectedEdge[1,8],UndirectedEdge[2,3],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[3,6],UndirectedEdge[3,8],UndirectedEdge[4,5],UndirectedEdge[4,7],UndirectedEdge[5,10],UndirectedEdge[5,14],UndirectedEdge[6,9],UndirectedEdge[6,13],UndirectedEdge[7,10],UndirectedEdge[7,12],UndirectedEdge[8,9],UndirectedEdge[8,11],UndirectedEdge[9,11],UndirectedEdge[9,13],UndirectedEdge[10,12],UndirectedEdge[10,14],UndirectedEdge[11,12],UndirectedEdge[13,14]}] ;  20 ;   1 ;       0 , 4363200 , 5732704 , 3063008 ,  944956 ,  204968 ,   34907 ,    4673 ,     460 ,      30 ,       1 ; 
/bcde/2345/347/68/57/6b/8b/ad/9c/ace/de/e/d/// ; Graph[{UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[0,13],UndirectedEdge[0,14],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[2,3],UndirectedEdge[2,4],UndirectedEdge[2,7],UndirectedEdge[3,6],UndirectedEdge[3,8],UndirectedEdge[4,5],UndirectedEdge[4,7],UndirectedEdge[5,6],UndirectedEdge[5,11],UndirectedEdge[6,8],UndirectedEdge[6,11],UndirectedEdge[7,10],UndirectedEdge[7,13],UndirectedEdge[8,9],UndirectedEdge[8,12],UndirectedEdge[9,10],UndirectedEdge[9,12],UndirectedEdge[9,14],UndirectedEdge[10,13],UndirectedEdge[10,14],UndirectedEdge[11,14],UndirectedEdge[12,13]}] ;   4 ;   0 ;       0 , 4040832 , 5622688 , 3263032 , 1109184 ,  260650 ,   45862 ,    6056 ,     568 ,      34 ,       1 ; 
/bcde/2348/358/45/67/6b/7b/9d/ac/ade/ce/d/e/// ; Graph[{UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[0,13],UndirectedEdge[0,14],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,4],UndirectedEdge[1,8],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[4,6],UndirectedEdge[4,7],UndirectedEdge[5,6],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,11],UndirectedEdge[7,9],UndirectedEdge[7,13],UndirectedEdge[8,10],UndirectedEdge[8,12],UndirectedEdge[9,10],UndirectedEdge[9,13],UndirectedEdge[9,14],UndirectedEdge[10,12],UndirectedEdge[10,14],UndirectedEdge[11,13],UndirectedEdge[12,14]}] ;   4 ;   1 ;       0 , 3834624 , 5533824 , 3383632 , 1226196 ,  306456 ,   56035 ,    7425 ,     676 ,      38 ,       1 ; 
/bcde/3679/3458/89/56c/7b/7c/b/ae/ad/de/e/d/// ; Graph[{UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[0,13],UndirectedEdge[0,14],UndirectedEdge[1,3],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[2,8],UndirectedEdge[3,8],UndirectedEdge[3,9],UndirectedEdge[4,5],UndirectedEdge[4,6],UndirectedEdge[4,12],UndirectedEdge[5,7],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,12],UndirectedEdge[7,11],UndirectedEdge[8,10],UndirectedEdge[8,14],UndirectedEdge[9,10],UndirectedEdge[9,13],UndirectedEdge[10,13],UndirectedEdge[10,14],UndirectedEdge[11,14],UndirectedEdge[12,13]}] ;   4 ;   0 ;       0 , 4465408 , 5760488 , 2999940 ,  897370 ,  189071 ,   31819 ,    4336 ,     444 ,      30 ,       1 ; 
/bcde/2346/478/569/5a/9a/7b/8b/9c/c/de/e/d/e// ; Graph[{UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[0,13],UndirectedEdge[0,14],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[2,4],UndirectedEdge[2,7],UndirectedEdge[2,8],UndirectedEdge[3,5],UndirectedEdge[3,6],UndirectedEdge[3,9],UndirectedEdge[4,5],UndirectedEdge[4,10],UndirectedEdge[5,9],UndirectedEdge[5,10],UndirectedEdge[6,7],UndirectedEdge[6,11],UndirectedEdge[7,8],UndirectedEdge[7,11],UndirectedEdge[8,9],UndirectedEdge[8,12],UndirectedEdge[9,12],UndirectedEdge[10,13],UndirectedEdge[10,14],UndirectedEdge[11,14],UndirectedEdge[12,13],UndirectedEdge[13,14]}] ;   2 ;   0 ;       0 , 4226240 , 5686112 , 3148516 , 1014292 ,  228155 ,   39637 ,    5384 ,     536 ,      34 ,       1 ; 
/bcde/3478/3456/68/57/ae/9d/9c/ab/cd/be/e/d/// ; Graph[{UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[0,13],UndirectedEdge[0,14],UndirectedEdge[1,3],UndirectedEdge[1,4],UndirectedEdge[1,7],UndirectedEdge[1,8],UndirectedEdge[2,3],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[3,6],UndirectedEdge[3,8],UndirectedEdge[4,5],UndirectedEdge[4,7],UndirectedEdge[5,10],UndirectedEdge[5,14],UndirectedEdge[6,9],UndirectedEdge[6,13],UndirectedEdge[7,9],UndirectedEdge[7,12],UndirectedEdge[8,10],UndirectedEdge[8,11],UndirectedEdge[9,12],UndirectedEdge[9,13],UndirectedEdge[10,11],UndirectedEdge[10,14],UndirectedEdge[11,14],UndirectedEdge[12,13]}] ;   8 ;   0 ;       0 , 4007936 , 5598752 , 3279800 , 1133600 ,  272306 ,   49142 ,    6688 ,     644 ,      38 ,       1 ; 
/bcde/2346/345/78/56/ae/9d/8ab/9c/cd/be/c//e// ; Graph[{UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[0,13],UndirectedEdge[0,14],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[2,3],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[3,7],UndirectedEdge[3,8],UndirectedEdge[4,5],UndirectedEdge[4,6],UndirectedEdge[5,10],UndirectedEdge[5,14],UndirectedEdge[6,9],UndirectedEdge[6,13],UndirectedEdge[7,8],UndirectedEdge[7,10],UndirectedEdge[7,11],UndirectedEdge[8,9],UndirectedEdge[8,12],UndirectedEdge[9,12],UndirectedEdge[9,13],UndirectedEdge[10,11],UndirectedEdge[10,14],UndirectedEdge[11,12],UndirectedEdge[13,14]}] ;   6 ;   1 ;       0 , 4178560 , 5672144 , 3176980 , 1037100 ,  236527 ,   41432 ,    5585 ,     544 ,      34 ,       1 ; 
/bcde/789a/3456/6ae/58b/7c/9d/ac/9b/d/e/c//e// ; Graph[{UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[0,13],UndirectedEdge[0,14],UndirectedEdge[1,7],UndirectedEdge[1,8],UndirectedEdge[1,9],UndirectedEdge[1,10],UndirectedEdge[2,3],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[3,6],UndirectedEdge[3,10],UndirectedEdge[3,14],UndirectedEdge[4,5],UndirectedEdge[4,8],UndirectedEdge[4,11],UndirectedEdge[5,7],UndirectedEdge[5,12],UndirectedEdge[6,9],UndirectedEdge[6,13],UndirectedEdge[7,10],UndirectedEdge[7,12],UndirectedEdge[8,9],UndirectedEdge[8,11],UndirectedEdge[9,13],UndirectedEdge[10,14],UndirectedEdge[11,12],UndirectedEdge[13,14]}] ;   8 ;   0 ;       0 , 4517952 , 5773952 , 2967208 ,  873512 ,  181330 ,   30318 ,    4168 ,     436 ,      30 ,       1 ; 
/bcde/789a/3456/6ae/57c/8b/9d/9c/ab/d/e/d/e/// ; Graph[{UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[0,13],UndirectedEdge[0,14],UndirectedEdge[1,7],UndirectedEdge[1,8],UndirectedEdge[1,9],UndirectedEdge[1,10],UndirectedEdge[2,3],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[3,6],UndirectedEdge[3,10],UndirectedEdge[3,14],UndirectedEdge[4,5],UndirectedEdge[4,7],UndirectedEdge[4,12],UndirectedEdge[5,8],UndirectedEdge[5,11],UndirectedEdge[6,9],UndirectedEdge[6,13],UndirectedEdge[7,9],UndirectedEdge[7,12],UndirectedEdge[8,10],UndirectedEdge[8,11],UndirectedEdge[9,13],UndirectedEdge[10,14],UndirectedEdge[11,13],UndirectedEdge[12,14]}] ; 120 ;   0 ;       0 , 4625856 , 5799992 , 2899424 ,  825706 ,  166252 ,   27394 ,    3832 ,     420 ,      30 ,       1 ; 
/bcde/2346/378/45/56/9a/7b/8b/9c/ac/de/e/d/e// ; Graph[{UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[0,13],UndirectedEdge[0,14],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[2,3],UndirectedEdge[2,7],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[4,5],UndirectedEdge[4,6],UndirectedEdge[5,9],UndirectedEdge[5,10],UndirectedEdge[6,7],UndirectedEdge[6,11],UndirectedEdge[7,8],UndirectedEdge[7,11],UndirectedEdge[8,9],UndirectedEdge[8,12],UndirectedEdge[9,10],UndirectedEdge[9,12],UndirectedEdge[10,13],UndirectedEdge[10,14],UndirectedEdge[11,14],UndirectedEdge[12,13],UndirectedEdge[13,14]}] ;   2 ;   1 ;       0 , 3871616 , 5562112 , 3363472 , 1196564 ,  293728 ,   53515 ,    7193 ,     668 ,      38 ,       1 ; 
/bcde/2346/345/78/56/ae/9d/8ab/9c/cd/be/e/d/// ; Graph[{UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[0,13],UndirectedEdge[0,14],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[2,3],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[3,7],UndirectedEdge[3,8],UndirectedEdge[4,5],UndirectedEdge[4,6],UndirectedEdge[5,10],UndirectedEdge[5,14],UndirectedEdge[6,9],UndirectedEdge[6,13],UndirectedEdge[7,8],UndirectedEdge[7,10],UndirectedEdge[7,11],UndirectedEdge[8,9],UndirectedEdge[8,12],UndirectedEdge[9,12],UndirectedEdge[9,13],UndirectedEdge[10,11],UndirectedEdge[10,14],UndirectedEdge[11,14],UndirectedEdge[12,13]}] ;   6 ;   1 ;       0 , 3811968 , 5512160 , 3390752 , 1245612 ,  318956 ,   60359 ,    8289 ,     768 ,      42 ,       1 ; 
/bcde/789a/3456/6ad/59c/6e/e/8ab/9b/c/d/e/d/// ; Graph[{UndirectedEdge[0,11],UndirectedEdge[0,12],UndirectedEdge[0,13],UndirectedEdge[0,14],UndirectedEdge[1,7],UndirectedEdge[1,8],UndirectedEdge[1,9],UndirectedEdge[1,10],UndirectedEdge[2,3],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[3,6],UndirectedEdge[3,10],UndirectedEdge[3,13],UndirectedEdge[4,5],UndirectedEdge[4,9],UndirectedEdge[4,12],UndirectedEdge[5,6],UndirectedEdge[5,14],UndirectedEdge[6,14],UndirectedEdge[7,8],UndirectedEdge[7,10],UndirectedEdge[7,11],UndirectedEdge[8,9],UndirectedEdge[8,11],UndirectedEdge[9,12],UndirectedEdge[10,13],UndirectedEdge[11,14],UndirectedEdge[12,13]}] ;  12 ;   0 ;       0 , 4048384 , 5626176 , 3256616 , 1103752 ,  260118 ,   46730 ,    6456 ,     636 ,      38 ,       1 ; 


==> anc/leading_15 <==
/1234/489/36a/57/56/67/b/ac/9eg/df/bc/fg/de/ef/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,8],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,10],UndirectedEdge[3,5],UndirectedEdge[3,7],UndirectedEdge[4,5],UndirectedEdge[4,6],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[6,11],UndirectedEdge[7,10],UndirectedEdge[7,12],UndirectedEdge[8,9],UndirectedEdge[8,14],UndirectedEdge[8,16],UndirectedEdge[9,13],UndirectedEdge[9,15],UndirectedEdge[10,11],UndirectedEdge[10,12],UndirectedEdge[11,15],UndirectedEdge[11,16],UndirectedEdge[12,13],UndirectedEdge[12,14],UndirectedEdge[13,14],UndirectedEdge[13,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   2 ;   0 ;       0 , 33985920 , 49843744 , 30821224 , 11143888 , 2754446 ,  509306 ,   72976 ,    7988 ,     636 ,      34 ,       1 ; 
/1234/2bc/56/48a/79/6cg/bf/89e/ae/ad/d/df/dg//fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,11],UndirectedEdge[1,12],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[3,4],UndirectedEdge[3,8],UndirectedEdge[3,10],UndirectedEdge[4,7],UndirectedEdge[4,9],UndirectedEdge[5,6],UndirectedEdge[5,12],UndirectedEdge[5,16],UndirectedEdge[6,11],UndirectedEdge[6,15],UndirectedEdge[7,8],UndirectedEdge[7,9],UndirectedEdge[7,14],UndirectedEdge[8,10],UndirectedEdge[8,14],UndirectedEdge[9,10],UndirectedEdge[9,13],UndirectedEdge[10,13],UndirectedEdge[11,13],UndirectedEdge[11,15],UndirectedEdge[12,13],UndirectedEdge[12,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   4 ;   0 ;       0 , 34636288 , 49944992 , 30380144 , 10890760 , 2701636 ,  504820 ,   72864 ,    7988 ,     636 ,      34 ,       1 ; 
/1234/5ab/589/47d/6c/67/7c/d/9bf/ae/be/f/dg/g/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,5],UndirectedEdge[1,10],UndirectedEdge[1,11],UndirectedEdge[2,5],UndirectedEdge[2,8],UndirectedEdge[2,9],UndirectedEdge[3,4],UndirectedEdge[3,7],UndirectedEdge[3,13],UndirectedEdge[4,6],UndirectedEdge[4,12],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[6,7],UndirectedEdge[6,12],UndirectedEdge[7,13],UndirectedEdge[8,9],UndirectedEdge[8,11],UndirectedEdge[8,15],UndirectedEdge[9,10],UndirectedEdge[9,14],UndirectedEdge[10,11],UndirectedEdge[10,14],UndirectedEdge[11,15],UndirectedEdge[12,13],UndirectedEdge[12,16],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;  32 ;   0 ;       0 , 33447168 , 49402016 , 31072736 , 11583128 , 2976440 ,  567504 ,   81744 ,    8728 ,     664 ,      34 ,       1 ; 
/1234/489/36a/57/5b/7b/7ac/c/9ce/df/ef/dg/g/fg/fg/// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,8],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,10],UndirectedEdge[3,5],UndirectedEdge[3,7],UndirectedEdge[4,5],UndirectedEdge[4,11],UndirectedEdge[5,7],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,10],UndirectedEdge[6,12],UndirectedEdge[7,12],UndirectedEdge[8,9],UndirectedEdge[8,12],UndirectedEdge[8,14],UndirectedEdge[9,13],UndirectedEdge[9,15],UndirectedEdge[10,14],UndirectedEdge[10,15],UndirectedEdge[11,13],UndirectedEdge[11,16],UndirectedEdge[12,16],UndirectedEdge[13,15],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16]}] ;   1 ;   0 ;       0 , 36685248 , 50749792 , 29145024 , 9778628 , 2293480 ,  418777 ,   61507 ,    7072 ,     600 ,      34 ,       1 ; 
/1234/279/58/46c/ab/68a/ac/89e/e/bf/d/df/dg/g/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,7],UndirectedEdge[1,9],UndirectedEdge[2,5],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,6],UndirectedEdge[3,12],UndirectedEdge[4,10],UndirectedEdge[4,11],UndirectedEdge[5,6],UndirectedEdge[5,8],UndirectedEdge[5,10],UndirectedEdge[6,10],UndirectedEdge[6,12],UndirectedEdge[7,8],UndirectedEdge[7,9],UndirectedEdge[7,14],UndirectedEdge[8,14],UndirectedEdge[9,11],UndirectedEdge[9,15],UndirectedEdge[10,13],UndirectedEdge[11,13],UndirectedEdge[11,15],UndirectedEdge[12,13],UndirectedEdge[12,16],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 36263744 , 50663200 , 29423676 , 9956668 , 2338541 ,  424671 ,   61940 ,    7088 ,     600 ,      34 ,       1 ; 
/1234/459/367/8c/ab/69a/7a/8e/ce/bf/d/df/dg/g/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,7],UndirectedEdge[3,8],UndirectedEdge[3,12],UndirectedEdge[4,10],UndirectedEdge[4,11],UndirectedEdge[5,6],UndirectedEdge[5,9],UndirectedEdge[5,10],UndirectedEdge[6,7],UndirectedEdge[6,10],UndirectedEdge[7,8],UndirectedEdge[7,14],UndirectedEdge[8,12],UndirectedEdge[8,14],UndirectedEdge[9,11],UndirectedEdge[9,15],UndirectedEdge[10,13],UndirectedEdge[11,13],UndirectedEdge[11,15],UndirectedEdge[12,13],UndirectedEdge[12,16],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 36319936 , 50674800 , 29387244 , 9932740 , 2332045 ,  423784 ,   61891 ,    7088 ,     600 ,      34 ,       1 ; 
/1234/489/36a/5b/57/7b/7af/f/9ce/dg/ce/cd/d/g/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,8],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,10],UndirectedEdge[3,5],UndirectedEdge[3,11],UndirectedEdge[4,5],UndirectedEdge[4,7],UndirectedEdge[5,7],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,10],UndirectedEdge[6,15],UndirectedEdge[7,15],UndirectedEdge[8,9],UndirectedEdge[8,12],UndirectedEdge[8,14],UndirectedEdge[9,13],UndirectedEdge[9,16],UndirectedEdge[10,12],UndirectedEdge[10,14],UndirectedEdge[11,12],UndirectedEdge[11,13],UndirectedEdge[12,13],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 36970112 , 50879040 , 28992812 , 9613844 , 2218653 ,  399543 ,   58684 ,    6848 ,     592 ,      34 ,       1 ; 
/1234/489/36a/5b/57/7b/7ac/c/9ce/df/ef/dg/g/fg/fg/// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,8],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,10],UndirectedEdge[3,5],UndirectedEdge[3,11],UndirectedEdge[4,5],UndirectedEdge[4,7],UndirectedEdge[5,7],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,10],UndirectedEdge[6,12],UndirectedEdge[7,12],UndirectedEdge[8,9],UndirectedEdge[8,12],UndirectedEdge[8,14],UndirectedEdge[9,13],UndirectedEdge[9,15],UndirectedEdge[10,14],UndirectedEdge[10,15],UndirectedEdge[11,13],UndirectedEdge[11,16],UndirectedEdge[12,16],UndirectedEdge[13,15],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16]}] ;   2 ;   0 ;       0 , 37207168 , 50934112 , 28836712 , 9509792 , 2191038 ,  395554 ,   58328 ,    6832 ,     592 ,      34 ,       1 ; 
/1234/469/378/5b/5a/ab/79e/8e/cf/dg/cd/cf/d/g/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,7],UndirectedEdge[2,8],UndirectedEdge[3,5],UndirectedEdge[3,11],UndirectedEdge[4,5],UndirectedEdge[4,10],UndirectedEdge[5,10],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,9],UndirectedEdge[6,14],UndirectedEdge[7,8],UndirectedEdge[7,14],UndirectedEdge[8,12],UndirectedEdge[8,15],UndirectedEdge[9,13],UndirectedEdge[9,16],UndirectedEdge[10,12],UndirectedEdge[10,13],UndirectedEdge[11,12],UndirectedEdge[11,15],UndirectedEdge[12,13],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   2 ;   0 ;       0 , 36826336 , 50858856 , 29067568 , 9667162 , 2245122 ,  407699 ,   59881 ,    6912 ,     592 ,      34 ,       1 ; 
/1234/269/58/67a/57b/8b/9a/fg/ce/cd/dg/ef/de/g/f/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,6],UndirectedEdge[1,9],UndirectedEdge[2,5],UndirectedEdge[2,8],UndirectedEdge[3,6],UndirectedEdge[3,7],UndirectedEdge[3,10],UndirectedEdge[4,5],UndirectedEdge[4,7],UndirectedEdge[4,11],UndirectedEdge[5,8],UndirectedEdge[5,11],UndirectedEdge[6,9],UndirectedEdge[6,10],UndirectedEdge[7,15],UndirectedEdge[7,16],UndirectedEdge[8,12],UndirectedEdge[8,14],UndirectedEdge[9,12],UndirectedEdge[9,13],UndirectedEdge[10,13],UndirectedEdge[10,16],UndirectedEdge[11,14],UndirectedEdge[11,15],UndirectedEdge[12,13],UndirectedEdge[12,14],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[15,16]}] ;   4 ;   1 ;       0 , 36153376 , 50737800 , 29517556 , 9940530 , 2308685 ,  414503 ,   60173 ,    6913 ,     592 ,      34 ,       1 ; 
/1234/789/36b/5a/569/6a/b/8ef/dg/fg/ce/cd/de/g/f/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,7],UndirectedEdge[1,8],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,11],UndirectedEdge[3,5],UndirectedEdge[3,10],UndirectedEdge[4,5],UndirectedEdge[4,6],UndirectedEdge[4,9],UndirectedEdge[5,6],UndirectedEdge[5,10],UndirectedEdge[6,11],UndirectedEdge[7,8],UndirectedEdge[7,14],UndirectedEdge[7,15],UndirectedEdge[8,13],UndirectedEdge[8,16],UndirectedEdge[9,15],UndirectedEdge[9,16],UndirectedEdge[10,12],UndirectedEdge[10,14],UndirectedEdge[11,12],UndirectedEdge[11,13],UndirectedEdge[12,13],UndirectedEdge[12,14],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[15,16]}] ;   8 ;   0 ;       0 , 35342720 , 50551904 , 30034312 , 10290912 , 2413510 ,  435490 ,   63424 ,    7248 ,     608 ,      34 ,       1 ; 
/1234/26c/5b/49a/78/67b/7c/8/fg/aeg/df/de/de/f/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,6],UndirectedEdge[1,12],UndirectedEdge[2,5],UndirectedEdge[2,11],UndirectedEdge[3,4],UndirectedEdge[3,9],UndirectedEdge[3,10],UndirectedEdge[4,7],UndirectedEdge[4,8],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,12],UndirectedEdge[7,8],UndirectedEdge[8,15],UndirectedEdge[8,16],UndirectedEdge[9,10],UndirectedEdge[9,14],UndirectedEdge[9,16],UndirectedEdge[10,13],UndirectedEdge[10,15],UndirectedEdge[11,13],UndirectedEdge[11,14],UndirectedEdge[12,13],UndirectedEdge[12,14],UndirectedEdge[13,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;  16 ;   0 ;       0 , 37014400 , 50790944 , 28919312 , 9653608 , 2271172 ,  420132 ,   62704 ,    7248 ,     608 ,      34 ,       1 ; 
/1234/29b/67/48a/5c/9bc/79e/8d/ad/e/eg/fg/df/f/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,9],UndirectedEdge[1,11],UndirectedEdge[2,6],UndirectedEdge[2,7],UndirectedEdge[3,4],UndirectedEdge[3,8],UndirectedEdge[3,10],UndirectedEdge[4,5],UndirectedEdge[4,12],UndirectedEdge[5,9],UndirectedEdge[5,11],UndirectedEdge[5,12],UndirectedEdge[6,7],UndirectedEdge[6,9],UndirectedEdge[6,14],UndirectedEdge[7,8],UndirectedEdge[7,13],UndirectedEdge[8,10],UndirectedEdge[8,13],UndirectedEdge[9,14],UndirectedEdge[10,14],UndirectedEdge[10,16],UndirectedEdge[11,15],UndirectedEdge[11,16],UndirectedEdge[12,13],UndirectedEdge[12,15],UndirectedEdge[13,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   4 ;   0 ;       0 , 38099008 , 51252808 , 28289384 , 9047662 , 2028898 ,  361696 ,   53664 ,    6432 ,     576 ,      34 ,       1 ; 
/1234/269/58/67a/57b/8b/9a/fg/ce/cd/eg/df/de/f/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,6],UndirectedEdge[1,9],UndirectedEdge[2,5],UndirectedEdge[2,8],UndirectedEdge[3,6],UndirectedEdge[3,7],UndirectedEdge[3,10],UndirectedEdge[4,5],UndirectedEdge[4,7],UndirectedEdge[4,11],UndirectedEdge[5,8],UndirectedEdge[5,11],UndirectedEdge[6,9],UndirectedEdge[6,10],UndirectedEdge[7,15],UndirectedEdge[7,16],UndirectedEdge[8,12],UndirectedEdge[8,14],UndirectedEdge[9,12],UndirectedEdge[9,13],UndirectedEdge[10,14],UndirectedEdge[10,16],UndirectedEdge[11,13],UndirectedEdge[11,15],UndirectedEdge[12,13],UndirectedEdge[12,14],UndirectedEdge[13,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   8 ;   0 ;       0 , 37479296 , 51149384 , 28702616 , 9293814 , 2085978 ,  368062 ,   53970 ,    6432 ,     576 ,      34 ,       1 ; 
/1234/456/348/79/8/7cd/7ab/9/9e/e/bdg/cf/df/g/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[2,3],UndirectedEdge[2,4],UndirectedEdge[2,8],UndirectedEdge[3,7],UndirectedEdge[3,9],UndirectedEdge[4,8],UndirectedEdge[5,7],UndirectedEdge[5,12],UndirectedEdge[5,13],UndirectedEdge[6,7],UndirectedEdge[6,10],UndirectedEdge[6,11],UndirectedEdge[7,9],UndirectedEdge[8,9],UndirectedEdge[8,14],UndirectedEdge[9,14],UndirectedEdge[10,11],UndirectedEdge[10,13],UndirectedEdge[10,16],UndirectedEdge[11,12],UndirectedEdge[11,15],UndirectedEdge[12,13],UndirectedEdge[12,15],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   4 ;   0 ;       0 , 32141184 , 48892160 , 31839920 , 12282928 , 3248348 ,  632548 ,   92352 ,    9928 ,     756 ,      38 ,       1 ; 
/1234/34a/479/58/6/678/7a/9/de/bc/fg/ceg/df/ef/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,3],UndirectedEdge[1,4],UndirectedEdge[1,10],UndirectedEdge[2,4],UndirectedEdge[2,7],UndirectedEdge[2,9],UndirectedEdge[3,5],UndirectedEdge[3,8],UndirectedEdge[4,6],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[5,8],UndirectedEdge[6,7],UndirectedEdge[6,10],UndirectedEdge[7,9],UndirectedEdge[8,13],UndirectedEdge[8,14],UndirectedEdge[9,11],UndirectedEdge[9,12],UndirectedEdge[10,15],UndirectedEdge[10,16],UndirectedEdge[11,12],UndirectedEdge[11,14],UndirectedEdge[11,16],UndirectedEdge[12,13],UndirectedEdge[12,15],UndirectedEdge[13,14],UndirectedEdge[13,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   2 ;   0 ;       0 , 33912576 , 49724032 , 30810584 , 11233368 , 2830442 ,  539378 ,   79996 ,    9020 ,     728 ,      38 ,       1 ; 
/1234/279/68/45c/ab/acf/78e/9e/9d/d/bd/fg/eg/f/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,7],UndirectedEdge[1,9],UndirectedEdge[2,6],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,12],UndirectedEdge[4,10],UndirectedEdge[4,11],UndirectedEdge[5,10],UndirectedEdge[5,12],UndirectedEdge[5,15],UndirectedEdge[6,7],UndirectedEdge[6,8],UndirectedEdge[6,14],UndirectedEdge[7,9],UndirectedEdge[7,14],UndirectedEdge[8,9],UndirectedEdge[8,13],UndirectedEdge[9,13],UndirectedEdge[10,11],UndirectedEdge[10,13],UndirectedEdge[11,15],UndirectedEdge[11,16],UndirectedEdge[12,14],UndirectedEdge[12,16],UndirectedEdge[13,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   4 ;   0 ;       0 , 34529920 , 49828160 , 30399744 , 10987008 , 2772808 ,  533020 ,   79716 ,    9020 ,     728 ,      38 ,       1 ; 
/1234/479/358/6c/ab/68a/ac/89e/e/bf/d/df/dg/g/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,7],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,8],UndirectedEdge[3,6],UndirectedEdge[3,12],UndirectedEdge[4,10],UndirectedEdge[4,11],UndirectedEdge[5,6],UndirectedEdge[5,8],UndirectedEdge[5,10],UndirectedEdge[6,10],UndirectedEdge[6,12],UndirectedEdge[7,8],UndirectedEdge[7,9],UndirectedEdge[7,14],UndirectedEdge[8,14],UndirectedEdge[9,11],UndirectedEdge[9,15],UndirectedEdge[10,13],UndirectedEdge[11,13],UndirectedEdge[11,15],UndirectedEdge[12,13],UndirectedEdge[12,16],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 36544160 , 50853568 , 29281552 , 9754476 , 2241886 ,  399289 ,   57901 ,    6712 ,     584 ,      34 ,       1 ; 
/1234/469/378/5a/5b/ab/79e/8e/cf/dg/cd/cf/d/g/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,7],UndirectedEdge[2,8],UndirectedEdge[3,5],UndirectedEdge[3,10],UndirectedEdge[4,5],UndirectedEdge[4,11],UndirectedEdge[5,10],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,9],UndirectedEdge[6,14],UndirectedEdge[7,8],UndirectedEdge[7,14],UndirectedEdge[8,12],UndirectedEdge[8,15],UndirectedEdge[9,13],UndirectedEdge[9,16],UndirectedEdge[10,12],UndirectedEdge[10,13],UndirectedEdge[11,12],UndirectedEdge[11,15],UndirectedEdge[12,13],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 36983520 , 50929248 , 28985396 , 9578376 , 2202937 ,  395576 ,   57779 ,    6712 ,     584 ,      34 ,       1 ; 
/1234/259/67/48c/ab/69a/7a/8e/ce/bf/d/df/dg/g/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,5],UndirectedEdge[1,9],UndirectedEdge[2,6],UndirectedEdge[2,7],UndirectedEdge[3,4],UndirectedEdge[3,8],UndirectedEdge[3,12],UndirectedEdge[4,10],UndirectedEdge[4,11],UndirectedEdge[5,6],UndirectedEdge[5,9],UndirectedEdge[5,10],UndirectedEdge[6,7],UndirectedEdge[6,10],UndirectedEdge[7,8],UndirectedEdge[7,14],UndirectedEdge[8,12],UndirectedEdge[8,14],UndirectedEdge[9,11],UndirectedEdge[9,15],UndirectedEdge[10,13],UndirectedEdge[11,13],UndirectedEdge[11,15],UndirectedEdge[12,13],UndirectedEdge[12,16],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 37165408 , 50958784 , 28866300 , 9506420 , 2184979 ,  393287 ,   57654 ,    6712 ,     584 ,      34 ,       1 ; 
/1234/379/458/6c/ab/68a/ac/89e/e/bf/d/df/dg/g/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,3],UndirectedEdge[1,7],UndirectedEdge[1,9],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[2,8],UndirectedEdge[3,6],UndirectedEdge[3,12],UndirectedEdge[4,10],UndirectedEdge[4,11],UndirectedEdge[5,6],UndirectedEdge[5,8],UndirectedEdge[5,10],UndirectedEdge[6,10],UndirectedEdge[6,12],UndirectedEdge[7,8],UndirectedEdge[7,9],UndirectedEdge[7,14],UndirectedEdge[8,14],UndirectedEdge[9,11],UndirectedEdge[9,15],UndirectedEdge[10,13],UndirectedEdge[11,13],UndirectedEdge[11,15],UndirectedEdge[12,13],UndirectedEdge[12,16],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 37217632 , 51058536 , 28864300 , 9428990 , 2132123 ,  376650 ,   54849 ,    6472 ,     576 ,      34 ,       1 ; 
/1234/469/378/5b/5a/ab/79d/8d/fg/eg/cf/ce/df/e/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,7],UndirectedEdge[2,8],UndirectedEdge[3,5],UndirectedEdge[3,11],UndirectedEdge[4,5],UndirectedEdge[4,10],UndirectedEdge[5,10],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,9],UndirectedEdge[6,13],UndirectedEdge[7,8],UndirectedEdge[7,13],UndirectedEdge[8,15],UndirectedEdge[8,16],UndirectedEdge[9,14],UndirectedEdge[9,16],UndirectedEdge[10,12],UndirectedEdge[10,15],UndirectedEdge[11,12],UndirectedEdge[11,14],UndirectedEdge[12,13],UndirectedEdge[12,15],UndirectedEdge[13,14],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 37526560 , 51112488 , 28657520 , 9304570 , 2103550 ,  373663 ,   54729 ,    6472 ,     576 ,      34 ,       1 ; 
/1234/56b/79b/48a/cd/68f/7g/9g/af/ae/e/ce/de/fg//g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[1,11],UndirectedEdge[2,7],UndirectedEdge[2,9],UndirectedEdge[2,11],UndirectedEdge[3,4],UndirectedEdge[3,8],UndirectedEdge[3,10],UndirectedEdge[4,12],UndirectedEdge[4,13],UndirectedEdge[5,6],UndirectedEdge[5,8],UndirectedEdge[5,15],UndirectedEdge[6,7],UndirectedEdge[6,16],UndirectedEdge[7,9],UndirectedEdge[7,16],UndirectedEdge[8,10],UndirectedEdge[8,15],UndirectedEdge[9,10],UndirectedEdge[9,14],UndirectedEdge[10,14],UndirectedEdge[11,12],UndirectedEdge[11,14],UndirectedEdge[12,13],UndirectedEdge[12,14],UndirectedEdge[13,15],UndirectedEdge[13,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 37908960 , 51168728 , 28403076 , 9157526 , 2070177 ,  370045 ,   54568 ,    6472 ,     576 ,      34 ,       1 ; 
/1234/468/357/9c/ab/67a/8a/8e/e/bcf/d/df/dg/g/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[1,8],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,7],UndirectedEdge[3,9],UndirectedEdge[3,12],UndirectedEdge[4,10],UndirectedEdge[4,11],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[5,10],UndirectedEdge[6,8],UndirectedEdge[6,10],UndirectedEdge[7,8],UndirectedEdge[7,14],UndirectedEdge[8,14],UndirectedEdge[9,11],UndirectedEdge[9,12],UndirectedEdge[9,15],UndirectedEdge[10,13],UndirectedEdge[11,13],UndirectedEdge[11,15],UndirectedEdge[12,13],UndirectedEdge[12,16],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 36137408 , 50760672 , 29540956 , 9930252 , 2294237 ,  409631 ,   59500 ,    6880 ,     592 ,      34 ,       1 ; 
/1234/4bc/356/79/8a/6cg/bf/89e/ae/ad/d/df/dg//fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,11],UndirectedEdge[1,12],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[3,7],UndirectedEdge[3,9],UndirectedEdge[4,8],UndirectedEdge[4,10],UndirectedEdge[5,6],UndirectedEdge[5,12],UndirectedEdge[5,16],UndirectedEdge[6,11],UndirectedEdge[6,15],UndirectedEdge[7,8],UndirectedEdge[7,9],UndirectedEdge[7,14],UndirectedEdge[8,10],UndirectedEdge[8,14],UndirectedEdge[9,10],UndirectedEdge[9,13],UndirectedEdge[10,13],UndirectedEdge[11,13],UndirectedEdge[11,15],UndirectedEdge[12,13],UndirectedEdge[12,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   2 ;   0 ;       0 , 37368384 , 50938592 , 28715864 , 9459584 , 2191686 ,  399442 ,   59104 ,    6880 ,     592 ,      34 ,       1 ; 
/1234/489/36a/5b/57/7b/7ac/c/9dg/ef/cf/de/g/eg/f/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,8],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,10],UndirectedEdge[3,5],UndirectedEdge[3,11],UndirectedEdge[4,5],UndirectedEdge[4,7],UndirectedEdge[5,7],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,10],UndirectedEdge[6,12],UndirectedEdge[7,12],UndirectedEdge[8,9],UndirectedEdge[8,13],UndirectedEdge[8,16],UndirectedEdge[9,14],UndirectedEdge[9,15],UndirectedEdge[10,12],UndirectedEdge[10,15],UndirectedEdge[11,13],UndirectedEdge[11,14],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[15,16]}] ;   4 ;   0 ;       0 , 34978816 , 50266336 , 30207752 , 10574144 , 2556190 ,  476482 ,   71384 ,    8320 ,     700 ,      38 ,       1 ; 
/1234/28a/79/56c/56b/bc/78/89/a/fg/de/eg/df/ef/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,8],UndirectedEdge[1,10],UndirectedEdge[2,7],UndirectedEdge[2,9],UndirectedEdge[3,5],UndirectedEdge[3,6],UndirectedEdge[3,12],UndirectedEdge[4,5],UndirectedEdge[4,6],UndirectedEdge[4,11],UndirectedEdge[5,11],UndirectedEdge[5,12],UndirectedEdge[6,7],UndirectedEdge[6,8],UndirectedEdge[7,8],UndirectedEdge[7,9],UndirectedEdge[8,10],UndirectedEdge[9,15],UndirectedEdge[9,16],UndirectedEdge[10,13],UndirectedEdge[10,14],UndirectedEdge[11,14],UndirectedEdge[11,16],UndirectedEdge[12,13],UndirectedEdge[12,15],UndirectedEdge[13,14],UndirectedEdge[13,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   8 ;   0 ;       0 , 36801024 , 50609952 , 29009808 , 9825608 , 2365628 ,  450012 ,   69168 ,    8224 ,     700 ,      38 ,       1 ; 
/1234/49a/67b/56c/58/8c/78/8b//aeg/df/fg/de/ef/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,9],UndirectedEdge[1,10],UndirectedEdge[2,6],UndirectedEdge[2,7],UndirectedEdge[2,11],UndirectedEdge[3,5],UndirectedEdge[3,6],UndirectedEdge[3,12],UndirectedEdge[4,5],UndirectedEdge[4,8],UndirectedEdge[5,8],UndirectedEdge[5,12],UndirectedEdge[6,7],UndirectedEdge[6,8],UndirectedEdge[7,8],UndirectedEdge[7,11],UndirectedEdge[9,10],UndirectedEdge[9,14],UndirectedEdge[9,16],UndirectedEdge[10,13],UndirectedEdge[10,15],UndirectedEdge[11,15],UndirectedEdge[11,16],UndirectedEdge[12,13],UndirectedEdge[12,14],UndirectedEdge[13,14],UndirectedEdge[13,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   2 ;   0 ;       0 , 33489920 , 49416160 , 31033416 , 11553792 , 2976398 ,  574946 ,   85256 ,    9488 ,     748 ,      38 ,       1 ; 
/1234/49a/57c/56b/58/8/78b/8c//aeg/df/fg/de/ef/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,9],UndirectedEdge[1,10],UndirectedEdge[2,5],UndirectedEdge[2,7],UndirectedEdge[2,12],UndirectedEdge[3,5],UndirectedEdge[3,6],UndirectedEdge[3,11],UndirectedEdge[4,5],UndirectedEdge[4,8],UndirectedEdge[5,8],UndirectedEdge[6,7],UndirectedEdge[6,8],UndirectedEdge[6,11],UndirectedEdge[7,8],UndirectedEdge[7,12],UndirectedEdge[9,10],UndirectedEdge[9,14],UndirectedEdge[9,16],UndirectedEdge[10,13],UndirectedEdge[10,15],UndirectedEdge[11,15],UndirectedEdge[11,16],UndirectedEdge[12,13],UndirectedEdge[12,14],UndirectedEdge[13,14],UndirectedEdge[13,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   4 ;   0 ;       0 , 34343808 , 49675360 , 30488016 , 11139000 , 2848564 ,  552652 ,   82696 ,    9288 ,     740 ,      38 ,       1 ; 
/1234/489/36a/57/5b/7b/7ac/c/9df/dg/ef/ce/g/fg/fg/// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,8],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,10],UndirectedEdge[3,5],UndirectedEdge[3,7],UndirectedEdge[4,5],UndirectedEdge[4,11],UndirectedEdge[5,7],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,10],UndirectedEdge[6,12],UndirectedEdge[7,12],UndirectedEdge[8,9],UndirectedEdge[8,13],UndirectedEdge[8,15],UndirectedEdge[9,13],UndirectedEdge[9,16],UndirectedEdge[10,14],UndirectedEdge[10,15],UndirectedEdge[11,12],UndirectedEdge[11,14],UndirectedEdge[12,16],UndirectedEdge[13,15],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16]}] ;   1 ;   0 ;       0 , 33945344 , 49840944 , 30826668 , 11151848 , 2770565 ,  519331 ,   76120 ,    8596 ,     708 ,      38 ,       1 ; 
/1234/256/79/8ab/8cd/68f/7g/9g/f/ae/be/ce/de/fg//g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[2,7],UndirectedEdge[2,9],UndirectedEdge[3,8],UndirectedEdge[3,10],UndirectedEdge[3,11],UndirectedEdge[4,8],UndirectedEdge[4,12],UndirectedEdge[4,13],UndirectedEdge[5,6],UndirectedEdge[5,8],UndirectedEdge[5,15],UndirectedEdge[6,7],UndirectedEdge[6,16],UndirectedEdge[7,9],UndirectedEdge[7,16],UndirectedEdge[8,15],UndirectedEdge[9,10],UndirectedEdge[9,14],UndirectedEdge[10,11],UndirectedEdge[10,14],UndirectedEdge[11,12],UndirectedEdge[11,14],UndirectedEdge[12,13],UndirectedEdge[12,14],UndirectedEdge[13,15],UndirectedEdge[13,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 34508416 , 49931216 , 30451564 , 10930444 , 2719569 ,  513744 ,   75867 ,    8596 ,     708 ,      38 ,       1 ; 
/1234/489/36a/57/5b/7b/7ac/c/9de/ef/fg/cd/g/eg/f/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,8],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,10],UndirectedEdge[3,5],UndirectedEdge[3,7],UndirectedEdge[4,5],UndirectedEdge[4,11],UndirectedEdge[5,7],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,10],UndirectedEdge[6,12],UndirectedEdge[7,12],UndirectedEdge[8,9],UndirectedEdge[8,13],UndirectedEdge[8,14],UndirectedEdge[9,14],UndirectedEdge[9,15],UndirectedEdge[10,15],UndirectedEdge[10,16],UndirectedEdge[11,12],UndirectedEdge[11,13],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[15,16]}] ;   1 ;   1 ;       0 , 33580544 , 49767824 , 31074116 , 11304764 , 2804815 ,  522532 ,   76224 ,    8597 ,     708 ,      38 ,       1 ; 
/1234/49b/36a/58/57/78/8ac/9f/c/ef/dg/cde/d/g/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,9],UndirectedEdge[1,11],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,10],UndirectedEdge[3,5],UndirectedEdge[3,8],UndirectedEdge[4,5],UndirectedEdge[4,7],UndirectedEdge[5,7],UndirectedEdge[5,8],UndirectedEdge[6,8],UndirectedEdge[6,10],UndirectedEdge[6,12],UndirectedEdge[7,9],UndirectedEdge[7,15],UndirectedEdge[8,12],UndirectedEdge[9,14],UndirectedEdge[9,15],UndirectedEdge[10,13],UndirectedEdge[10,16],UndirectedEdge[11,12],UndirectedEdge[11,13],UndirectedEdge[11,14],UndirectedEdge[12,13],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   2 ;   0 ;       0 , 34440192 , 49977744 , 30503816 , 10916040 , 2704666 ,  511893 ,   76337 ,    8720 ,     716 ,      38 ,       1 ; 
/1234/28b/6a/457/69/78b/9a/8e/e/cd/dg/cf/df/g/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,8],UndirectedEdge[1,11],UndirectedEdge[2,6],UndirectedEdge[2,10],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,7],UndirectedEdge[4,6],UndirectedEdge[4,9],UndirectedEdge[5,7],UndirectedEdge[5,8],UndirectedEdge[5,11],UndirectedEdge[6,9],UndirectedEdge[6,10],UndirectedEdge[7,8],UndirectedEdge[7,14],UndirectedEdge[8,14],UndirectedEdge[9,12],UndirectedEdge[9,13],UndirectedEdge[10,13],UndirectedEdge[10,16],UndirectedEdge[11,12],UndirectedEdge[11,15],UndirectedEdge[12,13],UndirectedEdge[12,15],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   2 ;   0 ;       0 , 34959360 , 50097008 , 30160984 , 10688048 , 2645334 ,  504157 ,   75813 ,    8704 ,     716 ,      38 ,       1 ; 
/1234/56a/458/57b/69/8/9a/8be/e/cd/dg/cf/df/g/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[1,10],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[2,8],UndirectedEdge[3,5],UndirectedEdge[3,7],UndirectedEdge[3,11],UndirectedEdge[4,6],UndirectedEdge[4,9],UndirectedEdge[5,8],UndirectedEdge[6,9],UndirectedEdge[6,10],UndirectedEdge[7,8],UndirectedEdge[7,11],UndirectedEdge[7,14],UndirectedEdge[8,14],UndirectedEdge[9,12],UndirectedEdge[9,13],UndirectedEdge[10,13],UndirectedEdge[10,16],UndirectedEdge[11,12],UndirectedEdge[11,15],UndirectedEdge[12,13],UndirectedEdge[12,15],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   2 ;   0 ;       0 , 35261184 , 50117536 , 29949328 , 10588208 , 2633060 ,  505242 ,   76130 ,    8720 ,     716 ,      38 ,       1 ; 
/1234/489/36a/57/5b/7b/7ac/c/9ce/dg/ef/df/e/fg/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,8],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,10],UndirectedEdge[3,5],UndirectedEdge[3,7],UndirectedEdge[4,5],UndirectedEdge[4,11],UndirectedEdge[5,7],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,10],UndirectedEdge[6,12],UndirectedEdge[7,12],UndirectedEdge[8,9],UndirectedEdge[8,12],UndirectedEdge[8,14],UndirectedEdge[9,13],UndirectedEdge[9,16],UndirectedEdge[10,14],UndirectedEdge[10,15],UndirectedEdge[11,13],UndirectedEdge[11,15],UndirectedEdge[12,14],UndirectedEdge[13,15],UndirectedEdge[13,16],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 35192704 , 50310488 , 30062628 , 10484966 , 2535751 ,  473649 ,   70958 ,    8280 ,     700 ,      38 ,       1 ; 
/1234/489/36a/57/5b/7b/7ac/c/9ce/df/ef/dg/e/fg/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,8],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,10],UndirectedEdge[3,5],UndirectedEdge[3,7],UndirectedEdge[4,5],UndirectedEdge[4,11],UndirectedEdge[5,7],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,10],UndirectedEdge[6,12],UndirectedEdge[7,12],UndirectedEdge[8,9],UndirectedEdge[8,12],UndirectedEdge[8,14],UndirectedEdge[9,13],UndirectedEdge[9,15],UndirectedEdge[10,14],UndirectedEdge[10,15],UndirectedEdge[11,13],UndirectedEdge[11,16],UndirectedEdge[12,14],UndirectedEdge[13,15],UndirectedEdge[13,16],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 35431552 , 50359464 , 29901820 , 10383954 , 2512217 ,  471265 ,   70872 ,    8280 ,     700 ,      38 ,       1 ; 
/1234/479/368/5b/5a/ab/78d/9d/fg/eg/cf/ce/ef/eg//g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,7],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,8],UndirectedEdge[3,5],UndirectedEdge[3,11],UndirectedEdge[4,5],UndirectedEdge[4,10],UndirectedEdge[5,10],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,8],UndirectedEdge[6,13],UndirectedEdge[7,9],UndirectedEdge[7,13],UndirectedEdge[8,15],UndirectedEdge[8,16],UndirectedEdge[9,14],UndirectedEdge[9,16],UndirectedEdge[10,12],UndirectedEdge[10,15],UndirectedEdge[11,12],UndirectedEdge[11,14],UndirectedEdge[12,14],UndirectedEdge[12,15],UndirectedEdge[13,14],UndirectedEdge[13,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 36457216 , 50552840 , 29228848 , 9962270 , 2404108 ,  456248 ,   69662 ,    8232 ,     700 ,      38 ,       1 ; 
/1234/489/36a/57/5b/7b/7ac/c/9df/de/ef/cg/g/ef/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,8],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,10],UndirectedEdge[3,5],UndirectedEdge[3,7],UndirectedEdge[4,5],UndirectedEdge[4,11],UndirectedEdge[5,7],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,10],UndirectedEdge[6,12],UndirectedEdge[7,12],UndirectedEdge[8,9],UndirectedEdge[8,13],UndirectedEdge[8,15],UndirectedEdge[9,13],UndirectedEdge[9,14],UndirectedEdge[10,14],UndirectedEdge[10,15],UndirectedEdge[11,12],UndirectedEdge[11,16],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   4 ;   0 ;       0 , 32901504 , 49080832 , 31307336 , 11925696 , 3175294 ,  638560 ,   98582 ,   11388 ,     924 ,      46 ,       1 ; 
/1234/37b/46a/8c/59/89c/9ad/8bd/d/d/ef/eg/fg//fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,3],UndirectedEdge[1,7],UndirectedEdge[1,11],UndirectedEdge[2,4],UndirectedEdge[2,6],UndirectedEdge[2,10],UndirectedEdge[3,8],UndirectedEdge[3,12],UndirectedEdge[4,5],UndirectedEdge[4,9],UndirectedEdge[5,8],UndirectedEdge[5,9],UndirectedEdge[5,12],UndirectedEdge[6,9],UndirectedEdge[6,10],UndirectedEdge[6,13],UndirectedEdge[7,8],UndirectedEdge[7,11],UndirectedEdge[7,13],UndirectedEdge[8,13],UndirectedEdge[9,13],UndirectedEdge[10,14],UndirectedEdge[10,15],UndirectedEdge[11,14],UndirectedEdge[11,16],UndirectedEdge[12,15],UndirectedEdge[12,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 35027264 , 50164016 , 30158168 , 10632400 , 2594994 ,  483177 ,   71225 ,    8188 ,     692 ,      38 ,       1 ; 
/1234/26a/89/47b/5c/89c/8ae/9bd/e/d/fg/df/eg/f/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,6],UndirectedEdge[1,10],UndirectedEdge[2,8],UndirectedEdge[2,9],UndirectedEdge[3,4],UndirectedEdge[3,7],UndirectedEdge[3,11],UndirectedEdge[4,5],UndirectedEdge[4,12],UndirectedEdge[5,8],UndirectedEdge[5,9],UndirectedEdge[5,12],UndirectedEdge[6,8],UndirectedEdge[6,10],UndirectedEdge[6,14],UndirectedEdge[7,9],UndirectedEdge[7,11],UndirectedEdge[7,13],UndirectedEdge[8,14],UndirectedEdge[9,13],UndirectedEdge[10,15],UndirectedEdge[10,16],UndirectedEdge[11,13],UndirectedEdge[11,15],UndirectedEdge[12,14],UndirectedEdge[12,16],UndirectedEdge[13,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   2 ;   0 ;       0 , 34859328 , 50129232 , 30266640 , 10704164 , 2614672 ,  485842 ,   71366 ,    8188 ,     692 ,      38 ,       1 ; 
/1234/456/369/58/7a/68/c/ade/9b/bc/bf/f/dg/eg/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,9],UndirectedEdge[3,5],UndirectedEdge[3,8],UndirectedEdge[4,7],UndirectedEdge[4,10],UndirectedEdge[5,6],UndirectedEdge[5,8],UndirectedEdge[6,12],UndirectedEdge[7,10],UndirectedEdge[7,13],UndirectedEdge[7,14],UndirectedEdge[8,9],UndirectedEdge[8,11],UndirectedEdge[9,11],UndirectedEdge[9,12],UndirectedEdge[10,11],UndirectedEdge[10,15],UndirectedEdge[11,15],UndirectedEdge[12,13],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 32648832 , 49297024 , 31592528 , 11874460 , 3049368 ,  582625 ,   85195 ,    9356 ,     736 ,      38 ,       1 ; 
/1234/468/357/89/7a/678/cd/a/9/bf/be/ef/dfg/eg/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[1,8],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,7],UndirectedEdge[3,8],UndirectedEdge[3,9],UndirectedEdge[4,7],UndirectedEdge[4,10],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[5,8],UndirectedEdge[6,12],UndirectedEdge[6,13],UndirectedEdge[7,10],UndirectedEdge[8,9],UndirectedEdge[9,11],UndirectedEdge[9,15],UndirectedEdge[10,11],UndirectedEdge[10,14],UndirectedEdge[11,14],UndirectedEdge[11,15],UndirectedEdge[12,13],UndirectedEdge[12,15],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,16],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   2 ;   0 ;       0 , 33229184 , 49391872 , 31198064 , 11645704 , 3001524 ,  578590 ,   85094 ,    9356 ,     736 ,      38 ,       1 ; 
/1234/267/58/478/9a/68d/cd/8c//abf/be/ef/fg/eg/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,5],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,7],UndirectedEdge[3,8],UndirectedEdge[4,9],UndirectedEdge[4,10],UndirectedEdge[5,6],UndirectedEdge[5,8],UndirectedEdge[5,13],UndirectedEdge[6,12],UndirectedEdge[6,13],UndirectedEdge[7,8],UndirectedEdge[7,12],UndirectedEdge[9,10],UndirectedEdge[9,11],UndirectedEdge[9,15],UndirectedEdge[10,11],UndirectedEdge[10,14],UndirectedEdge[11,14],UndirectedEdge[11,15],UndirectedEdge[12,15],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,16],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 32259328 , 48975104 , 31784208 , 12198364 , 3204096 ,  618889 ,   89739 ,    9652 ,     744 ,      38 ,       1 ; 
/1234/29a/67/48c/5b/9ab/7af/9e/bcd/e/f/d/dg/g/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,9],UndirectedEdge[1,10],UndirectedEdge[2,6],UndirectedEdge[2,7],UndirectedEdge[3,4],UndirectedEdge[3,8],UndirectedEdge[3,12],UndirectedEdge[4,5],UndirectedEdge[4,11],UndirectedEdge[5,9],UndirectedEdge[5,10],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,10],UndirectedEdge[6,15],UndirectedEdge[7,9],UndirectedEdge[7,14],UndirectedEdge[8,11],UndirectedEdge[8,12],UndirectedEdge[8,13],UndirectedEdge[9,14],UndirectedEdge[10,15],UndirectedEdge[11,13],UndirectedEdge[12,13],UndirectedEdge[12,16],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   2 ;   0 ;       0 , 32996352 , 49184256 , 31300912 , 11847560 , 3106268 ,  605550 ,   88854 ,    9628 ,     744 ,      38 ,       1 ; 
/1234/29b/67/48a/5c/9bc/78e/9d/ae/d/eg/fg/df/f/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,9],UndirectedEdge[1,11],UndirectedEdge[2,6],UndirectedEdge[2,7],UndirectedEdge[3,4],UndirectedEdge[3,8],UndirectedEdge[3,10],UndirectedEdge[4,5],UndirectedEdge[4,12],UndirectedEdge[5,9],UndirectedEdge[5,11],UndirectedEdge[5,12],UndirectedEdge[6,7],UndirectedEdge[6,8],UndirectedEdge[6,14],UndirectedEdge[7,9],UndirectedEdge[7,13],UndirectedEdge[8,10],UndirectedEdge[8,14],UndirectedEdge[9,13],UndirectedEdge[10,14],UndirectedEdge[10,16],UndirectedEdge[11,15],UndirectedEdge[11,16],UndirectedEdge[12,13],UndirectedEdge[12,15],UndirectedEdge[13,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 34809344 , 49966304 , 30248016 , 10820788 , 2698128 ,  512293 ,   75935 ,    8608 ,     708 ,      38 ,       1 ; 
/1234/38a/45b/57/69/6b/79/8c/ac/ce/dg/df/e/fg/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,3],UndirectedEdge[1,8],UndirectedEdge[1,10],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[2,11],UndirectedEdge[3,5],UndirectedEdge[3,7],UndirectedEdge[4,6],UndirectedEdge[4,9],UndirectedEdge[5,6],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,9],UndirectedEdge[7,8],UndirectedEdge[7,12],UndirectedEdge[8,10],UndirectedEdge[8,12],UndirectedEdge[9,12],UndirectedEdge[9,14],UndirectedEdge[10,13],UndirectedEdge[10,16],UndirectedEdge[11,13],UndirectedEdge[11,15],UndirectedEdge[12,14],UndirectedEdge[13,15],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   2 ;   0 ;       0 , 34549248 , 49878976 , 30413096 , 10953336 , 2740230 ,  519334 ,   76564 ,    8632 ,     708 ,      38 ,       1 ; 
/1234/456/356/78/69/cd/9/8ab/9e/e/bdg/cf/df/g/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[3,7],UndirectedEdge[3,8],UndirectedEdge[4,6],UndirectedEdge[4,9],UndirectedEdge[5,12],UndirectedEdge[5,13],UndirectedEdge[6,9],UndirectedEdge[7,8],UndirectedEdge[7,10],UndirectedEdge[7,11],UndirectedEdge[8,9],UndirectedEdge[8,14],UndirectedEdge[9,14],UndirectedEdge[10,11],UndirectedEdge[10,13],UndirectedEdge[10,16],UndirectedEdge[11,12],UndirectedEdge[11,15],UndirectedEdge[12,13],UndirectedEdge[12,15],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   2 ;   0 ;       0 , 32375936 , 48930656 , 31638200 , 12171792 , 3254698 ,  655254 ,  101064 ,   11588 ,     928 ,      46 ,       1 ; 
/1234/456/357/8a/79/67/8b/9/ab/ce/cd/eg/df/fg/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,7],UndirectedEdge[3,8],UndirectedEdge[3,10],UndirectedEdge[4,7],UndirectedEdge[4,9],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[6,8],UndirectedEdge[6,11],UndirectedEdge[7,9],UndirectedEdge[8,10],UndirectedEdge[8,11],UndirectedEdge[9,12],UndirectedEdge[9,14],UndirectedEdge[10,12],UndirectedEdge[10,13],UndirectedEdge[11,14],UndirectedEdge[11,16],UndirectedEdge[12,13],UndirectedEdge[12,15],UndirectedEdge[13,15],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   4 ;   0 ;       0 , 31783040 , 48810912 , 32034600 , 12421512 , 3314454 ,  661748 ,  101334 ,   11588 ,     928 ,      46 ,       1 ; 
/1234/256/78/467/9a/6cd/7/8/9a/bf/be/ef/dfg/eg/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[2,7],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,6],UndirectedEdge[3,7],UndirectedEdge[4,9],UndirectedEdge[4,10],UndirectedEdge[5,6],UndirectedEdge[5,12],UndirectedEdge[5,13],UndirectedEdge[6,7],UndirectedEdge[7,8],UndirectedEdge[8,9],UndirectedEdge[8,10],UndirectedEdge[9,11],UndirectedEdge[9,15],UndirectedEdge[10,11],UndirectedEdge[10,14],UndirectedEdge[11,14],UndirectedEdge[11,15],UndirectedEdge[12,13],UndirectedEdge[12,15],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,16],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   8 ;   0 ;       0 , 31564544 , 48320256 , 32042736 , 12807024 , 3557396 ,  726244 ,  109216 ,   11820 ,     884 ,      42 ,       1 ; 
/1234/456/348/79/8/6ab/7c/9d/9e/e/bcf/dg/df/g/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[2,3],UndirectedEdge[2,4],UndirectedEdge[2,8],UndirectedEdge[3,7],UndirectedEdge[3,9],UndirectedEdge[4,8],UndirectedEdge[5,6],UndirectedEdge[5,10],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,12],UndirectedEdge[7,9],UndirectedEdge[7,13],UndirectedEdge[8,9],UndirectedEdge[8,14],UndirectedEdge[9,14],UndirectedEdge[10,11],UndirectedEdge[10,12],UndirectedEdge[10,15],UndirectedEdge[11,13],UndirectedEdge[11,16],UndirectedEdge[12,13],UndirectedEdge[12,15],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 32474752 , 49158656 , 31682896 , 12016732 , 3113880 ,  596441 ,   86619 ,    9412 ,     736 ,      38 ,       1 ; 
/1234/267/89/45b/5a/ab/79e/8d/cd/ce/cf/fg/f/eg/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,8],UndirectedEdge[2,9],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,11],UndirectedEdge[4,5],UndirectedEdge[4,10],UndirectedEdge[5,10],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,9],UndirectedEdge[6,14],UndirectedEdge[7,8],UndirectedEdge[7,13],UndirectedEdge[8,12],UndirectedEdge[8,13],UndirectedEdge[9,12],UndirectedEdge[9,14],UndirectedEdge[10,12],UndirectedEdge[10,15],UndirectedEdge[11,15],UndirectedEdge[11,16],UndirectedEdge[12,15],UndirectedEdge[13,14],UndirectedEdge[13,16],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   2 ;   0 ;       0 , 33015936 , 49225472 , 31310576 , 11817992 , 3078436 ,  594814 ,   86742 ,    9420 ,     736 ,      38 ,       1 ; 
/1234/357/478/69/89/7cd/9ab/8/e/e/bdg/cf/df/g/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,3],UndirectedEdge[1,5],UndirectedEdge[1,7],UndirectedEdge[2,4],UndirectedEdge[2,7],UndirectedEdge[2,8],UndirectedEdge[3,6],UndirectedEdge[3,9],UndirectedEdge[4,8],UndirectedEdge[4,9],UndirectedEdge[5,7],UndirectedEdge[5,12],UndirectedEdge[5,13],UndirectedEdge[6,9],UndirectedEdge[6,10],UndirectedEdge[6,11],UndirectedEdge[7,8],UndirectedEdge[8,14],UndirectedEdge[9,14],UndirectedEdge[10,11],UndirectedEdge[10,13],UndirectedEdge[10,16],UndirectedEdge[11,12],UndirectedEdge[11,15],UndirectedEdge[12,13],UndirectedEdge[12,15],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   2 ;   0 ;       0 , 33173440 , 49566640 , 31293392 , 11548524 , 2915016 ,  552122 ,   81186 ,    9076 ,     728 ,      38 ,       1 ; 
/1234/489/36a/56/57/67/b/ac/9eg/df/bc/fg/de/ef/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,8],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,10],UndirectedEdge[3,5],UndirectedEdge[3,6],UndirectedEdge[4,5],UndirectedEdge[4,7],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[6,11],UndirectedEdge[7,10],UndirectedEdge[7,12],UndirectedEdge[8,9],UndirectedEdge[8,14],UndirectedEdge[8,16],UndirectedEdge[9,13],UndirectedEdge[9,15],UndirectedEdge[10,11],UndirectedEdge[10,12],UndirectedEdge[11,15],UndirectedEdge[11,16],UndirectedEdge[12,13],UndirectedEdge[12,14],UndirectedEdge[13,14],UndirectedEdge[13,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   2 ;   0 ;       0 , 33361216 , 49611088 , 31168144 , 11465004 , 2894040 ,  549744 ,   81084 ,    9076 ,     728 ,      38 ,       1 ; 
/1234/47c/59a/56b/58/8/78b/8c//aeg/df/fg/de/ef/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,7],UndirectedEdge[1,12],UndirectedEdge[2,5],UndirectedEdge[2,9],UndirectedEdge[2,10],UndirectedEdge[3,5],UndirectedEdge[3,6],UndirectedEdge[3,11],UndirectedEdge[4,5],UndirectedEdge[4,8],UndirectedEdge[5,8],UndirectedEdge[6,7],UndirectedEdge[6,8],UndirectedEdge[6,11],UndirectedEdge[7,8],UndirectedEdge[7,12],UndirectedEdge[9,10],UndirectedEdge[9,14],UndirectedEdge[9,16],UndirectedEdge[10,13],UndirectedEdge[10,15],UndirectedEdge[11,15],UndirectedEdge[11,16],UndirectedEdge[12,13],UndirectedEdge[12,14],UndirectedEdge[13,14],UndirectedEdge[13,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   2 ;   0 ;       0 , 34415936 , 49777072 , 30462888 , 11052412 , 2801202 ,  540118 ,   80692 ,    9076 ,     728 ,      38 ,       1 ; 
/1234/368/459/57/7a/79/8df/a/9c/c/be/def/fg/eg/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,3],UndirectedEdge[1,6],UndirectedEdge[1,8],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[2,9],UndirectedEdge[3,5],UndirectedEdge[3,7],UndirectedEdge[4,7],UndirectedEdge[4,10],UndirectedEdge[5,7],UndirectedEdge[5,9],UndirectedEdge[6,8],UndirectedEdge[6,13],UndirectedEdge[6,15],UndirectedEdge[7,10],UndirectedEdge[8,9],UndirectedEdge[8,12],UndirectedEdge[9,12],UndirectedEdge[10,11],UndirectedEdge[10,14],UndirectedEdge[11,13],UndirectedEdge[11,14],UndirectedEdge[11,15],UndirectedEdge[12,15],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,16],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   2 ;   0 ;       0 , 32002816 , 48618464 , 31815672 , 12482064 , 3407890 ,  693630 ,  106576 ,   12056 ,     948 ,      46 ,       1 ; 
/1234/456/357/89/7a/67/8b/a/9b/ce/cd/eg/df/fg/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,7],UndirectedEdge[3,8],UndirectedEdge[3,9],UndirectedEdge[4,7],UndirectedEdge[4,10],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[6,8],UndirectedEdge[6,11],UndirectedEdge[7,10],UndirectedEdge[8,9],UndirectedEdge[8,11],UndirectedEdge[9,12],UndirectedEdge[9,14],UndirectedEdge[10,12],UndirectedEdge[10,13],UndirectedEdge[11,14],UndirectedEdge[11,16],UndirectedEdge[12,13],UndirectedEdge[12,15],UndirectedEdge[13,15],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   2 ;   0 ;       0 , 31409920 , 48498720 , 32212072 , 12731784 , 3467646 ,  700124 ,  106846 ,   12056 ,     948 ,      46 ,       1 ; 
/1234/389/457/56/6a/67/a/8d/9d/ce/bf/def/efg/g/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,3],UndirectedEdge[1,8],UndirectedEdge[1,9],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[2,7],UndirectedEdge[3,5],UndirectedEdge[3,6],UndirectedEdge[4,6],UndirectedEdge[4,10],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[6,10],UndirectedEdge[7,8],UndirectedEdge[7,13],UndirectedEdge[8,9],UndirectedEdge[8,13],UndirectedEdge[9,12],UndirectedEdge[9,14],UndirectedEdge[10,11],UndirectedEdge[10,15],UndirectedEdge[11,13],UndirectedEdge[11,14],UndirectedEdge[11,15],UndirectedEdge[12,14],UndirectedEdge[12,15],UndirectedEdge[12,16],UndirectedEdge[13,16],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   2 ;   0 ;       0 , 32206336 , 48776416 , 31711352 , 12320400 , 3332866 ,  675822 ,  104128 ,   11856 ,     940 ,      46 ,       1 ; 
/1234/268/57/456/9a/67/8/ac/9b/bd/cd/eg/ef/fg/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,6],UndirectedEdge[1,8],UndirectedEdge[2,5],UndirectedEdge[2,7],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,6],UndirectedEdge[4,9],UndirectedEdge[4,10],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[6,8],UndirectedEdge[7,10],UndirectedEdge[7,12],UndirectedEdge[8,9],UndirectedEdge[8,11],UndirectedEdge[9,11],UndirectedEdge[9,13],UndirectedEdge[10,12],UndirectedEdge[10,13],UndirectedEdge[11,14],UndirectedEdge[11,16],UndirectedEdge[12,14],UndirectedEdge[12,15],UndirectedEdge[13,15],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   4 ;   0 ;       0 , 32070912 , 49189376 , 32009816 , 12115952 , 3084210 ,  576980 ,   83018 ,    9132 ,     728 ,      38 ,       1 ; 
/1234/289/6a/456/57/67/b/ac/9eg/df/bc/fg/de/ef/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,8],UndirectedEdge[1,9],UndirectedEdge[2,6],UndirectedEdge[2,10],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,6],UndirectedEdge[4,5],UndirectedEdge[4,7],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[6,11],UndirectedEdge[7,10],UndirectedEdge[7,12],UndirectedEdge[8,9],UndirectedEdge[8,14],UndirectedEdge[8,16],UndirectedEdge[9,13],UndirectedEdge[9,15],UndirectedEdge[10,11],UndirectedEdge[10,12],UndirectedEdge[11,15],UndirectedEdge[11,16],UndirectedEdge[12,13],UndirectedEdge[12,14],UndirectedEdge[13,14],UndirectedEdge[13,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   2 ;   0 ;       0 , 32696832 , 49306240 , 31583176 , 11859464 , 3029278 ,  572358 ,   82916 ,    9132 ,     728 ,      38 ,       1 ; 
/1234/489/36a/57/5b/7b/7ac/c/9df/cd/ef/eg/g/fg/fg/// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,8],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,10],UndirectedEdge[3,5],UndirectedEdge[3,7],UndirectedEdge[4,5],UndirectedEdge[4,11],UndirectedEdge[5,7],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,10],UndirectedEdge[6,12],UndirectedEdge[7,12],UndirectedEdge[8,9],UndirectedEdge[8,13],UndirectedEdge[8,15],UndirectedEdge[9,12],UndirectedEdge[9,13],UndirectedEdge[10,14],UndirectedEdge[10,15],UndirectedEdge[11,14],UndirectedEdge[11,16],UndirectedEdge[12,16],UndirectedEdge[13,15],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16]}] ;   1 ;   0 ;       0 , 35601184 , 50432384 , 29814296 , 10289708 , 2466780 ,  458301 ,   68699 ,    8080 ,     692 ,      38 ,       1 ; 
/1234/478/369/5a/5b/ab/79d/8e/eg/fg/cd/cf/df/e/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,7],UndirectedEdge[1,8],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,9],UndirectedEdge[3,5],UndirectedEdge[3,10],UndirectedEdge[4,5],UndirectedEdge[4,11],UndirectedEdge[5,10],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,9],UndirectedEdge[6,13],UndirectedEdge[7,8],UndirectedEdge[7,14],UndirectedEdge[8,14],UndirectedEdge[8,16],UndirectedEdge[9,15],UndirectedEdge[9,16],UndirectedEdge[10,12],UndirectedEdge[10,13],UndirectedEdge[11,12],UndirectedEdge[11,15],UndirectedEdge[12,13],UndirectedEdge[12,15],UndirectedEdge[13,14],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 35746144 , 50459136 , 29716112 , 10230456 , 2453734 ,  457106 ,   68664 ,    8080 ,     692 ,      38 ,       1 ; 
/1234/478/369/5b/5a/ab/79d/8e/fg/eg/cd/cf/df/e/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,7],UndirectedEdge[1,8],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,9],UndirectedEdge[3,5],UndirectedEdge[3,11],UndirectedEdge[4,5],UndirectedEdge[4,10],UndirectedEdge[5,10],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,9],UndirectedEdge[6,13],UndirectedEdge[7,8],UndirectedEdge[7,14],UndirectedEdge[8,15],UndirectedEdge[8,16],UndirectedEdge[9,14],UndirectedEdge[9,16],UndirectedEdge[10,12],UndirectedEdge[10,13],UndirectedEdge[11,12],UndirectedEdge[11,15],UndirectedEdge[12,13],UndirectedEdge[12,15],UndirectedEdge[13,14],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 36529568 , 50597648 , 29196972 , 9914192 , 2377219 ,  447707 ,   68062 ,    8064 ,     692 ,      38 ,       1 ; 
/1234/478/369/5a/5b/ab/79d/8e/fg/eg/cd/cf/df/e/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,7],UndirectedEdge[1,8],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,9],UndirectedEdge[3,5],UndirectedEdge[3,10],UndirectedEdge[4,5],UndirectedEdge[4,11],UndirectedEdge[5,10],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,9],UndirectedEdge[6,13],UndirectedEdge[7,8],UndirectedEdge[7,14],UndirectedEdge[8,15],UndirectedEdge[8,16],UndirectedEdge[9,14],UndirectedEdge[9,16],UndirectedEdge[10,12],UndirectedEdge[10,13],UndirectedEdge[11,12],UndirectedEdge[11,15],UndirectedEdge[12,13],UndirectedEdge[12,15],UndirectedEdge[13,14],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 36381952 , 50555504 , 29285340 , 9983904 , 2402641 ,  453265 ,   68730 ,    8096 ,     692 ,      38 ,       1 ; 
/1234/25b/67/89a/acd/6bf/7f/8g/9g/ae/e/ce/de/fg//g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,5],UndirectedEdge[1,11],UndirectedEdge[2,6],UndirectedEdge[2,7],UndirectedEdge[3,8],UndirectedEdge[3,9],UndirectedEdge[3,10],UndirectedEdge[4,10],UndirectedEdge[4,12],UndirectedEdge[4,13],UndirectedEdge[5,6],UndirectedEdge[5,11],UndirectedEdge[5,15],UndirectedEdge[6,7],UndirectedEdge[6,15],UndirectedEdge[7,8],UndirectedEdge[7,16],UndirectedEdge[8,9],UndirectedEdge[8,16],UndirectedEdge[9,10],UndirectedEdge[9,14],UndirectedEdge[10,14],UndirectedEdge[11,12],UndirectedEdge[11,14],UndirectedEdge[12,13],UndirectedEdge[12,14],UndirectedEdge[13,15],UndirectedEdge[13,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 35508608 , 50399152 , 29868728 , 10337604 , 2485346 ,  462612 ,   69270 ,    8112 ,     692 ,      38 ,       1 ; 
/1234/478/369/5b/5a/ab/79d/8e/eg/fg/cd/cf/df/e/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,7],UndirectedEdge[1,8],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,9],UndirectedEdge[3,5],UndirectedEdge[3,11],UndirectedEdge[4,5],UndirectedEdge[4,10],UndirectedEdge[5,10],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,9],UndirectedEdge[6,13],UndirectedEdge[7,8],UndirectedEdge[7,14],UndirectedEdge[8,14],UndirectedEdge[8,16],UndirectedEdge[9,15],UndirectedEdge[9,16],UndirectedEdge[10,12],UndirectedEdge[10,13],UndirectedEdge[11,12],UndirectedEdge[11,15],UndirectedEdge[12,13],UndirectedEdge[12,15],UndirectedEdge[13,14],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 35690240 , 50433744 , 29746928 , 10262560 , 2467872 ,  460779 ,   69197 ,    8112 ,     692 ,      38 ,       1 ; 
/1234/469/378/5a/5b/ab/79c/8c/ef/cf/de/dg/f/eg/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,7],UndirectedEdge[2,8],UndirectedEdge[3,5],UndirectedEdge[3,10],UndirectedEdge[4,5],UndirectedEdge[4,11],UndirectedEdge[5,10],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,9],UndirectedEdge[6,12],UndirectedEdge[7,8],UndirectedEdge[7,12],UndirectedEdge[8,14],UndirectedEdge[8,15],UndirectedEdge[9,12],UndirectedEdge[9,15],UndirectedEdge[10,13],UndirectedEdge[10,14],UndirectedEdge[11,13],UndirectedEdge[11,16],UndirectedEdge[12,15],UndirectedEdge[13,14],UndirectedEdge[13,16],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   1 ;       0 , 32419008 , 49261456 , 31717256 , 11953288 , 3087282 ,  600081 ,   90584 ,   10333 ,     832 ,      42 ,       1 ; 
/1234/489/36a/57/5b/7b/7ac/c/9de/dg/cf/ef/g/eg/f/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,8],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,10],UndirectedEdge[3,5],UndirectedEdge[3,7],UndirectedEdge[4,5],UndirectedEdge[4,11],UndirectedEdge[5,7],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,10],UndirectedEdge[6,12],UndirectedEdge[7,12],UndirectedEdge[8,9],UndirectedEdge[8,13],UndirectedEdge[8,14],UndirectedEdge[9,13],UndirectedEdge[9,16],UndirectedEdge[10,12],UndirectedEdge[10,15],UndirectedEdge[11,14],UndirectedEdge[11,15],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 32470848 , 49276144 , 31683128 , 11928616 , 3080498 ,  599191 ,   90531 ,   10332 ,     832 ,      42 ,       1 ; 
/1234/469/378/5a/5b/ab/79c/8c/ef/cg/df/de/g/ef/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,7],UndirectedEdge[2,8],UndirectedEdge[3,5],UndirectedEdge[3,10],UndirectedEdge[4,5],UndirectedEdge[4,11],UndirectedEdge[5,10],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,9],UndirectedEdge[6,12],UndirectedEdge[7,8],UndirectedEdge[7,12],UndirectedEdge[8,14],UndirectedEdge[8,15],UndirectedEdge[9,12],UndirectedEdge[9,16],UndirectedEdge[10,13],UndirectedEdge[10,15],UndirectedEdge[11,13],UndirectedEdge[11,14],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 34100672 , 49593488 , 30607128 , 11251808 , 2910290 ,  576783 ,   88851 ,   10268 ,     832 ,      42 ,       1 ; 
/1234/49b/38a/57/56/67/7g/f/acd/bce/eg/df/de/f/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,9],UndirectedEdge[1,11],UndirectedEdge[2,3],UndirectedEdge[2,8],UndirectedEdge[2,10],UndirectedEdge[3,5],UndirectedEdge[3,7],UndirectedEdge[4,5],UndirectedEdge[4,6],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[6,7],UndirectedEdge[6,16],UndirectedEdge[7,15],UndirectedEdge[8,10],UndirectedEdge[8,12],UndirectedEdge[8,13],UndirectedEdge[9,11],UndirectedEdge[9,12],UndirectedEdge[9,14],UndirectedEdge[10,14],UndirectedEdge[10,16],UndirectedEdge[11,13],UndirectedEdge[11,15],UndirectedEdge[12,13],UndirectedEdge[12,14],UndirectedEdge[13,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   2 ;   0 ;       0 , 35023200 , 50354344 , 30191376 , 10506362 , 2520370 ,  466231 ,   69437 ,    8112 ,     692 ,      38 ,       1 ; 
/1234/49b/38a/57/56/67/7f/g/acd/bce/eg/df/de/f/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,9],UndirectedEdge[1,11],UndirectedEdge[2,3],UndirectedEdge[2,8],UndirectedEdge[2,10],UndirectedEdge[3,5],UndirectedEdge[3,7],UndirectedEdge[4,5],UndirectedEdge[4,6],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[6,7],UndirectedEdge[6,15],UndirectedEdge[7,16],UndirectedEdge[8,10],UndirectedEdge[8,12],UndirectedEdge[8,13],UndirectedEdge[9,11],UndirectedEdge[9,12],UndirectedEdge[9,14],UndirectedEdge[10,14],UndirectedEdge[10,16],UndirectedEdge[11,13],UndirectedEdge[11,15],UndirectedEdge[12,13],UndirectedEdge[12,14],UndirectedEdge[13,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   2 ;   0 ;       0 , 34929312 , 50332120 , 30254000 , 10548122 , 2530858 ,  467420 ,   69488 ,    8112 ,     692 ,      38 ,       1 ; 
/1234/26a/78/5bc/59b/9c/7ad/8d/9e/e/fg/dg/ef/g/f/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,6],UndirectedEdge[1,10],UndirectedEdge[2,7],UndirectedEdge[2,8],UndirectedEdge[3,5],UndirectedEdge[3,11],UndirectedEdge[3,12],UndirectedEdge[4,5],UndirectedEdge[4,9],UndirectedEdge[4,11],UndirectedEdge[5,9],UndirectedEdge[5,12],UndirectedEdge[6,7],UndirectedEdge[6,10],UndirectedEdge[6,13],UndirectedEdge[7,8],UndirectedEdge[7,13],UndirectedEdge[8,9],UndirectedEdge[8,14],UndirectedEdge[9,14],UndirectedEdge[10,15],UndirectedEdge[10,16],UndirectedEdge[11,13],UndirectedEdge[11,16],UndirectedEdge[12,14],UndirectedEdge[12,15],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[15,16]}] ;   2 ;   0 ;       0 , 36436064 , 50561800 , 29247188 , 9963738 , 2399861 ,  453753 ,   68916 ,    8112 ,     692 ,      38 ,       1 ; 
/1234/378/456/59/7a/69/df/8a/9c/c/be/def/fg/eg/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,3],UndirectedEdge[1,7],UndirectedEdge[1,8],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[3,5],UndirectedEdge[3,9],UndirectedEdge[4,7],UndirectedEdge[4,10],UndirectedEdge[5,6],UndirectedEdge[5,9],UndirectedEdge[6,13],UndirectedEdge[6,15],UndirectedEdge[7,8],UndirectedEdge[7,10],UndirectedEdge[8,9],UndirectedEdge[8,12],UndirectedEdge[9,12],UndirectedEdge[10,11],UndirectedEdge[10,14],UndirectedEdge[11,13],UndirectedEdge[11,14],UndirectedEdge[11,15],UndirectedEdge[12,15],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,16],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 33282304 , 49296816 , 31094196 , 11674692 , 3069487 ,  614964 ,   95573 ,   11168 ,     916 ,      46 ,       1 ; 
/1234/489/36a/57/5b/7b/7ac/c/9de/ef/fg/cd/d/g/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,8],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,10],UndirectedEdge[3,5],UndirectedEdge[3,7],UndirectedEdge[4,5],UndirectedEdge[4,11],UndirectedEdge[5,7],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,10],UndirectedEdge[6,12],UndirectedEdge[7,12],UndirectedEdge[8,9],UndirectedEdge[8,13],UndirectedEdge[8,14],UndirectedEdge[9,14],UndirectedEdge[9,15],UndirectedEdge[10,15],UndirectedEdge[10,16],UndirectedEdge[11,12],UndirectedEdge[11,13],UndirectedEdge[12,13],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   2 ;   1 ;       0 , 32602624 , 49145616 , 31545148 , 11969856 , 3144325 ,  624283 ,   96163 ,   11185 ,     916 ,      46 ,       1 ; 
/1234/37b/456/58/9a/68/9a/8be/e/cd/dg/cf/df/g/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,3],UndirectedEdge[1,7],UndirectedEdge[1,11],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[3,5],UndirectedEdge[3,8],UndirectedEdge[4,9],UndirectedEdge[4,10],UndirectedEdge[5,6],UndirectedEdge[5,8],UndirectedEdge[6,9],UndirectedEdge[6,10],UndirectedEdge[7,8],UndirectedEdge[7,11],UndirectedEdge[7,14],UndirectedEdge[8,14],UndirectedEdge[9,12],UndirectedEdge[9,13],UndirectedEdge[10,13],UndirectedEdge[10,16],UndirectedEdge[11,12],UndirectedEdge[11,15],UndirectedEdge[12,13],UndirectedEdge[12,15],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   4 ;   0 ;       0 , 34773024 , 49761872 , 30165472 , 10948216 , 2828130 ,  564829 ,   87609 ,   10144 ,     824 ,      42 ,       1 ; 
/1234/48a/369/57/58/78/79c/c/b/fg/bde/eg/df/ef/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,8],UndirectedEdge[1,10],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,9],UndirectedEdge[3,5],UndirectedEdge[3,7],UndirectedEdge[4,5],UndirectedEdge[4,8],UndirectedEdge[5,7],UndirectedEdge[5,8],UndirectedEdge[6,7],UndirectedEdge[6,9],UndirectedEdge[6,12],UndirectedEdge[7,12],UndirectedEdge[8,11],UndirectedEdge[9,15],UndirectedEdge[9,16],UndirectedEdge[10,11],UndirectedEdge[10,13],UndirectedEdge[10,14],UndirectedEdge[11,14],UndirectedEdge[11,16],UndirectedEdge[12,13],UndirectedEdge[12,15],UndirectedEdge[13,14],UndirectedEdge[13,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   4 ;   0 ;       0 , 32513632 , 49195680 , 31615096 , 11966464 , 3128068 ,  616310 ,   93454 ,   10576 ,     840 ,      42 ,       1 ; 
/1234/247/36/59/58/89/7ad/ac/bf/be/cd/ef/fg/eg/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,4],UndirectedEdge[1,7],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[3,5],UndirectedEdge[3,9],UndirectedEdge[4,5],UndirectedEdge[4,8],UndirectedEdge[5,8],UndirectedEdge[5,9],UndirectedEdge[6,7],UndirectedEdge[6,10],UndirectedEdge[6,13],UndirectedEdge[7,10],UndirectedEdge[7,12],UndirectedEdge[8,11],UndirectedEdge[8,15],UndirectedEdge[9,11],UndirectedEdge[9,14],UndirectedEdge[10,12],UndirectedEdge[10,13],UndirectedEdge[11,14],UndirectedEdge[11,15],UndirectedEdge[12,15],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,16],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   4 ;   1 ;       0 , 32498080 , 49190496 , 31625032 , 11974384 , 3130528 ,  616698 ,   93485 ,   10577 ,     840 ,      42 ,       1 ; 
/1234/49a/378/46/5/6fg/de/8cg/bf/acd/be/ef/dg/e//g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,9],UndirectedEdge[1,10],UndirectedEdge[2,3],UndirectedEdge[2,7],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,6],UndirectedEdge[4,5],UndirectedEdge[5,6],UndirectedEdge[5,15],UndirectedEdge[5,16],UndirectedEdge[6,13],UndirectedEdge[6,14],UndirectedEdge[7,8],UndirectedEdge[7,12],UndirectedEdge[7,16],UndirectedEdge[8,11],UndirectedEdge[8,15],UndirectedEdge[9,10],UndirectedEdge[9,12],UndirectedEdge[9,13],UndirectedEdge[10,11],UndirectedEdge[10,14],UndirectedEdge[11,14],UndirectedEdge[11,15],UndirectedEdge[12,13],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[15,16]}] ;   4 ;   0 ;       0 , 36288128 , 50661552 , 29397696 , 9945068 , 2343296 ,  431226 ,   64762 ,    7720 ,     676 ,      38 ,       1 ; 
/1234/48a/369/57/5b/7b/9ac/8f/ef/dg/ce/cd/d/g/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,8],UndirectedEdge[1,10],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,9],UndirectedEdge[3,5],UndirectedEdge[3,7],UndirectedEdge[4,5],UndirectedEdge[4,11],UndirectedEdge[5,7],UndirectedEdge[5,11],UndirectedEdge[6,9],UndirectedEdge[6,10],UndirectedEdge[6,12],UndirectedEdge[7,8],UndirectedEdge[7,15],UndirectedEdge[8,14],UndirectedEdge[8,15],UndirectedEdge[9,13],UndirectedEdge[9,16],UndirectedEdge[10,12],UndirectedEdge[10,14],UndirectedEdge[11,12],UndirectedEdge[11,13],UndirectedEdge[12,13],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   4 ;   0 ;       0 , 35998208 , 50608048 , 29594064 , 10063572 , 2369388 ,  433616 ,   64832 ,    7720 ,     676 ,      38 ,       1 ; 
/1234/27b/6a/59c/589/8c/78a/8b//fg/eg/df/de/ef/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,7],UndirectedEdge[1,11],UndirectedEdge[2,6],UndirectedEdge[2,10],UndirectedEdge[3,5],UndirectedEdge[3,9],UndirectedEdge[3,12],UndirectedEdge[4,5],UndirectedEdge[4,8],UndirectedEdge[4,9],UndirectedEdge[5,8],UndirectedEdge[5,12],UndirectedEdge[6,7],UndirectedEdge[6,8],UndirectedEdge[6,10],UndirectedEdge[7,8],UndirectedEdge[7,11],UndirectedEdge[9,15],UndirectedEdge[9,16],UndirectedEdge[10,14],UndirectedEdge[10,16],UndirectedEdge[11,13],UndirectedEdge[11,15],UndirectedEdge[12,13],UndirectedEdge[12,14],UndirectedEdge[13,14],UndirectedEdge[13,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   4 ;   0 ;       0 , 37052928 , 50774032 , 28888808 , 9650980 , 2276550 ,  423990 ,   64440 ,    7720 ,     676 ,      38 ,       1 ; 
/1234/367/49b/8a/5c/9bc/79d/8e/ae/d/fg/df/eg/f/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,3],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,4],UndirectedEdge[2,9],UndirectedEdge[2,11],UndirectedEdge[3,8],UndirectedEdge[3,10],UndirectedEdge[4,5],UndirectedEdge[4,12],UndirectedEdge[5,9],UndirectedEdge[5,11],UndirectedEdge[5,12],UndirectedEdge[6,7],UndirectedEdge[6,9],UndirectedEdge[6,13],UndirectedEdge[7,8],UndirectedEdge[7,14],UndirectedEdge[8,10],UndirectedEdge[8,14],UndirectedEdge[9,13],UndirectedEdge[10,15],UndirectedEdge[10,16],UndirectedEdge[11,13],UndirectedEdge[11,15],UndirectedEdge[12,14],UndirectedEdge[12,16],UndirectedEdge[13,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   4 ;   0 ;       0 , 36213600 , 50362600 , 29332740 , 10148066 , 2507145 ,  489241 ,   76688 ,    9248 ,     792 ,      42 ,       1 ; 
/1234/489/36a/57/5b/7b/7ac/c/9de/cd/fg/ef/d/g/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,8],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,10],UndirectedEdge[3,5],UndirectedEdge[3,7],UndirectedEdge[4,5],UndirectedEdge[4,11],UndirectedEdge[5,7],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,10],UndirectedEdge[6,12],UndirectedEdge[7,12],UndirectedEdge[8,9],UndirectedEdge[8,13],UndirectedEdge[8,14],UndirectedEdge[9,12],UndirectedEdge[9,13],UndirectedEdge[10,15],UndirectedEdge[10,16],UndirectedEdge[11,14],UndirectedEdge[11,15],UndirectedEdge[12,13],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   4 ;   0 ;       0 , 34400672 , 49907576 , 30496576 , 10964530 , 2747526 ,  531100 ,   81684 ,    9648 ,     808 ,      42 ,       1 ; 
/1234/479/368/5b/5a/ab/8df/9ce/cd/cd/fg/eg/e/f/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,7],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,8],UndirectedEdge[3,5],UndirectedEdge[3,11],UndirectedEdge[4,5],UndirectedEdge[4,10],UndirectedEdge[5,10],UndirectedEdge[5,11],UndirectedEdge[6,8],UndirectedEdge[6,13],UndirectedEdge[6,15],UndirectedEdge[7,9],UndirectedEdge[7,12],UndirectedEdge[7,14],UndirectedEdge[8,12],UndirectedEdge[8,13],UndirectedEdge[9,12],UndirectedEdge[9,13],UndirectedEdge[10,15],UndirectedEdge[10,16],UndirectedEdge[11,14],UndirectedEdge[11,16],UndirectedEdge[12,14],UndirectedEdge[13,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   4 ;   0 ;       0 , 34494560 , 49929800 , 30433952 , 10922770 , 2737038 ,  529911 ,   81633 ,    9648 ,     808 ,      42 ,       1 ; 
/1234/368/457/59/7a/79/8df/a/9c/c/be/def/fg/eg/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,3],UndirectedEdge[1,6],UndirectedEdge[1,8],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[2,7],UndirectedEdge[3,5],UndirectedEdge[3,9],UndirectedEdge[4,7],UndirectedEdge[4,10],UndirectedEdge[5,7],UndirectedEdge[5,9],UndirectedEdge[6,8],UndirectedEdge[6,13],UndirectedEdge[6,15],UndirectedEdge[7,10],UndirectedEdge[8,9],UndirectedEdge[8,12],UndirectedEdge[9,12],UndirectedEdge[10,11],UndirectedEdge[10,14],UndirectedEdge[11,13],UndirectedEdge[11,14],UndirectedEdge[11,15],UndirectedEdge[12,15],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,16],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 30270208 , 47616832 , 32713136 , 13614004 , 3941616 ,  837695 ,  130893 ,   14624 ,    1104 ,      50 ,       1 ; 
/1234/267/36/45/57/9a/8b/8c/bc/aeg/de/fg/df/ef/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[4,5],UndirectedEdge[4,7],UndirectedEdge[5,9],UndirectedEdge[5,10],UndirectedEdge[6,8],UndirectedEdge[6,11],UndirectedEdge[7,8],UndirectedEdge[7,12],UndirectedEdge[8,11],UndirectedEdge[8,12],UndirectedEdge[9,10],UndirectedEdge[9,14],UndirectedEdge[9,16],UndirectedEdge[10,13],UndirectedEdge[10,14],UndirectedEdge[11,15],UndirectedEdge[11,16],UndirectedEdge[12,13],UndirectedEdge[12,15],UndirectedEdge[13,14],UndirectedEdge[13,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   1 ;       0 , 29740288 , 47505856 , 33068304 , 13839740 , 3995572 ,  843489 ,  131134 ,   14625 ,    1104 ,      50 ,       1 ; 
/1234/367/459/58/7a/89/7df/a/9c/c/be/def/fg/eg/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,3],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[2,9],UndirectedEdge[3,5],UndirectedEdge[3,8],UndirectedEdge[4,7],UndirectedEdge[4,10],UndirectedEdge[5,8],UndirectedEdge[5,9],UndirectedEdge[6,7],UndirectedEdge[6,13],UndirectedEdge[6,15],UndirectedEdge[7,10],UndirectedEdge[8,9],UndirectedEdge[8,12],UndirectedEdge[9,12],UndirectedEdge[10,11],UndirectedEdge[10,14],UndirectedEdge[11,13],UndirectedEdge[11,14],UndirectedEdge[11,15],UndirectedEdge[12,15],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,16],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 30528256 , 47826880 , 32586800 , 13402740 , 3839600 ,  812839 ,  127525 ,   14376 ,    1096 ,      50 ,       1 ; 
/1234/269/78/45b/5a/ab/79d/8d/fg/eg/cf/ce/ef/eg//g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,6],UndirectedEdge[1,9],UndirectedEdge[2,7],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,11],UndirectedEdge[4,5],UndirectedEdge[4,10],UndirectedEdge[5,10],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,9],UndirectedEdge[6,13],UndirectedEdge[7,8],UndirectedEdge[7,13],UndirectedEdge[8,15],UndirectedEdge[8,16],UndirectedEdge[9,14],UndirectedEdge[9,16],UndirectedEdge[10,12],UndirectedEdge[10,15],UndirectedEdge[11,12],UndirectedEdge[11,14],UndirectedEdge[12,14],UndirectedEdge[12,15],UndirectedEdge[13,14],UndirectedEdge[13,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 32806144 , 49030624 , 31361928 , 11988684 , 3201090 ,  642207 ,   97667 ,   10924 ,     852 ,      42 ,       1 ; 
/1234/678/45b/57a/69/ab/89/8c/c/ce/dg/df/e/fg/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[1,8],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[2,11],UndirectedEdge[3,5],UndirectedEdge[3,7],UndirectedEdge[3,10],UndirectedEdge[4,6],UndirectedEdge[4,9],UndirectedEdge[5,10],UndirectedEdge[5,11],UndirectedEdge[6,8],UndirectedEdge[6,9],UndirectedEdge[7,8],UndirectedEdge[7,12],UndirectedEdge[8,12],UndirectedEdge[9,12],UndirectedEdge[9,14],UndirectedEdge[10,13],UndirectedEdge[10,16],UndirectedEdge[11,13],UndirectedEdge[11,15],UndirectedEdge[12,14],UndirectedEdge[13,15],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   1 ;       0 , 31519744 , 48695520 , 32198440 , 12580424 , 3368114 ,  666540 ,   99505 ,   10981 ,     852 ,      42 ,       1 ; 
/1234/269/78/45b/5a/ab/79c/8c/df/cf/de/eg/g/ef/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,6],UndirectedEdge[1,9],UndirectedEdge[2,7],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,11],UndirectedEdge[4,5],UndirectedEdge[4,10],UndirectedEdge[5,10],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,9],UndirectedEdge[6,12],UndirectedEdge[7,8],UndirectedEdge[7,12],UndirectedEdge[8,13],UndirectedEdge[8,15],UndirectedEdge[9,12],UndirectedEdge[9,15],UndirectedEdge[10,13],UndirectedEdge[10,14],UndirectedEdge[11,14],UndirectedEdge[11,16],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 31685632 , 48736416 , 32088088 , 12505576 , 3348914 ,  664268 ,   99394 ,   10980 ,     852 ,      42 ,       1 ; 
/1234/28a/69/47b/5c/89c/79d/bd/ae/e/fg/df/eg/f/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,8],UndirectedEdge[1,10],UndirectedEdge[2,6],UndirectedEdge[2,9],UndirectedEdge[3,4],UndirectedEdge[3,7],UndirectedEdge[3,11],UndirectedEdge[4,5],UndirectedEdge[4,12],UndirectedEdge[5,8],UndirectedEdge[5,9],UndirectedEdge[5,12],UndirectedEdge[6,7],UndirectedEdge[6,9],UndirectedEdge[6,13],UndirectedEdge[7,11],UndirectedEdge[7,13],UndirectedEdge[8,10],UndirectedEdge[8,14],UndirectedEdge[9,14],UndirectedEdge[10,15],UndirectedEdge[10,16],UndirectedEdge[11,13],UndirectedEdge[11,15],UndirectedEdge[12,14],UndirectedEdge[12,16],UndirectedEdge[13,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 34813760 , 49863456 , 30191004 , 10874612 , 2761789 ,  541297 ,   83562 ,    9824 ,     816 ,      42 ,       1 ; 
/1234/289/6a/45b/57/7b/7ac/c/9de/cd/fg/ef/g/eg/f/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,8],UndirectedEdge[1,9],UndirectedEdge[2,6],UndirectedEdge[2,10],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,11],UndirectedEdge[4,5],UndirectedEdge[4,7],UndirectedEdge[5,7],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,10],UndirectedEdge[6,12],UndirectedEdge[7,12],UndirectedEdge[8,9],UndirectedEdge[8,13],UndirectedEdge[8,14],UndirectedEdge[9,12],UndirectedEdge[9,13],UndirectedEdge[10,15],UndirectedEdge[10,16],UndirectedEdge[11,14],UndirectedEdge[11,15],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 33756992 , 49599584 , 30872172 , 11352368 , 2899853 ,  562990 ,   85449 ,    9896 ,     816 ,      42 ,       1 ; 
/1234/246/79/58a/6a/68c/c/9de/9b/b/bf/f/dg/eg/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[2,7],UndirectedEdge[2,9],UndirectedEdge[3,5],UndirectedEdge[3,8],UndirectedEdge[3,10],UndirectedEdge[4,6],UndirectedEdge[4,10],UndirectedEdge[5,6],UndirectedEdge[5,8],UndirectedEdge[5,12],UndirectedEdge[6,12],UndirectedEdge[7,9],UndirectedEdge[7,13],UndirectedEdge[7,14],UndirectedEdge[8,9],UndirectedEdge[8,11],UndirectedEdge[9,11],UndirectedEdge[10,11],UndirectedEdge[10,15],UndirectedEdge[11,15],UndirectedEdge[12,13],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 33977792 , 49664032 , 30727188 , 11246148 , 2870159 ,  558925 ,   85172 ,    9888 ,     816 ,      42 ,       1 ; 
/1234/26a/7b/489/5c/89c/8ae/9bd/e/d/fg/df/eg/f/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,6],UndirectedEdge[1,10],UndirectedEdge[2,7],UndirectedEdge[2,11],UndirectedEdge[3,4],UndirectedEdge[3,8],UndirectedEdge[3,9],UndirectedEdge[4,5],UndirectedEdge[4,12],UndirectedEdge[5,8],UndirectedEdge[5,9],UndirectedEdge[5,12],UndirectedEdge[6,8],UndirectedEdge[6,10],UndirectedEdge[6,14],UndirectedEdge[7,9],UndirectedEdge[7,11],UndirectedEdge[7,13],UndirectedEdge[8,14],UndirectedEdge[9,13],UndirectedEdge[10,15],UndirectedEdge[10,16],UndirectedEdge[11,13],UndirectedEdge[11,15],UndirectedEdge[12,14],UndirectedEdge[12,16],UndirectedEdge[13,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 34376320 , 49760176 , 30466948 , 11067088 , 2821399 ,  552609 ,   84872 ,    9892 ,     816 ,      42 ,       1 ; 
/1234/469/378/5a/5b/ab/79c/8c/cf/eg/de/df/f/eg/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,7],UndirectedEdge[2,8],UndirectedEdge[3,5],UndirectedEdge[3,10],UndirectedEdge[4,5],UndirectedEdge[4,11],UndirectedEdge[5,10],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,9],UndirectedEdge[6,12],UndirectedEdge[7,8],UndirectedEdge[7,12],UndirectedEdge[8,12],UndirectedEdge[8,15],UndirectedEdge[9,14],UndirectedEdge[9,16],UndirectedEdge[10,13],UndirectedEdge[10,14],UndirectedEdge[11,13],UndirectedEdge[11,15],UndirectedEdge[12,15],UndirectedEdge[13,14],UndirectedEdge[13,16],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 33628032 , 49630544 , 30969884 , 11367608 , 2888921 ,  559309 ,   85114 ,    9892 ,     816 ,      42 ,       1 ; 
/1234/46b/37a/58/69/68b/9/8ac/c/ce/dg/df/e/fg/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[1,11],UndirectedEdge[2,3],UndirectedEdge[2,7],UndirectedEdge[2,10],UndirectedEdge[3,5],UndirectedEdge[3,8],UndirectedEdge[4,6],UndirectedEdge[4,9],UndirectedEdge[5,6],UndirectedEdge[5,8],UndirectedEdge[5,11],UndirectedEdge[6,9],UndirectedEdge[7,8],UndirectedEdge[7,10],UndirectedEdge[7,12],UndirectedEdge[8,12],UndirectedEdge[9,12],UndirectedEdge[9,14],UndirectedEdge[10,13],UndirectedEdge[10,16],UndirectedEdge[11,13],UndirectedEdge[11,15],UndirectedEdge[12,14],UndirectedEdge[13,15],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 33924480 , 49690416 , 30771684 , 11242748 , 2859043 ,  556062 ,   84979 ,    9892 ,     816 ,      42 ,       1 ; 
/1234/246/36/58/57/8b/ad/9bc/9a/ac/d/fg/eg/ef/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[3,5],UndirectedEdge[3,8],UndirectedEdge[4,5],UndirectedEdge[4,7],UndirectedEdge[5,8],UndirectedEdge[5,11],UndirectedEdge[6,10],UndirectedEdge[6,13],UndirectedEdge[7,9],UndirectedEdge[7,11],UndirectedEdge[7,12],UndirectedEdge[8,9],UndirectedEdge[8,10],UndirectedEdge[9,10],UndirectedEdge[9,12],UndirectedEdge[10,13],UndirectedEdge[11,15],UndirectedEdge[11,16],UndirectedEdge[12,14],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,15],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   2 ;   0 ;       0 , 32100480 , 49118784 , 31914872 , 12139704 , 3152090 ,  611406 ,   91584 ,   10368 ,     832 ,      42 ,       1 ; 
/1234/68a/37b/5c/569/9c/7d/bd/9ae/e/ef/dg/fg/g/f/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,6],UndirectedEdge[1,8],UndirectedEdge[1,10],UndirectedEdge[2,3],UndirectedEdge[2,7],UndirectedEdge[2,11],UndirectedEdge[3,5],UndirectedEdge[3,12],UndirectedEdge[4,5],UndirectedEdge[4,6],UndirectedEdge[4,9],UndirectedEdge[5,9],UndirectedEdge[5,12],UndirectedEdge[6,7],UndirectedEdge[6,13],UndirectedEdge[7,11],UndirectedEdge[7,13],UndirectedEdge[8,9],UndirectedEdge[8,10],UndirectedEdge[8,14],UndirectedEdge[9,14],UndirectedEdge[10,14],UndirectedEdge[10,15],UndirectedEdge[11,13],UndirectedEdge[11,16],UndirectedEdge[12,15],UndirectedEdge[12,16],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[15,16]}] ;   2 ;   0 ;       0 , 33032320 , 49274048 , 31292904 , 11769692 , 3066762 ,  602045 ,   91149 ,   10368 ,     832 ,      42 ,       1 ; 
/1234/289/6a/45b/57/7b/7ac/c/9de/ef/fg/cd/g/eg/f/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,8],UndirectedEdge[1,9],UndirectedEdge[2,6],UndirectedEdge[2,10],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,11],UndirectedEdge[4,5],UndirectedEdge[4,7],UndirectedEdge[5,7],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,10],UndirectedEdge[6,12],UndirectedEdge[7,12],UndirectedEdge[8,9],UndirectedEdge[8,13],UndirectedEdge[8,14],UndirectedEdge[9,14],UndirectedEdge[9,15],UndirectedEdge[10,15],UndirectedEdge[10,16],UndirectedEdge[11,12],UndirectedEdge[11,13],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[15,16]}] ;   2 ;   1 ;       0 , 31927680 , 49078464 , 32031560 , 12215992 , 3170282 ,  613282 ,   91659 ,   10369 ,     832 ,      42 ,       1 ; 
/1234/269/78/45b/5a/ab/79c/8c/ef/de/df/cg/g/ef/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,6],UndirectedEdge[1,9],UndirectedEdge[2,7],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,11],UndirectedEdge[4,5],UndirectedEdge[4,10],UndirectedEdge[5,10],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,9],UndirectedEdge[6,12],UndirectedEdge[7,8],UndirectedEdge[7,12],UndirectedEdge[8,14],UndirectedEdge[8,15],UndirectedEdge[9,13],UndirectedEdge[9,14],UndirectedEdge[10,13],UndirectedEdge[10,15],UndirectedEdge[11,12],UndirectedEdge[11,16],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 34756544 , 49829728 , 30228668 , 10915140 , 2774541 ,  541945 ,   83042 ,    9704 ,     808 ,      42 ,       1 ; 
/1234/367/458/49/9/8ab/7ad/bc/ce/fg/bd/c/g/ef/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,3],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,9],UndirectedEdge[4,9],UndirectedEdge[5,8],UndirectedEdge[5,10],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,10],UndirectedEdge[6,13],UndirectedEdge[7,11],UndirectedEdge[7,12],UndirectedEdge[8,12],UndirectedEdge[8,14],UndirectedEdge[9,15],UndirectedEdge[9,16],UndirectedEdge[10,11],UndirectedEdge[10,13],UndirectedEdge[11,12],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,15],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 33801152 , 49573376 , 30847108 , 11359212 , 2902659 ,  561413 ,   84632 ,    9760 ,     808 ,      42 ,       1 ; 
/1234/278/7a/45b/69/68b/89/ac/c/ce/dg/df/e/fg/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,7],UndirectedEdge[1,8],UndirectedEdge[2,7],UndirectedEdge[2,10],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,11],UndirectedEdge[4,6],UndirectedEdge[4,9],UndirectedEdge[5,6],UndirectedEdge[5,8],UndirectedEdge[5,11],UndirectedEdge[6,8],UndirectedEdge[6,9],UndirectedEdge[7,10],UndirectedEdge[7,12],UndirectedEdge[8,12],UndirectedEdge[9,12],UndirectedEdge[9,14],UndirectedEdge[10,13],UndirectedEdge[10,16],UndirectedEdge[11,13],UndirectedEdge[11,15],UndirectedEdge[12,14],UndirectedEdge[13,15],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 33619520 , 49536960 , 30969948 , 11435416 , 2919953 ,  563070 ,   84685 ,    9760 ,     808 ,      42 ,       1 ; 
/1234/378/47a/5b/69/68b/89/ac/c/ce/dg/df/e/fg/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,3],UndirectedEdge[1,7],UndirectedEdge[1,8],UndirectedEdge[2,4],UndirectedEdge[2,7],UndirectedEdge[2,10],UndirectedEdge[3,5],UndirectedEdge[3,11],UndirectedEdge[4,6],UndirectedEdge[4,9],UndirectedEdge[5,6],UndirectedEdge[5,8],UndirectedEdge[5,11],UndirectedEdge[6,8],UndirectedEdge[6,9],UndirectedEdge[7,10],UndirectedEdge[7,12],UndirectedEdge[8,12],UndirectedEdge[9,12],UndirectedEdge[9,14],UndirectedEdge[10,13],UndirectedEdge[10,16],UndirectedEdge[11,13],UndirectedEdge[11,15],UndirectedEdge[12,14],UndirectedEdge[13,15],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   2 ;   0 ;       0 , 35011520 , 50129024 , 30175612 , 10664040 , 2601105 ,  480222 ,   69909 ,    8008 ,     684 ,      38 ,       1 ; 
/1234/267/8c/4ab/59/89c/78d/9e/d/e/bfg/df/eg/f/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,8],UndirectedEdge[2,12],UndirectedEdge[3,4],UndirectedEdge[3,10],UndirectedEdge[3,11],UndirectedEdge[4,5],UndirectedEdge[4,9],UndirectedEdge[5,8],UndirectedEdge[5,9],UndirectedEdge[5,12],UndirectedEdge[6,7],UndirectedEdge[6,8],UndirectedEdge[6,13],UndirectedEdge[7,9],UndirectedEdge[7,14],UndirectedEdge[8,13],UndirectedEdge[9,14],UndirectedEdge[10,11],UndirectedEdge[10,15],UndirectedEdge[10,16],UndirectedEdge[11,13],UndirectedEdge[11,15],UndirectedEdge[12,14],UndirectedEdge[12,16],UndirectedEdge[13,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   2 ;   0 ;       0 , 35430080 , 50221152 , 29897428 , 10482792 , 2555643 ,  474752 ,   69593 ,    8000 ,     684 ,      38 ,       1 ; 
/1234/289/ab/467/5c/89c/78e/9d/e/d/bfg/df/eg/f/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,8],UndirectedEdge[1,9],UndirectedEdge[2,10],UndirectedEdge[2,11],UndirectedEdge[3,4],UndirectedEdge[3,6],UndirectedEdge[3,7],UndirectedEdge[4,5],UndirectedEdge[4,12],UndirectedEdge[5,8],UndirectedEdge[5,9],UndirectedEdge[5,12],UndirectedEdge[6,7],UndirectedEdge[6,8],UndirectedEdge[6,14],UndirectedEdge[7,9],UndirectedEdge[7,13],UndirectedEdge[8,14],UndirectedEdge[9,13],UndirectedEdge[10,11],UndirectedEdge[10,15],UndirectedEdge[10,16],UndirectedEdge[11,13],UndirectedEdge[11,15],UndirectedEdge[12,14],UndirectedEdge[12,16],UndirectedEdge[13,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   2 ;   0 ;       0 , 35459648 , 50247680 , 29884420 , 10456848 , 2542199 ,  471452 ,   69209 ,    7984 ,     684 ,      38 ,       1 ; 
/1234/467/348/59/8/7bd/7ac/b/9e/de/bcf/f/dg/g/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,3],UndirectedEdge[2,4],UndirectedEdge[2,8],UndirectedEdge[3,5],UndirectedEdge[3,9],UndirectedEdge[4,8],UndirectedEdge[5,7],UndirectedEdge[5,11],UndirectedEdge[5,13],UndirectedEdge[6,7],UndirectedEdge[6,10],UndirectedEdge[6,12],UndirectedEdge[7,11],UndirectedEdge[8,9],UndirectedEdge[8,14],UndirectedEdge[9,13],UndirectedEdge[9,14],UndirectedEdge[10,11],UndirectedEdge[10,12],UndirectedEdge[10,15],UndirectedEdge[11,15],UndirectedEdge[12,13],UndirectedEdge[12,16],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 33790528 , 49834528 , 30952740 , 11203028 , 2764051 ,  511769 ,   74368 ,    8412 ,     700 ,      38 ,       1 ; 
/1234/489/36a/57/5b/7b/7af/f/9dg/cd/ce/ce/d/g/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,8],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,10],UndirectedEdge[3,5],UndirectedEdge[3,7],UndirectedEdge[4,5],UndirectedEdge[4,11],UndirectedEdge[5,7],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,10],UndirectedEdge[6,15],UndirectedEdge[7,15],UndirectedEdge[8,9],UndirectedEdge[8,13],UndirectedEdge[8,16],UndirectedEdge[9,12],UndirectedEdge[9,13],UndirectedEdge[10,12],UndirectedEdge[10,14],UndirectedEdge[11,12],UndirectedEdge[11,14],UndirectedEdge[12,13],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 34555328 , 49962720 , 30434684 , 10899124 , 2698941 ,  506005 ,   74210 ,    8412 ,     700 ,      38 ,       1 ; 
/1234/378/56d/9b/acd/67a/89/8a/9/b/c/fg/ef/eg/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,3],UndirectedEdge[1,7],UndirectedEdge[1,8],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[2,13],UndirectedEdge[3,9],UndirectedEdge[3,11],UndirectedEdge[4,10],UndirectedEdge[4,12],UndirectedEdge[4,13],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[5,10],UndirectedEdge[6,8],UndirectedEdge[6,9],UndirectedEdge[7,8],UndirectedEdge[7,10],UndirectedEdge[8,9],UndirectedEdge[9,11],UndirectedEdge[10,12],UndirectedEdge[11,15],UndirectedEdge[11,16],UndirectedEdge[12,14],UndirectedEdge[12,15],UndirectedEdge[13,14],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 34103488 , 49892960 , 30739420 , 11074784 , 2736585 ,  509458 ,   74317 ,    8412 ,     700 ,      38 ,       1 ; 
/1234/467/38a/5b/59/9b/78d/9c/ad/c/eg/ef/ef/fg/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,3],UndirectedEdge[2,8],UndirectedEdge[2,10],UndirectedEdge[3,5],UndirectedEdge[3,11],UndirectedEdge[4,5],UndirectedEdge[4,9],UndirectedEdge[5,9],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,8],UndirectedEdge[6,13],UndirectedEdge[7,9],UndirectedEdge[7,12],UndirectedEdge[8,10],UndirectedEdge[8,13],UndirectedEdge[9,12],UndirectedEdge[10,14],UndirectedEdge[10,16],UndirectedEdge[11,14],UndirectedEdge[11,15],UndirectedEdge[12,14],UndirectedEdge[12,15],UndirectedEdge[13,15],UndirectedEdge[13,16],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   2 ;   0 ;       0 , 36233792 , 50483352 , 29360148 , 10071202 , 2445875 ,  465870 ,   70889 ,    8296 ,     700 ,      38 ,       1 ; 
/1234/367/46a/58/59/89/7b/8c/c/fg/bde/eg/df/ef/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,3],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,4],UndirectedEdge[2,6],UndirectedEdge[2,10],UndirectedEdge[3,5],UndirectedEdge[3,8],UndirectedEdge[4,5],UndirectedEdge[4,9],UndirectedEdge[5,8],UndirectedEdge[5,9],UndirectedEdge[6,7],UndirectedEdge[6,11],UndirectedEdge[7,8],UndirectedEdge[7,12],UndirectedEdge[8,12],UndirectedEdge[9,15],UndirectedEdge[9,16],UndirectedEdge[10,11],UndirectedEdge[10,13],UndirectedEdge[10,14],UndirectedEdge[11,14],UndirectedEdge[11,16],UndirectedEdge[12,13],UndirectedEdge[12,15],UndirectedEdge[13,14],UndirectedEdge[13,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   2 ;   0 ;       0 , 34727232 , 50242024 , 30360160 , 10662458 , 2584744 ,  482515 ,   71963 ,    8328 ,     700 ,      38 ,       1 ; 
/1234/48a/369/5b/57/7b/9af/8c/ce/dg/ef/cd/d/g/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,8],UndirectedEdge[1,10],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,9],UndirectedEdge[3,5],UndirectedEdge[3,11],UndirectedEdge[4,5],UndirectedEdge[4,7],UndirectedEdge[5,7],UndirectedEdge[5,11],UndirectedEdge[6,9],UndirectedEdge[6,10],UndirectedEdge[6,15],UndirectedEdge[7,8],UndirectedEdge[7,12],UndirectedEdge[8,12],UndirectedEdge[8,14],UndirectedEdge[9,13],UndirectedEdge[9,16],UndirectedEdge[10,14],UndirectedEdge[10,15],UndirectedEdge[11,12],UndirectedEdge[11,13],UndirectedEdge[12,13],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   2 ;   1 ;       0 , 34617792 , 50214616 , 30432720 , 10712138 , 2597692 ,  484092 ,   72045 ,    8329 ,     700 ,      38 ,       1 ; 
/1234/289/6b/47a/5c/89c/8be/9ad/e/d/fg/df/eg/f/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,8],UndirectedEdge[1,9],UndirectedEdge[2,6],UndirectedEdge[2,11],UndirectedEdge[3,4],UndirectedEdge[3,7],UndirectedEdge[3,10],UndirectedEdge[4,5],UndirectedEdge[4,12],UndirectedEdge[5,8],UndirectedEdge[5,9],UndirectedEdge[5,12],UndirectedEdge[6,8],UndirectedEdge[6,11],UndirectedEdge[6,14],UndirectedEdge[7,9],UndirectedEdge[7,10],UndirectedEdge[7,13],UndirectedEdge[8,14],UndirectedEdge[9,13],UndirectedEdge[10,15],UndirectedEdge[10,16],UndirectedEdge[11,13],UndirectedEdge[11,15],UndirectedEdge[12,14],UndirectedEdge[12,16],UndirectedEdge[13,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 37526112 , 51096264 , 28652760 , 9315154 , 2111656 ,  376063 ,   55055 ,    6488 ,     576 ,      34 ,       1 ; 
/1234/26a/59/8bd/7cd/89g/7af/cf/bg/ae/e/ce/e/fg//g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,6],UndirectedEdge[1,10],UndirectedEdge[2,5],UndirectedEdge[2,9],UndirectedEdge[3,8],UndirectedEdge[3,11],UndirectedEdge[3,13],UndirectedEdge[4,7],UndirectedEdge[4,12],UndirectedEdge[4,13],UndirectedEdge[5,8],UndirectedEdge[5,9],UndirectedEdge[5,16],UndirectedEdge[6,7],UndirectedEdge[6,10],UndirectedEdge[6,15],UndirectedEdge[7,12],UndirectedEdge[7,15],UndirectedEdge[8,11],UndirectedEdge[8,16],UndirectedEdge[9,10],UndirectedEdge[9,14],UndirectedEdge[10,14],UndirectedEdge[11,12],UndirectedEdge[11,14],UndirectedEdge[12,14],UndirectedEdge[13,15],UndirectedEdge[13,16],UndirectedEdge[15,16]}] ;   2 ;   0 ;       0 , 37583072 , 51106936 , 28616152 , 9291586 , 2105172 ,  375144 ,   55002 ,    6488 ,     576 ,      34 ,       1 ; 
/1234/237/47/58/56/68/ab/9c/9d/cd/bef/fg/ef/eg/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,7],UndirectedEdge[2,4],UndirectedEdge[2,7],UndirectedEdge[3,5],UndirectedEdge[3,8],UndirectedEdge[4,5],UndirectedEdge[4,6],UndirectedEdge[5,6],UndirectedEdge[5,8],UndirectedEdge[6,10],UndirectedEdge[6,11],UndirectedEdge[7,9],UndirectedEdge[7,12],UndirectedEdge[8,9],UndirectedEdge[8,13],UndirectedEdge[9,12],UndirectedEdge[9,13],UndirectedEdge[10,11],UndirectedEdge[10,14],UndirectedEdge[10,15],UndirectedEdge[11,15],UndirectedEdge[11,16],UndirectedEdge[12,14],UndirectedEdge[12,15],UndirectedEdge[13,14],UndirectedEdge[13,16],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 30716288 , 48014784 , 32512368 , 13224692 , 3743192 ,  788775 ,  124669 ,   14248 ,    1096 ,      50 ,       1 ; 
/1234/236/67/45/57/9b/8a/8c/ac/abd/d/ef/eg/fg/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,6],UndirectedEdge[2,6],UndirectedEdge[2,7],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[4,5],UndirectedEdge[4,7],UndirectedEdge[5,9],UndirectedEdge[5,11],UndirectedEdge[6,8],UndirectedEdge[6,10],UndirectedEdge[7,8],UndirectedEdge[7,12],UndirectedEdge[8,10],UndirectedEdge[8,12],UndirectedEdge[9,10],UndirectedEdge[9,11],UndirectedEdge[9,13],UndirectedEdge[10,13],UndirectedEdge[11,14],UndirectedEdge[11,15],UndirectedEdge[12,14],UndirectedEdge[12,16],UndirectedEdge[13,15],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   1 ;       0 , 30147200 , 47875776 , 32889680 , 13480444 , 3809548 ,  796977 ,  125134 ,   14257 ,    1096 ,      50 ,       1 ; 
/1234/29a/7c/56b/568/8b/78/8c//aeg/de/fg/df/ef/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,9],UndirectedEdge[1,10],UndirectedEdge[2,7],UndirectedEdge[2,12],UndirectedEdge[3,5],UndirectedEdge[3,6],UndirectedEdge[3,11],UndirectedEdge[4,5],UndirectedEdge[4,6],UndirectedEdge[4,8],UndirectedEdge[5,8],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,8],UndirectedEdge[7,8],UndirectedEdge[7,12],UndirectedEdge[9,10],UndirectedEdge[9,14],UndirectedEdge[9,16],UndirectedEdge[10,13],UndirectedEdge[10,14],UndirectedEdge[11,15],UndirectedEdge[11,16],UndirectedEdge[12,13],UndirectedEdge[12,15],UndirectedEdge[13,14],UndirectedEdge[13,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 30896000 , 48168768 , 32430320 , 13073460 , 3665976 ,  768735 ,  121749 ,   14016 ,    1088 ,      50 ,       1 ; 
/1234/258/6a/457/9b/78/78a/c/c/bce/dg/df/e/fg/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,5],UndirectedEdge[1,8],UndirectedEdge[2,6],UndirectedEdge[2,10],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,7],UndirectedEdge[4,9],UndirectedEdge[4,11],UndirectedEdge[5,7],UndirectedEdge[5,8],UndirectedEdge[6,7],UndirectedEdge[6,8],UndirectedEdge[6,10],UndirectedEdge[7,12],UndirectedEdge[8,12],UndirectedEdge[9,11],UndirectedEdge[9,12],UndirectedEdge[9,14],UndirectedEdge[10,13],UndirectedEdge[10,16],UndirectedEdge[11,13],UndirectedEdge[11,15],UndirectedEdge[12,14],UndirectedEdge[13,15],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 32864896 , 49099872 , 31349448 , 11929100 , 3160858 ,  629063 ,   95331 ,   10708 ,     844 ,      42 ,       1 ; 
/1234/568/379/ab/8cd/68f/7g/9g/f/ae/be/ce/de/fg//g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[1,8],UndirectedEdge[2,3],UndirectedEdge[2,7],UndirectedEdge[2,9],UndirectedEdge[3,10],UndirectedEdge[3,11],UndirectedEdge[4,8],UndirectedEdge[4,12],UndirectedEdge[4,13],UndirectedEdge[5,6],UndirectedEdge[5,8],UndirectedEdge[5,15],UndirectedEdge[6,7],UndirectedEdge[6,16],UndirectedEdge[7,9],UndirectedEdge[7,16],UndirectedEdge[8,15],UndirectedEdge[9,10],UndirectedEdge[9,14],UndirectedEdge[10,11],UndirectedEdge[10,14],UndirectedEdge[11,12],UndirectedEdge[11,14],UndirectedEdge[12,13],UndirectedEdge[12,14],UndirectedEdge[13,15],UndirectedEdge[13,16],UndirectedEdge[15,16]}] ;   1 ;   1 ;       0 , 31713408 , 48875104 , 32117736 , 12408584 , 3275770 ,  641988 ,   95969 ,   10717 ,     844 ,      42 ,       1 ; 
/1234/238/59/68/67a/69c/c/ade/9b/b/bf/f/dg/eg/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,8],UndirectedEdge[2,5],UndirectedEdge[2,9],UndirectedEdge[3,6],UndirectedEdge[3,8],UndirectedEdge[4,6],UndirectedEdge[4,7],UndirectedEdge[4,10],UndirectedEdge[5,6],UndirectedEdge[5,9],UndirectedEdge[5,12],UndirectedEdge[6,12],UndirectedEdge[7,10],UndirectedEdge[7,13],UndirectedEdge[7,14],UndirectedEdge[8,9],UndirectedEdge[8,11],UndirectedEdge[9,11],UndirectedEdge[10,11],UndirectedEdge[10,15],UndirectedEdge[11,15],UndirectedEdge[12,13],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 31918464 , 48944032 , 31985240 , 12303720 , 3244170 ,  637308 ,   95634 ,   10708 ,     844 ,      42 ,       1 ; 
/1234/6ab/47c/59a/58/89/7be/ce/9d/d/dg/fg/ef/g/f/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,6],UndirectedEdge[1,10],UndirectedEdge[1,11],UndirectedEdge[2,4],UndirectedEdge[2,7],UndirectedEdge[2,12],UndirectedEdge[3,5],UndirectedEdge[3,9],UndirectedEdge[3,10],UndirectedEdge[4,5],UndirectedEdge[4,8],UndirectedEdge[5,8],UndirectedEdge[5,9],UndirectedEdge[6,7],UndirectedEdge[6,11],UndirectedEdge[6,14],UndirectedEdge[7,12],UndirectedEdge[7,14],UndirectedEdge[8,9],UndirectedEdge[8,13],UndirectedEdge[9,13],UndirectedEdge[10,13],UndirectedEdge[10,16],UndirectedEdge[11,15],UndirectedEdge[11,16],UndirectedEdge[12,14],UndirectedEdge[12,15],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[15,16]}] ;   1 ;   1 ;       0 , 30534144 , 48350080 , 32839488 , 13093508 , 3521248 ,  688707 ,  101068 ,   11025 ,     852 ,      42 ,       1 ; 
/1234/356/489/58/7a/68/9c/ade/b/bc/bf/f/dg/eg/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,3],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[2,4],UndirectedEdge[2,8],UndirectedEdge[2,9],UndirectedEdge[3,5],UndirectedEdge[3,8],UndirectedEdge[4,7],UndirectedEdge[4,10],UndirectedEdge[5,6],UndirectedEdge[5,8],UndirectedEdge[6,9],UndirectedEdge[6,12],UndirectedEdge[7,10],UndirectedEdge[7,13],UndirectedEdge[7,14],UndirectedEdge[8,11],UndirectedEdge[9,11],UndirectedEdge[9,12],UndirectedEdge[10,11],UndirectedEdge[10,15],UndirectedEdge[11,15],UndirectedEdge[12,13],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 31217664 , 48545664 , 32384448 , 12766988 , 3434676 ,  678277 ,  100535 ,   11016 ,     852 ,      42 ,       1 ; 
/1234/268/56/478/9a/67d/8/cd/c/abf/be/ef/eg/fg/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,6],UndirectedEdge[1,8],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[3,4],UndirectedEdge[3,7],UndirectedEdge[3,8],UndirectedEdge[4,9],UndirectedEdge[4,10],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[5,13],UndirectedEdge[6,8],UndirectedEdge[7,12],UndirectedEdge[7,13],UndirectedEdge[8,12],UndirectedEdge[9,10],UndirectedEdge[9,11],UndirectedEdge[9,15],UndirectedEdge[10,11],UndirectedEdge[10,14],UndirectedEdge[11,14],UndirectedEdge[11,15],UndirectedEdge[12,14],UndirectedEdge[12,16],UndirectedEdge[13,15],UndirectedEdge[13,16],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 31087104 , 48458752 , 32463296 , 12863308 , 3470676 ,  684173 ,  100935 ,   11024 ,     852 ,      42 ,       1 ; 
/1234/245/35/79/68/bc/78a/9a/de/de/cg/cdf/g/f/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[3,7],UndirectedEdge[3,9],UndirectedEdge[4,6],UndirectedEdge[4,8],UndirectedEdge[5,11],UndirectedEdge[5,12],UndirectedEdge[6,7],UndirectedEdge[6,8],UndirectedEdge[6,10],UndirectedEdge[7,9],UndirectedEdge[7,10],UndirectedEdge[8,13],UndirectedEdge[8,14],UndirectedEdge[9,13],UndirectedEdge[9,14],UndirectedEdge[10,12],UndirectedEdge[10,16],UndirectedEdge[11,12],UndirectedEdge[11,13],UndirectedEdge[11,15],UndirectedEdge[12,16],UndirectedEdge[13,15],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   2 ;   0 ;       0 , 34713728 , 49815936 , 30246440 , 10933736 , 2787422 ,  547694 ,   84468 ,    9880 ,     816 ,      42 ,       1 ; 
/1234/269/78/45b/5a/ab/79c/8c/df/ce/de/fg/g/ef/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,6],UndirectedEdge[1,9],UndirectedEdge[2,7],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,11],UndirectedEdge[4,5],UndirectedEdge[4,10],UndirectedEdge[5,10],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,9],UndirectedEdge[6,12],UndirectedEdge[7,8],UndirectedEdge[7,12],UndirectedEdge[8,13],UndirectedEdge[8,15],UndirectedEdge[9,12],UndirectedEdge[9,14],UndirectedEdge[10,13],UndirectedEdge[10,14],UndirectedEdge[11,15],UndirectedEdge[11,16],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 33195264 , 49469312 , 31239984 , 11599212 , 2966536 ,  572749 ,   86311 ,    9936 ,     816 ,      42 ,       1 ; 
/1234/356/458/89/7a/68/de/9ac/b/bc/bf/f/dg/eg/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,3],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[2,8],UndirectedEdge[3,8],UndirectedEdge[3,9],UndirectedEdge[4,7],UndirectedEdge[4,10],UndirectedEdge[5,6],UndirectedEdge[5,8],UndirectedEdge[6,13],UndirectedEdge[6,14],UndirectedEdge[7,9],UndirectedEdge[7,10],UndirectedEdge[7,12],UndirectedEdge[8,11],UndirectedEdge[9,11],UndirectedEdge[9,12],UndirectedEdge[10,11],UndirectedEdge[10,15],UndirectedEdge[11,15],UndirectedEdge[12,13],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   2 ;   0 ;       0 , 34016256 , 49779680 , 30781480 , 11174224 , 2783622 ,  520046 ,   75628 ,    8488 ,     700 ,      38 ,       1 ; 
/1234/467/59c/58b/ad/7a/789/a/9b/c/d/eg/ef/fg/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,5],UndirectedEdge[2,9],UndirectedEdge[2,12],UndirectedEdge[3,5],UndirectedEdge[3,8],UndirectedEdge[3,11],UndirectedEdge[4,10],UndirectedEdge[4,13],UndirectedEdge[5,7],UndirectedEdge[5,10],UndirectedEdge[6,7],UndirectedEdge[6,8],UndirectedEdge[6,9],UndirectedEdge[7,10],UndirectedEdge[8,9],UndirectedEdge[8,11],UndirectedEdge[9,12],UndirectedEdge[10,13],UndirectedEdge[11,14],UndirectedEdge[11,16],UndirectedEdge[12,14],UndirectedEdge[12,15],UndirectedEdge[13,15],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   4 ;   0 ;       0 , 35099648 , 50031200 , 30062152 , 10696392 , 2661734 ,  505096 ,   74738 ,    8464 ,     700 ,      38 ,       1 ; 
/1234/378/456/49/9/abc/bce/8ef/dg/fg/bcd/e/d/g/f/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,3],UndirectedEdge[1,7],UndirectedEdge[1,8],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[3,4],UndirectedEdge[3,9],UndirectedEdge[4,9],UndirectedEdge[5,10],UndirectedEdge[5,11],UndirectedEdge[5,12],UndirectedEdge[6,11],UndirectedEdge[6,12],UndirectedEdge[6,14],UndirectedEdge[7,8],UndirectedEdge[7,14],UndirectedEdge[7,15],UndirectedEdge[8,13],UndirectedEdge[8,16],UndirectedEdge[9,15],UndirectedEdge[9,16],UndirectedEdge[10,11],UndirectedEdge[10,12],UndirectedEdge[10,13],UndirectedEdge[11,14],UndirectedEdge[12,13],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[15,16]}] ;   2 ;   0 ;       0 , 32014080 , 48614752 , 31785912 , 12468400 , 3421218 ,  708766 ,  112656 ,   13264 ,    1064 ,      50 ,       1 ; 
/1234/456/378/49/9/ace/abd/8ef/dg/fg/bc/cd/e/g/f/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[2,3],UndirectedEdge[2,7],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,9],UndirectedEdge[4,9],UndirectedEdge[5,10],UndirectedEdge[5,12],UndirectedEdge[5,14],UndirectedEdge[6,10],UndirectedEdge[6,11],UndirectedEdge[6,13],UndirectedEdge[7,8],UndirectedEdge[7,14],UndirectedEdge[7,15],UndirectedEdge[8,13],UndirectedEdge[8,16],UndirectedEdge[9,15],UndirectedEdge[9,16],UndirectedEdge[10,11],UndirectedEdge[10,12],UndirectedEdge[11,12],UndirectedEdge[11,13],UndirectedEdge[12,14],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[15,16]}] ;   4 ;   0 ;       0 , 31421184 , 48495008 , 32182312 , 12718120 , 3480974 ,  715260 ,  112926 ,   13264 ,    1064 ,      50 ,       1 ; 
/1234/27a/6b/489/5c/89c/8be/9ad/e/d/fg/df/eg/f/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,7],UndirectedEdge[1,10],UndirectedEdge[2,6],UndirectedEdge[2,11],UndirectedEdge[3,4],UndirectedEdge[3,8],UndirectedEdge[3,9],UndirectedEdge[4,5],UndirectedEdge[4,12],UndirectedEdge[5,8],UndirectedEdge[5,9],UndirectedEdge[5,12],UndirectedEdge[6,8],UndirectedEdge[6,11],UndirectedEdge[6,14],UndirectedEdge[7,9],UndirectedEdge[7,10],UndirectedEdge[7,13],UndirectedEdge[8,14],UndirectedEdge[9,13],UndirectedEdge[10,15],UndirectedEdge[10,16],UndirectedEdge[11,13],UndirectedEdge[11,15],UndirectedEdge[12,14],UndirectedEdge[12,16],UndirectedEdge[13,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 36957504 , 50759752 , 28944416 , 9687022 , 2289996 ,  427712 ,   65206 ,    7832 ,     684 ,      38 ,       1 ; 
/1234/689/478/459/7/9fg/9ac/bc/de//ceg/cdf//ef/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,6],UndirectedEdge[1,8],UndirectedEdge[1,9],UndirectedEdge[2,4],UndirectedEdge[2,7],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,9],UndirectedEdge[4,7],UndirectedEdge[5,9],UndirectedEdge[5,15],UndirectedEdge[5,16],UndirectedEdge[6,9],UndirectedEdge[6,10],UndirectedEdge[6,12],UndirectedEdge[7,11],UndirectedEdge[7,12],UndirectedEdge[8,13],UndirectedEdge[8,14],UndirectedEdge[10,12],UndirectedEdge[10,14],UndirectedEdge[10,16],UndirectedEdge[11,12],UndirectedEdge[11,13],UndirectedEdge[11,15],UndirectedEdge[13,14],UndirectedEdge[13,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 36011328 , 50610312 , 29576332 , 10057498 , 2373961 ,  436593 ,   65584 ,    7832 ,     684 ,      38 ,       1 ; 
/1234/489/36a/5b/57/7b/7ac/c/9cd/ef/fg/de/d/g/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,8],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,10],UndirectedEdge[3,5],UndirectedEdge[3,11],UndirectedEdge[4,5],UndirectedEdge[4,7],UndirectedEdge[5,7],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,10],UndirectedEdge[6,12],UndirectedEdge[7,12],UndirectedEdge[8,9],UndirectedEdge[8,12],UndirectedEdge[8,13],UndirectedEdge[9,14],UndirectedEdge[9,15],UndirectedEdge[10,15],UndirectedEdge[10,16],UndirectedEdge[11,13],UndirectedEdge[11,14],UndirectedEdge[12,13],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 36251328 , 50656696 , 29415924 , 9957806 , 2350335 ,  434041 ,   65478 ,    7832 ,     684 ,      38 ,       1 ; 
/1234/7ab/56b/458/69/68/9/8ac/c/ce/dg/df/e/fg/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,7],UndirectedEdge[1,10],UndirectedEdge[1,11],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[2,11],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,8],UndirectedEdge[4,6],UndirectedEdge[4,9],UndirectedEdge[5,6],UndirectedEdge[5,8],UndirectedEdge[6,9],UndirectedEdge[7,8],UndirectedEdge[7,10],UndirectedEdge[7,12],UndirectedEdge[8,12],UndirectedEdge[9,12],UndirectedEdge[9,14],UndirectedEdge[10,13],UndirectedEdge[10,16],UndirectedEdge[11,13],UndirectedEdge[11,15],UndirectedEdge[12,14],UndirectedEdge[13,15],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 33672832 , 49880704 , 31030576 , 11202508 , 2756464 ,  512517 ,   75255 ,    8560 ,     708 ,      38 ,       1 ; 
/1234/79a/68a/45c/5b/bc/78d/9d/9e/e/bf/f/dg/g/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,7],UndirectedEdge[1,9],UndirectedEdge[1,10],UndirectedEdge[2,6],UndirectedEdge[2,8],UndirectedEdge[2,10],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,12],UndirectedEdge[4,5],UndirectedEdge[4,11],UndirectedEdge[5,11],UndirectedEdge[5,12],UndirectedEdge[6,7],UndirectedEdge[6,8],UndirectedEdge[6,13],UndirectedEdge[7,9],UndirectedEdge[7,13],UndirectedEdge[8,9],UndirectedEdge[8,14],UndirectedEdge[9,14],UndirectedEdge[10,11],UndirectedEdge[10,15],UndirectedEdge[11,15],UndirectedEdge[12,13],UndirectedEdge[12,16],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   2 ;   0 ;       0 , 35003008 , 50088672 , 30140792 , 10683552 , 2639882 ,  500234 ,   74716 ,    8560 ,     708 ,      38 ,       1 ; 
/1234/3bc/47a/69/58/8bc/789/8a//fg/eg/de/df/ef/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,3],UndirectedEdge[1,11],UndirectedEdge[1,12],UndirectedEdge[2,4],UndirectedEdge[2,7],UndirectedEdge[2,10],UndirectedEdge[3,6],UndirectedEdge[3,9],UndirectedEdge[4,5],UndirectedEdge[4,8],UndirectedEdge[5,8],UndirectedEdge[5,11],UndirectedEdge[5,12],UndirectedEdge[6,7],UndirectedEdge[6,8],UndirectedEdge[6,9],UndirectedEdge[7,8],UndirectedEdge[7,10],UndirectedEdge[9,15],UndirectedEdge[9,16],UndirectedEdge[10,14],UndirectedEdge[10,16],UndirectedEdge[11,13],UndirectedEdge[11,14],UndirectedEdge[12,13],UndirectedEdge[12,15],UndirectedEdge[13,14],UndirectedEdge[13,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 36773568 , 50660920 , 29038508 , 9801958 , 2345505 ,  443171 ,   67746 ,    8056 ,     692 ,      38 ,       1 ; 
/1234/36a/467/58/59/89/7b/8c/c/fg/bde/eg/df/ef/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,3],UndirectedEdge[1,6],UndirectedEdge[1,10],UndirectedEdge[2,4],UndirectedEdge[2,6],UndirectedEdge[2,7],UndirectedEdge[3,5],UndirectedEdge[3,8],UndirectedEdge[4,5],UndirectedEdge[4,9],UndirectedEdge[5,8],UndirectedEdge[5,9],UndirectedEdge[6,7],UndirectedEdge[6,11],UndirectedEdge[7,8],UndirectedEdge[7,12],UndirectedEdge[8,12],UndirectedEdge[9,15],UndirectedEdge[9,16],UndirectedEdge[10,11],UndirectedEdge[10,13],UndirectedEdge[10,14],UndirectedEdge[11,14],UndirectedEdge[11,16],UndirectedEdge[12,13],UndirectedEdge[12,15],UndirectedEdge[13,14],UndirectedEdge[13,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 35141568 , 50403544 , 30119824 , 10440002 , 2496080 ,  461410 ,   68916 ,    8088 ,     692 ,      38 ,       1 ; 
/1234/367/458/9c/ab/8ae/79f/8d/d/cf/be/ef/dg/g/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,3],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[2,8],UndirectedEdge[3,9],UndirectedEdge[3,12],UndirectedEdge[4,10],UndirectedEdge[4,11],UndirectedEdge[5,8],UndirectedEdge[5,10],UndirectedEdge[5,14],UndirectedEdge[6,7],UndirectedEdge[6,9],UndirectedEdge[6,15],UndirectedEdge[7,8],UndirectedEdge[7,13],UndirectedEdge[8,13],UndirectedEdge[9,12],UndirectedEdge[9,15],UndirectedEdge[10,11],UndirectedEdge[10,14],UndirectedEdge[11,14],UndirectedEdge[11,15],UndirectedEdge[12,13],UndirectedEdge[12,16],UndirectedEdge[13,16],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 35085120 , 50390056 , 30157616 , 10465170 , 2502332 ,  462105 ,   68945 ,    8088 ,     692 ,      38 ,       1 ; 
/1234/389/67c/5a/5bc/ab/79e/af/9bd/e/f/d/dg/g/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,3],UndirectedEdge[1,8],UndirectedEdge[1,9],UndirectedEdge[2,6],UndirectedEdge[2,7],UndirectedEdge[2,12],UndirectedEdge[3,5],UndirectedEdge[3,10],UndirectedEdge[4,5],UndirectedEdge[4,11],UndirectedEdge[4,12],UndirectedEdge[5,10],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,9],UndirectedEdge[6,14],UndirectedEdge[7,10],UndirectedEdge[7,15],UndirectedEdge[8,9],UndirectedEdge[8,11],UndirectedEdge[8,13],UndirectedEdge[9,14],UndirectedEdge[10,15],UndirectedEdge[11,13],UndirectedEdge[12,13],UndirectedEdge[12,16],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 37457696 , 51124416 , 28717352 , 9318224 , 2094036 ,  368064 ,   53452 ,    6320 ,     568 ,      34 ,       1 ; 
/1234/48a/369/57/5b/7b/9af/8e/ce/cd/cf/dg/d/g/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,8],UndirectedEdge[1,10],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,9],UndirectedEdge[3,5],UndirectedEdge[3,7],UndirectedEdge[4,5],UndirectedEdge[4,11],UndirectedEdge[5,7],UndirectedEdge[5,11],UndirectedEdge[6,9],UndirectedEdge[6,10],UndirectedEdge[6,15],UndirectedEdge[7,8],UndirectedEdge[7,14],UndirectedEdge[8,12],UndirectedEdge[8,14],UndirectedEdge[9,12],UndirectedEdge[9,13],UndirectedEdge[10,12],UndirectedEdge[10,15],UndirectedEdge[11,13],UndirectedEdge[11,16],UndirectedEdge[12,13],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 37766368 , 51176480 , 28511932 , 9195044 , 2065219 ,  364885 ,   53312 ,    6320 ,     568 ,      34 ,       1 ; 
/1234/37b/56a/89/acd/68f/7g/bg/9f/ae/e/ce/de/fg//g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,3],UndirectedEdge[1,7],UndirectedEdge[1,11],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[2,10],UndirectedEdge[3,8],UndirectedEdge[3,9],UndirectedEdge[4,10],UndirectedEdge[4,12],UndirectedEdge[4,13],UndirectedEdge[5,6],UndirectedEdge[5,8],UndirectedEdge[5,15],UndirectedEdge[6,7],UndirectedEdge[6,16],UndirectedEdge[7,11],UndirectedEdge[7,16],UndirectedEdge[8,9],UndirectedEdge[8,15],UndirectedEdge[9,10],UndirectedEdge[9,14],UndirectedEdge[10,14],UndirectedEdge[11,12],UndirectedEdge[11,14],UndirectedEdge[12,13],UndirectedEdge[12,14],UndirectedEdge[13,15],UndirectedEdge[13,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 37909536 , 51194176 , 28412616 , 9142564 , 2056392 ,  364611 ,   53345 ,    6320 ,     568 ,      34 ,       1 ; 
/1234/479/368/5b/5a/ab/78c/9c/de/df/cf/eg/g/ef/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,7],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,8],UndirectedEdge[3,5],UndirectedEdge[3,11],UndirectedEdge[4,5],UndirectedEdge[4,10],UndirectedEdge[5,10],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,8],UndirectedEdge[6,12],UndirectedEdge[7,9],UndirectedEdge[7,12],UndirectedEdge[8,13],UndirectedEdge[8,14],UndirectedEdge[9,13],UndirectedEdge[9,15],UndirectedEdge[10,12],UndirectedEdge[10,15],UndirectedEdge[11,14],UndirectedEdge[11,16],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 37740512 , 51123440 , 28506136 , 9234860 , 2096852 ,  375878 ,   55354 ,    6520 ,     576 ,      34 ,       1 ; 
/1234/469/378/5a/5b/ab/79d/8d/fg/eg/cf/ce/df/e/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,7],UndirectedEdge[2,8],UndirectedEdge[3,5],UndirectedEdge[3,10],UndirectedEdge[4,5],UndirectedEdge[4,11],UndirectedEdge[5,10],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,9],UndirectedEdge[6,13],UndirectedEdge[7,8],UndirectedEdge[7,13],UndirectedEdge[8,15],UndirectedEdge[8,16],UndirectedEdge[9,14],UndirectedEdge[9,16],UndirectedEdge[10,12],UndirectedEdge[10,15],UndirectedEdge[11,12],UndirectedEdge[11,14],UndirectedEdge[12,13],UndirectedEdge[12,15],UndirectedEdge[13,14],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 37358880 , 51066272 , 28760404 , 9382264 , 2130237 ,  379464 ,   55511 ,    6520 ,     576 ,      34 ,       1 ; 
/1234/25b/68/57a/679/ab/89/fg/cd/ce/eg/df/de/f/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,5],UndirectedEdge[1,11],UndirectedEdge[2,6],UndirectedEdge[2,8],UndirectedEdge[3,5],UndirectedEdge[3,7],UndirectedEdge[3,10],UndirectedEdge[4,6],UndirectedEdge[4,7],UndirectedEdge[4,9],UndirectedEdge[5,10],UndirectedEdge[5,11],UndirectedEdge[6,8],UndirectedEdge[6,9],UndirectedEdge[7,15],UndirectedEdge[7,16],UndirectedEdge[8,12],UndirectedEdge[8,13],UndirectedEdge[9,12],UndirectedEdge[9,14],UndirectedEdge[10,14],UndirectedEdge[10,16],UndirectedEdge[11,13],UndirectedEdge[11,15],UndirectedEdge[12,13],UndirectedEdge[12,14],UndirectedEdge[13,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 37110496 , 51023072 , 28927064 , 9482136 , 2152892 ,  381772 ,   55600 ,    6520 ,     576 ,      34 ,       1 ; 
/1234/378/459/56/7a/69/df/8a/9c/c/be/def/fg/eg/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,3],UndirectedEdge[1,7],UndirectedEdge[1,8],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[2,9],UndirectedEdge[3,5],UndirectedEdge[3,6],UndirectedEdge[4,7],UndirectedEdge[4,10],UndirectedEdge[5,6],UndirectedEdge[5,9],UndirectedEdge[6,13],UndirectedEdge[6,15],UndirectedEdge[7,8],UndirectedEdge[7,10],UndirectedEdge[8,9],UndirectedEdge[8,12],UndirectedEdge[9,12],UndirectedEdge[10,11],UndirectedEdge[10,14],UndirectedEdge[11,13],UndirectedEdge[11,14],UndirectedEdge[11,15],UndirectedEdge[12,15],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,16],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 33660352 , 49455808 , 30885828 , 11465772 , 2977891 ,  590857 ,   91828 ,   10872 ,     908 ,      46 ,       1 ; 
/1234/467/3ab/59/58/89/78c/9d/c/d/cef/efg/e/fg/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,3],UndirectedEdge[2,10],UndirectedEdge[2,11],UndirectedEdge[3,5],UndirectedEdge[3,9],UndirectedEdge[4,5],UndirectedEdge[4,8],UndirectedEdge[5,8],UndirectedEdge[5,9],UndirectedEdge[6,7],UndirectedEdge[6,8],UndirectedEdge[6,12],UndirectedEdge[7,9],UndirectedEdge[7,13],UndirectedEdge[8,12],UndirectedEdge[9,13],UndirectedEdge[10,12],UndirectedEdge[10,14],UndirectedEdge[10,15],UndirectedEdge[11,14],UndirectedEdge[11,15],UndirectedEdge[11,16],UndirectedEdge[12,14],UndirectedEdge[13,15],UndirectedEdge[13,16],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 33699520 , 49482304 , 30863812 , 11437164 , 2965811 ,  588225 ,   91516 ,   10856 ,     908 ,      46 ,       1 ; 
/1234/489/36a/5b/57/7b/7ac/c/9de/ef/fg/cd/d/g/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,8],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,10],UndirectedEdge[3,5],UndirectedEdge[3,11],UndirectedEdge[4,5],UndirectedEdge[4,7],UndirectedEdge[5,7],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,10],UndirectedEdge[6,12],UndirectedEdge[7,12],UndirectedEdge[8,9],UndirectedEdge[8,13],UndirectedEdge[8,14],UndirectedEdge[9,14],UndirectedEdge[9,15],UndirectedEdge[10,15],UndirectedEdge[10,16],UndirectedEdge[11,12],UndirectedEdge[11,13],UndirectedEdge[12,13],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 32998720 , 49328448 , 31328444 , 11740200 , 3042617 ,  597794 ,   92113 ,   10872 ,     908 ,      46 ,       1 ; 
/1234/467/368/59/5a/9a/7b/8c/bc/eg/df/de/fg/ef/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,8],UndirectedEdge[3,5],UndirectedEdge[3,9],UndirectedEdge[4,5],UndirectedEdge[4,10],UndirectedEdge[5,9],UndirectedEdge[5,10],UndirectedEdge[6,7],UndirectedEdge[6,11],UndirectedEdge[7,8],UndirectedEdge[7,12],UndirectedEdge[8,11],UndirectedEdge[8,12],UndirectedEdge[9,14],UndirectedEdge[9,16],UndirectedEdge[10,13],UndirectedEdge[10,15],UndirectedEdge[11,13],UndirectedEdge[11,14],UndirectedEdge[12,15],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 36295296 , 50518824 , 29342972 , 10032570 , 2417041 ,  455583 ,   69026 ,    8120 ,     692 ,      38 ,       1 ; 
/1234/489/36a/5b/57/7b/7af/f/9ce/cd/dg/ce/d/g/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,8],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,10],UndirectedEdge[3,5],UndirectedEdge[3,11],UndirectedEdge[4,5],UndirectedEdge[4,7],UndirectedEdge[5,7],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,10],UndirectedEdge[6,15],UndirectedEdge[7,15],UndirectedEdge[8,9],UndirectedEdge[8,12],UndirectedEdge[8,14],UndirectedEdge[9,12],UndirectedEdge[9,13],UndirectedEdge[10,13],UndirectedEdge[10,16],UndirectedEdge[11,12],UndirectedEdge[11,14],UndirectedEdge[12,13],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 35770496 , 50443960 , 29696556 , 10232454 , 2459253 ,  459443 ,   69150 ,    8120 ,     692 ,      38 ,       1 ; 
/1234/689/478/459/7/9fg/9ag/bc/de//ceg/cdf/e/ef//g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,6],UndirectedEdge[1,8],UndirectedEdge[1,9],UndirectedEdge[2,4],UndirectedEdge[2,7],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,9],UndirectedEdge[4,7],UndirectedEdge[5,9],UndirectedEdge[5,15],UndirectedEdge[5,16],UndirectedEdge[6,9],UndirectedEdge[6,10],UndirectedEdge[6,16],UndirectedEdge[7,11],UndirectedEdge[7,12],UndirectedEdge[8,13],UndirectedEdge[8,14],UndirectedEdge[10,12],UndirectedEdge[10,14],UndirectedEdge[10,16],UndirectedEdge[11,12],UndirectedEdge[11,13],UndirectedEdge[11,15],UndirectedEdge[12,14],UndirectedEdge[13,14],UndirectedEdge[13,15],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 35348864 , 50362984 , 29978764 , 10407190 , 2500353 ,  463828 ,   69329 ,    8120 ,     692 ,      38 ,       1 ; 
/1234/689/478/459/7/9fg/9ae/bc/de//ceg/cdf/g/ef//g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,6],UndirectedEdge[1,8],UndirectedEdge[1,9],UndirectedEdge[2,4],UndirectedEdge[2,7],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,9],UndirectedEdge[4,7],UndirectedEdge[5,9],UndirectedEdge[5,15],UndirectedEdge[5,16],UndirectedEdge[6,9],UndirectedEdge[6,10],UndirectedEdge[6,14],UndirectedEdge[7,11],UndirectedEdge[7,12],UndirectedEdge[8,13],UndirectedEdge[8,14],UndirectedEdge[10,12],UndirectedEdge[10,14],UndirectedEdge[10,16],UndirectedEdge[11,12],UndirectedEdge[11,13],UndirectedEdge[11,15],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,15],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 35661312 , 50466592 , 29783000 , 10250028 , 2448382 ,  453891 ,   68171 ,    8056 ,     692 ,      38 ,       1 ; 
/1234/49b/367/8a/5c/9bc/79e/8d/ad/e/eg/fg/df/f/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,9],UndirectedEdge[1,11],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,7],UndirectedEdge[3,8],UndirectedEdge[3,10],UndirectedEdge[4,5],UndirectedEdge[4,12],UndirectedEdge[5,9],UndirectedEdge[5,11],UndirectedEdge[5,12],UndirectedEdge[6,7],UndirectedEdge[6,9],UndirectedEdge[6,14],UndirectedEdge[7,8],UndirectedEdge[7,13],UndirectedEdge[8,10],UndirectedEdge[8,13],UndirectedEdge[9,14],UndirectedEdge[10,14],UndirectedEdge[10,16],UndirectedEdge[11,15],UndirectedEdge[11,16],UndirectedEdge[12,13],UndirectedEdge[12,15],UndirectedEdge[13,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 36868864 , 50698272 , 28985828 , 9750900 , 2323223 ,  437409 ,   66928 ,    8008 ,     692 ,      38 ,       1 ; 
/1234/489/36a/5b/57/7b/7ac/c/9ce/df/ef/dg/e/fg/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,8],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,10],UndirectedEdge[3,5],UndirectedEdge[3,11],UndirectedEdge[4,5],UndirectedEdge[4,7],UndirectedEdge[5,7],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,10],UndirectedEdge[6,12],UndirectedEdge[7,12],UndirectedEdge[8,9],UndirectedEdge[8,12],UndirectedEdge[8,14],UndirectedEdge[9,13],UndirectedEdge[9,15],UndirectedEdge[10,14],UndirectedEdge[10,15],UndirectedEdge[11,13],UndirectedEdge[11,16],UndirectedEdge[12,14],UndirectedEdge[13,15],UndirectedEdge[13,16],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 35957760 , 50526464 , 29584800 , 10125168 , 2418504 ,  450644 ,   68036 ,    8056 ,     692 ,      38 ,       1 ; 
/1234/489/36a/5b/57/7b/7ac/c/9de/ef/fg/cd/g/eg/f/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,8],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,10],UndirectedEdge[3,5],UndirectedEdge[3,11],UndirectedEdge[4,5],UndirectedEdge[4,7],UndirectedEdge[5,7],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,10],UndirectedEdge[6,12],UndirectedEdge[7,12],UndirectedEdge[8,9],UndirectedEdge[8,13],UndirectedEdge[8,14],UndirectedEdge[9,14],UndirectedEdge[9,15],UndirectedEdge[10,15],UndirectedEdge[10,16],UndirectedEdge[11,12],UndirectedEdge[11,13],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 34100992 , 49943056 , 30757812 , 11042348 , 2711103 ,  502308 ,   73433 ,    8372 ,     700 ,      38 ,       1 ; 
/1234/269/78/45b/5a/ab/79d/8d/fg/eg/cf/ce/df/e/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,6],UndirectedEdge[1,9],UndirectedEdge[2,7],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,11],UndirectedEdge[4,5],UndirectedEdge[4,10],UndirectedEdge[5,10],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,9],UndirectedEdge[6,13],UndirectedEdge[7,8],UndirectedEdge[7,13],UndirectedEdge[8,15],UndirectedEdge[8,16],UndirectedEdge[9,14],UndirectedEdge[9,16],UndirectedEdge[10,12],UndirectedEdge[10,15],UndirectedEdge[11,12],UndirectedEdge[11,14],UndirectedEdge[12,13],UndirectedEdge[12,15],UndirectedEdge[13,14],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 34289152 , 49978608 , 30629068 , 10965064 , 2694781 ,  500975 ,   73404 ,    8372 ,     700 ,      38 ,       1 ; 
/1234/489/36a/5b/57/7b/7af/f/9dg/cd/ce/ce/d/g/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,8],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,10],UndirectedEdge[3,5],UndirectedEdge[3,11],UndirectedEdge[4,5],UndirectedEdge[4,7],UndirectedEdge[5,7],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,10],UndirectedEdge[6,15],UndirectedEdge[7,15],UndirectedEdge[8,9],UndirectedEdge[8,13],UndirectedEdge[8,16],UndirectedEdge[9,12],UndirectedEdge[9,13],UndirectedEdge[10,12],UndirectedEdge[10,14],UndirectedEdge[11,12],UndirectedEdge[11,14],UndirectedEdge[12,13],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 35037440 , 50099472 , 30131236 , 10670032 , 2626351 ,  493451 ,   73070 ,    8372 ,     700 ,      38 ,       1 ; 
/1234/4ab/367/58/59/89/79e/8d/d/c/bef/cg/eg/fg/f/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,10],UndirectedEdge[1,11],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,7],UndirectedEdge[3,5],UndirectedEdge[3,8],UndirectedEdge[4,5],UndirectedEdge[4,9],UndirectedEdge[5,8],UndirectedEdge[5,9],UndirectedEdge[6,7],UndirectedEdge[6,9],UndirectedEdge[6,14],UndirectedEdge[7,8],UndirectedEdge[7,13],UndirectedEdge[8,13],UndirectedEdge[9,12],UndirectedEdge[10,11],UndirectedEdge[10,14],UndirectedEdge[10,15],UndirectedEdge[11,12],UndirectedEdge[11,16],UndirectedEdge[12,14],UndirectedEdge[12,16],UndirectedEdge[13,15],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[15,16]}] ;   2 ;   0 ;       0 , 35876288 , 50650400 , 29698716 , 10077804 , 2348349 ,  420371 ,   60672 ,    6936 ,     592 ,      34 ,       1 ; 
/1234/46a/359/68/57/79/8a/fg/de/bc/bc/eg/df/ef/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[1,10],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,9],UndirectedEdge[3,6],UndirectedEdge[3,8],UndirectedEdge[4,5],UndirectedEdge[4,7],UndirectedEdge[5,7],UndirectedEdge[5,9],UndirectedEdge[6,8],UndirectedEdge[6,10],UndirectedEdge[7,15],UndirectedEdge[7,16],UndirectedEdge[8,13],UndirectedEdge[8,14],UndirectedEdge[9,11],UndirectedEdge[9,12],UndirectedEdge[10,11],UndirectedEdge[10,12],UndirectedEdge[11,14],UndirectedEdge[11,16],UndirectedEdge[12,13],UndirectedEdge[12,15],UndirectedEdge[13,14],UndirectedEdge[13,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   4 ;   0 ;       0 , 36869824 , 50792688 , 29025472 , 9699308 , 2270844 ,  413942 ,   60522 ,    6936 ,     592 ,      34 ,       1 ; 
/1234/489/36a/57/5b/7b/7ac/c/9dg/ef/cf/de/g/eg/f/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,8],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,10],UndirectedEdge[3,5],UndirectedEdge[3,7],UndirectedEdge[4,5],UndirectedEdge[4,11],UndirectedEdge[5,7],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,10],UndirectedEdge[6,12],UndirectedEdge[7,12],UndirectedEdge[8,9],UndirectedEdge[8,13],UndirectedEdge[8,16],UndirectedEdge[9,14],UndirectedEdge[9,15],UndirectedEdge[10,12],UndirectedEdge[10,15],UndirectedEdge[11,13],UndirectedEdge[11,14],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[15,16]}] ;   2 ;   0 ;       0 , 33979648 , 49938176 , 30809456 , 11073356 , 2737400 ,  515901 ,   76727 ,    8744 ,     716 ,      38 ,       1 ; 
/1234/37b/458/56/9a/68/9a/8be/e/cd/dg/cf/df/g/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,3],UndirectedEdge[1,7],UndirectedEdge[1,11],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[2,8],UndirectedEdge[3,5],UndirectedEdge[3,6],UndirectedEdge[4,9],UndirectedEdge[4,10],UndirectedEdge[5,6],UndirectedEdge[5,8],UndirectedEdge[6,9],UndirectedEdge[6,10],UndirectedEdge[7,8],UndirectedEdge[7,11],UndirectedEdge[7,14],UndirectedEdge[8,14],UndirectedEdge[9,12],UndirectedEdge[9,13],UndirectedEdge[10,13],UndirectedEdge[10,16],UndirectedEdge[11,12],UndirectedEdge[11,15],UndirectedEdge[12,13],UndirectedEdge[12,15],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   4 ;   0 ;       0 , 35974400 , 50314992 , 29499368 , 10252956 , 2527782 ,  486890 ,   74372 ,    8648 ,     716 ,      38 ,       1 ; 
/1234/489/36a/57/5b/7b/7ac/c/9eg/df/ef/cd/g/fg/fg/// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,8],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,10],UndirectedEdge[3,5],UndirectedEdge[3,7],UndirectedEdge[4,5],UndirectedEdge[4,11],UndirectedEdge[5,7],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,10],UndirectedEdge[6,12],UndirectedEdge[7,12],UndirectedEdge[8,9],UndirectedEdge[8,14],UndirectedEdge[8,16],UndirectedEdge[9,13],UndirectedEdge[9,15],UndirectedEdge[10,14],UndirectedEdge[10,15],UndirectedEdge[11,12],UndirectedEdge[11,13],UndirectedEdge[12,16],UndirectedEdge[13,15],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16]}] ;   2 ;   0 ;       0 , 35643008 , 50581168 , 29834924 , 10188308 , 2391377 ,  431216 ,   62423 ,    7104 ,     600 ,      34 ,       1 ; 
/1234/59b/58a/46d/7c/67/7d/c/9ae/be/dg/cf/f/g/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,5],UndirectedEdge[1,9],UndirectedEdge[1,11],UndirectedEdge[2,5],UndirectedEdge[2,8],UndirectedEdge[2,10],UndirectedEdge[3,4],UndirectedEdge[3,6],UndirectedEdge[3,13],UndirectedEdge[4,7],UndirectedEdge[4,12],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[6,7],UndirectedEdge[6,13],UndirectedEdge[7,12],UndirectedEdge[8,9],UndirectedEdge[8,10],UndirectedEdge[8,14],UndirectedEdge[9,11],UndirectedEdge[9,14],UndirectedEdge[10,13],UndirectedEdge[10,16],UndirectedEdge[11,12],UndirectedEdge[11,15],UndirectedEdge[12,15],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   4 ;   0 ;       0 , 36763392 , 50747024 , 29082432 , 9757564 , 2297904 ,  422040 ,   62068 ,    7104 ,     600 ,      34 ,       1 ; 
/1234/369/468/57/5a/7a/9c/8b/bc/de/fg/df/eg/ef/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,3],UndirectedEdge[1,6],UndirectedEdge[1,9],UndirectedEdge[2,4],UndirectedEdge[2,6],UndirectedEdge[2,8],UndirectedEdge[3,5],UndirectedEdge[3,7],UndirectedEdge[4,5],UndirectedEdge[4,10],UndirectedEdge[5,7],UndirectedEdge[5,10],UndirectedEdge[6,9],UndirectedEdge[6,12],UndirectedEdge[7,8],UndirectedEdge[7,11],UndirectedEdge[8,11],UndirectedEdge[8,12],UndirectedEdge[9,13],UndirectedEdge[9,14],UndirectedEdge[10,15],UndirectedEdge[10,16],UndirectedEdge[11,13],UndirectedEdge[11,15],UndirectedEdge[12,14],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   2 ;   0 ;       0 , 36836256 , 50931176 , 29101628 , 9621142 , 2196923 ,  389468 ,   56399 ,    6560 ,     576 ,      34 ,       1 ; 
/1234/389/67c/5a/5bc/ab/78e/bf/9e/ad/d/f/dg/g/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,3],UndirectedEdge[1,8],UndirectedEdge[1,9],UndirectedEdge[2,6],UndirectedEdge[2,7],UndirectedEdge[2,12],UndirectedEdge[3,5],UndirectedEdge[3,10],UndirectedEdge[4,5],UndirectedEdge[4,11],UndirectedEdge[4,12],UndirectedEdge[5,10],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,8],UndirectedEdge[6,14],UndirectedEdge[7,11],UndirectedEdge[7,15],UndirectedEdge[8,9],UndirectedEdge[8,14],UndirectedEdge[9,10],UndirectedEdge[9,13],UndirectedEdge[10,13],UndirectedEdge[11,15],UndirectedEdge[12,13],UndirectedEdge[12,16],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 37161440 , 50981800 , 28881088 , 9494578 , 2170518 ,  387225 ,   56343 ,    6560 ,     576 ,      34 ,       1 ; 
/1234/458/36b/9a/7c/678/7b/c/9e/ad/fg/ef/dg/eg/f/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,8],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,11],UndirectedEdge[3,9],UndirectedEdge[3,10],UndirectedEdge[4,7],UndirectedEdge[4,12],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[5,8],UndirectedEdge[6,7],UndirectedEdge[6,11],UndirectedEdge[7,12],UndirectedEdge[8,9],UndirectedEdge[8,14],UndirectedEdge[9,10],UndirectedEdge[9,13],UndirectedEdge[10,15],UndirectedEdge[10,16],UndirectedEdge[11,14],UndirectedEdge[11,15],UndirectedEdge[12,13],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[15,16]}] ;   2 ;   0 ;       0 , 37269504 , 50982624 , 28806504 , 9461312 , 2166982 ,  388834 ,   57096 ,    6688 ,     584 ,      34 ,       1 ; 
/1234/479/68a/5ac/5b/bc/78d/9d/9e/e/bf/f/dg/g/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,7],UndirectedEdge[1,9],UndirectedEdge[2,6],UndirectedEdge[2,8],UndirectedEdge[2,10],UndirectedEdge[3,5],UndirectedEdge[3,10],UndirectedEdge[3,12],UndirectedEdge[4,5],UndirectedEdge[4,11],UndirectedEdge[5,11],UndirectedEdge[5,12],UndirectedEdge[6,7],UndirectedEdge[6,8],UndirectedEdge[6,13],UndirectedEdge[7,9],UndirectedEdge[7,13],UndirectedEdge[8,9],UndirectedEdge[8,14],UndirectedEdge[9,14],UndirectedEdge[10,11],UndirectedEdge[10,15],UndirectedEdge[11,15],UndirectedEdge[12,13],UndirectedEdge[12,16],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 37071616 , 50954048 , 28940588 , 9536756 , 2182517 ,  390191 ,   57140 ,    6688 ,     584 ,      34 ,       1 ; 
/1234/48c/37b/6a/59/69g/af/abd/9ce/e/d/eg/df/f/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,8],UndirectedEdge[1,12],UndirectedEdge[2,3],UndirectedEdge[2,7],UndirectedEdge[2,11],UndirectedEdge[3,6],UndirectedEdge[3,10],UndirectedEdge[4,5],UndirectedEdge[4,9],UndirectedEdge[5,6],UndirectedEdge[5,9],UndirectedEdge[5,16],UndirectedEdge[6,10],UndirectedEdge[6,15],UndirectedEdge[7,10],UndirectedEdge[7,11],UndirectedEdge[7,13],UndirectedEdge[8,9],UndirectedEdge[8,12],UndirectedEdge[8,14],UndirectedEdge[9,14],UndirectedEdge[10,13],UndirectedEdge[11,14],UndirectedEdge[11,16],UndirectedEdge[12,13],UndirectedEdge[12,15],UndirectedEdge[13,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   2 ;   0 ;       0 , 37074752 , 50984344 , 28944216 , 9518430 , 2170034 ,  385327 ,   55921 ,    6528 ,     576 ,      34 ,       1 ; 
/1234/2ab/8c/467/59/89c/79d/8e/e/d/bdf/eg/fg/f/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,10],UndirectedEdge[1,11],UndirectedEdge[2,8],UndirectedEdge[2,12],UndirectedEdge[3,4],UndirectedEdge[3,6],UndirectedEdge[3,7],UndirectedEdge[4,5],UndirectedEdge[4,9],UndirectedEdge[5,8],UndirectedEdge[5,9],UndirectedEdge[5,12],UndirectedEdge[6,7],UndirectedEdge[6,9],UndirectedEdge[6,13],UndirectedEdge[7,8],UndirectedEdge[7,14],UndirectedEdge[8,14],UndirectedEdge[9,13],UndirectedEdge[10,11],UndirectedEdge[10,13],UndirectedEdge[10,15],UndirectedEdge[11,14],UndirectedEdge[11,16],UndirectedEdge[12,15],UndirectedEdge[12,16],UndirectedEdge[13,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   2 ;   0 ;       0 , 37461120 , 51048168 , 28689896 , 9364790 , 2132510 ,  380836 ,   55704 ,    6528 ,     576 ,      34 ,       1 ; 
/1234/389/67a/5b/5ac/bc/78e/9d/9e/d/eg/fg/df/f/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,3],UndirectedEdge[1,8],UndirectedEdge[1,9],UndirectedEdge[2,6],UndirectedEdge[2,7],UndirectedEdge[2,10],UndirectedEdge[3,5],UndirectedEdge[3,11],UndirectedEdge[4,5],UndirectedEdge[4,10],UndirectedEdge[4,12],UndirectedEdge[5,11],UndirectedEdge[5,12],UndirectedEdge[6,7],UndirectedEdge[6,8],UndirectedEdge[6,14],UndirectedEdge[7,9],UndirectedEdge[7,13],UndirectedEdge[8,9],UndirectedEdge[8,14],UndirectedEdge[9,13],UndirectedEdge[10,14],UndirectedEdge[10,16],UndirectedEdge[11,15],UndirectedEdge[11,16],UndirectedEdge[12,13],UndirectedEdge[12,15],UndirectedEdge[13,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   2 ;   0 ;       0 , 36933760 , 50965176 , 29042524 , 9571086 , 2178929 ,  385649 ,   55900 ,    6528 ,     576 ,      34 ,       1 ; 
/1234/67a/68b/459/cd/69f/f/8ag/bg/ae/e/ce/de/fg//g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[1,10],UndirectedEdge[2,6],UndirectedEdge[2,8],UndirectedEdge[2,11],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,9],UndirectedEdge[4,12],UndirectedEdge[4,13],UndirectedEdge[5,6],UndirectedEdge[5,9],UndirectedEdge[5,15],UndirectedEdge[6,15],UndirectedEdge[7,8],UndirectedEdge[7,10],UndirectedEdge[7,16],UndirectedEdge[8,11],UndirectedEdge[8,16],UndirectedEdge[9,10],UndirectedEdge[9,14],UndirectedEdge[10,14],UndirectedEdge[11,12],UndirectedEdge[11,14],UndirectedEdge[12,13],UndirectedEdge[12,14],UndirectedEdge[13,15],UndirectedEdge[13,16],UndirectedEdge[15,16]}] ;   2 ;   0 ;       0 , 38680928 , 51399824 , 27927844 , 8787504 , 1943649 ,  343051 ,   50656 ,    6112 ,     560 ,      34 ,       1 ; 
/1234/389/67c/5a/5bc/ab/79d/af/9be/d/f/e/dg/g/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,3],UndirectedEdge[1,8],UndirectedEdge[1,9],UndirectedEdge[2,6],UndirectedEdge[2,7],UndirectedEdge[2,12],UndirectedEdge[3,5],UndirectedEdge[3,10],UndirectedEdge[4,5],UndirectedEdge[4,11],UndirectedEdge[4,12],UndirectedEdge[5,10],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,9],UndirectedEdge[6,13],UndirectedEdge[7,10],UndirectedEdge[7,15],UndirectedEdge[8,9],UndirectedEdge[8,11],UndirectedEdge[8,14],UndirectedEdge[9,13],UndirectedEdge[10,15],UndirectedEdge[11,14],UndirectedEdge[12,13],UndirectedEdge[12,16],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   2 ;   0 ;       0 , 37974752 , 51296768 , 28399352 , 9058288 , 2003988 ,  349380 ,   50928 ,    6112 ,     560 ,      34 ,       1 ; 
/1234/378/6ab/5c/59b/9c/7ad/8d/9e/e/ef/dg/fg/g/f/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,3],UndirectedEdge[1,7],UndirectedEdge[1,8],UndirectedEdge[2,6],UndirectedEdge[2,10],UndirectedEdge[2,11],UndirectedEdge[3,5],UndirectedEdge[3,12],UndirectedEdge[4,5],UndirectedEdge[4,9],UndirectedEdge[4,11],UndirectedEdge[5,9],UndirectedEdge[5,12],UndirectedEdge[6,7],UndirectedEdge[6,10],UndirectedEdge[6,13],UndirectedEdge[7,8],UndirectedEdge[7,13],UndirectedEdge[8,9],UndirectedEdge[8,14],UndirectedEdge[9,14],UndirectedEdge[10,14],UndirectedEdge[10,15],UndirectedEdge[11,13],UndirectedEdge[11,16],UndirectedEdge[12,15],UndirectedEdge[12,16],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[15,16]}] ;   2 ;   0 ;       0 , 38035232 , 51307488 , 28359308 , 9033780 , 1998059 ,  348693 ,   50896 ,    6112 ,     560 ,      34 ,       1 ; 
/1234/67a/38b/5c/579/9c/7ad/d/9be/e/ef/dg/fg/g/f/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[1,10],UndirectedEdge[2,3],UndirectedEdge[2,8],UndirectedEdge[2,11],UndirectedEdge[3,5],UndirectedEdge[3,12],UndirectedEdge[4,5],UndirectedEdge[4,7],UndirectedEdge[4,9],UndirectedEdge[5,9],UndirectedEdge[5,12],UndirectedEdge[6,7],UndirectedEdge[6,10],UndirectedEdge[6,13],UndirectedEdge[7,13],UndirectedEdge[8,9],UndirectedEdge[8,11],UndirectedEdge[8,14],UndirectedEdge[9,14],UndirectedEdge[10,14],UndirectedEdge[10,15],UndirectedEdge[11,13],UndirectedEdge[11,16],UndirectedEdge[12,15],UndirectedEdge[12,16],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[15,16]}] ;   2 ;   0 ;       0 , 36733056 , 50891512 , 29142268 , 9668690 , 2230229 ,  405148 ,   61113 ,    7440 ,     668 ,      38 ,       1 ; 
/1234/467/358/9c/ab/8ae/79f/8d/d/cf/be/ef/dg/g/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,8],UndirectedEdge[3,9],UndirectedEdge[3,12],UndirectedEdge[4,10],UndirectedEdge[4,11],UndirectedEdge[5,8],UndirectedEdge[5,10],UndirectedEdge[5,14],UndirectedEdge[6,7],UndirectedEdge[6,9],UndirectedEdge[6,15],UndirectedEdge[7,8],UndirectedEdge[7,13],UndirectedEdge[8,13],UndirectedEdge[9,12],UndirectedEdge[9,15],UndirectedEdge[10,11],UndirectedEdge[10,14],UndirectedEdge[11,14],UndirectedEdge[11,15],UndirectedEdge[12,13],UndirectedEdge[12,16],UndirectedEdge[13,16],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   2 ;   0 ;       0 , 36615552 , 50867080 , 29220804 , 9718646 , 2242291 ,  406474 ,   61169 ,    7440 ,     668 ,      38 ,       1 ; 
/1234/267/bc/48a/59/9bc/79e/8d/ad/e/eg/fg/df/f/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,11],UndirectedEdge[2,12],UndirectedEdge[3,4],UndirectedEdge[3,8],UndirectedEdge[3,10],UndirectedEdge[4,5],UndirectedEdge[4,9],UndirectedEdge[5,9],UndirectedEdge[5,11],UndirectedEdge[5,12],UndirectedEdge[6,7],UndirectedEdge[6,9],UndirectedEdge[6,14],UndirectedEdge[7,8],UndirectedEdge[7,13],UndirectedEdge[8,10],UndirectedEdge[8,13],UndirectedEdge[9,14],UndirectedEdge[10,14],UndirectedEdge[10,16],UndirectedEdge[11,15],UndirectedEdge[11,16],UndirectedEdge[12,13],UndirectedEdge[12,15],UndirectedEdge[13,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   2 ;   0 ;       0 , 38055296 , 51095400 , 28267896 , 9155270 , 2108330 ,  389816 ,   60040 ,    7408 ,     668 ,      38 ,       1 ; 
/1234/367/4bc/8a/59/9bc/79e/8d/ad/e/eg/fg/df/f/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,3],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,4],UndirectedEdge[2,11],UndirectedEdge[2,12],UndirectedEdge[3,8],UndirectedEdge[3,10],UndirectedEdge[4,5],UndirectedEdge[4,9],UndirectedEdge[5,9],UndirectedEdge[5,11],UndirectedEdge[5,12],UndirectedEdge[6,7],UndirectedEdge[6,9],UndirectedEdge[6,14],UndirectedEdge[7,8],UndirectedEdge[7,13],UndirectedEdge[8,10],UndirectedEdge[8,13],UndirectedEdge[9,14],UndirectedEdge[10,14],UndirectedEdge[10,16],UndirectedEdge[11,15],UndirectedEdge[11,16],UndirectedEdge[12,13],UndirectedEdge[12,15],UndirectedEdge[13,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   2 ;   0 ;       0 , 36600512 , 50506552 , 29105884 , 9944910 , 2428029 ,  470521 ,   73912 ,    9016 ,     784 ,      42 ,       1 ; 
/1234/489/36a/5b/57/7b/7ac/c/9de/cd/fg/ef/d/g/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,8],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,10],UndirectedEdge[3,5],UndirectedEdge[3,11],UndirectedEdge[4,5],UndirectedEdge[4,7],UndirectedEdge[5,7],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,10],UndirectedEdge[6,12],UndirectedEdge[7,12],UndirectedEdge[8,9],UndirectedEdge[8,13],UndirectedEdge[8,14],UndirectedEdge[9,12],UndirectedEdge[9,13],UndirectedEdge[10,15],UndirectedEdge[10,16],UndirectedEdge[11,14],UndirectedEdge[11,15],UndirectedEdge[12,13],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   2 ;   0 ;       0 , 34672448 , 50060328 , 30349248 , 10789066 , 2669072 ,  511115 ,   78643 ,    9400 ,     800 ,      42 ,       1 ; 
/1234/49a/457/568/7/6e/8e/bd/bc/adf/cg/cd/g/f/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,9],UndirectedEdge[1,10],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[2,7],UndirectedEdge[3,5],UndirectedEdge[3,6],UndirectedEdge[3,8],UndirectedEdge[4,7],UndirectedEdge[5,6],UndirectedEdge[5,14],UndirectedEdge[6,8],UndirectedEdge[6,14],UndirectedEdge[7,11],UndirectedEdge[7,13],UndirectedEdge[8,11],UndirectedEdge[8,12],UndirectedEdge[9,10],UndirectedEdge[9,13],UndirectedEdge[9,15],UndirectedEdge[10,12],UndirectedEdge[10,16],UndirectedEdge[11,12],UndirectedEdge[11,13],UndirectedEdge[12,16],UndirectedEdge[13,15],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   2 ;   0 ;       0 , 34728896 , 50073816 , 30311456 , 10763898 , 2662820 ,  510420 ,   78614 ,    9400 ,     800 ,      42 ,       1 ; 
/1234/37b/46a/8c/59/89c/8ad/9bd/d/d/ef/eg/fg//fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,3],UndirectedEdge[1,7],UndirectedEdge[1,11],UndirectedEdge[2,4],UndirectedEdge[2,6],UndirectedEdge[2,10],UndirectedEdge[3,8],UndirectedEdge[3,12],UndirectedEdge[4,5],UndirectedEdge[4,9],UndirectedEdge[5,8],UndirectedEdge[5,9],UndirectedEdge[5,12],UndirectedEdge[6,8],UndirectedEdge[6,10],UndirectedEdge[6,13],UndirectedEdge[7,9],UndirectedEdge[7,11],UndirectedEdge[7,13],UndirectedEdge[8,13],UndirectedEdge[9,13],UndirectedEdge[10,14],UndirectedEdge[10,15],UndirectedEdge[11,14],UndirectedEdge[11,16],UndirectedEdge[12,15],UndirectedEdge[12,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 35703168 , 50429168 , 29757516 , 10269068 , 2455857 ,  450638 ,   66281 ,    7752 ,     676 ,      38 ,       1 ; 
/1234/7ac/6ab/459/58/89/9be/8cd/d/e/fg/dg/ef/g/f/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,7],UndirectedEdge[1,10],UndirectedEdge[1,12],UndirectedEdge[2,6],UndirectedEdge[2,10],UndirectedEdge[2,11],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,9],UndirectedEdge[4,5],UndirectedEdge[4,8],UndirectedEdge[5,8],UndirectedEdge[5,9],UndirectedEdge[6,9],UndirectedEdge[6,11],UndirectedEdge[6,14],UndirectedEdge[7,8],UndirectedEdge[7,12],UndirectedEdge[7,13],UndirectedEdge[8,13],UndirectedEdge[9,14],UndirectedEdge[10,15],UndirectedEdge[10,16],UndirectedEdge[11,13],UndirectedEdge[11,16],UndirectedEdge[12,14],UndirectedEdge[12,15],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[15,16]}] ;   2 ;   0 ;       0 , 35333760 , 50364496 , 30004340 , 10417996 , 2490359 ,  454312 ,   66433 ,    7752 ,     676 ,      38 ,       1 ; 
/1234/489/36a/5b/57/7b/7ac/c/9ef/cd/eg/cd//fg/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,8],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,10],UndirectedEdge[3,5],UndirectedEdge[3,11],UndirectedEdge[4,5],UndirectedEdge[4,7],UndirectedEdge[5,7],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,10],UndirectedEdge[6,12],UndirectedEdge[7,12],UndirectedEdge[8,9],UndirectedEdge[8,14],UndirectedEdge[8,15],UndirectedEdge[9,12],UndirectedEdge[9,13],UndirectedEdge[10,14],UndirectedEdge[10,16],UndirectedEdge[11,12],UndirectedEdge[11,13],UndirectedEdge[13,15],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 34400128 , 50077616 , 30582156 , 10870184 , 2643541 ,  486587 ,   71060 ,    8160 ,     692 ,      38 ,       1 ; 
/1234/236/46/58/79/6ad/a/9bc/9de/e/cg/cdf/g/f/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,6],UndirectedEdge[2,4],UndirectedEdge[2,6],UndirectedEdge[3,5],UndirectedEdge[3,8],UndirectedEdge[4,7],UndirectedEdge[4,9],UndirectedEdge[5,6],UndirectedEdge[5,10],UndirectedEdge[5,13],UndirectedEdge[6,10],UndirectedEdge[7,9],UndirectedEdge[7,11],UndirectedEdge[7,12],UndirectedEdge[8,9],UndirectedEdge[8,13],UndirectedEdge[8,14],UndirectedEdge[9,14],UndirectedEdge[10,12],UndirectedEdge[10,16],UndirectedEdge[11,12],UndirectedEdge[11,13],UndirectedEdge[11,15],UndirectedEdge[12,16],UndirectedEdge[13,15],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 34211968 , 50042064 , 30710900 , 10947468 , 2659863 ,  487920 ,   71089 ,    8160 ,     692 ,      38 ,       1 ; 
/1234/789/7ab/456/cd/68f/7g/g/9f/ae/be/ce/de/fg//g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,7],UndirectedEdge[1,8],UndirectedEdge[1,9],UndirectedEdge[2,7],UndirectedEdge[2,10],UndirectedEdge[2,11],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,6],UndirectedEdge[4,12],UndirectedEdge[4,13],UndirectedEdge[5,6],UndirectedEdge[5,8],UndirectedEdge[5,15],UndirectedEdge[6,7],UndirectedEdge[6,16],UndirectedEdge[7,16],UndirectedEdge[8,9],UndirectedEdge[8,15],UndirectedEdge[9,10],UndirectedEdge[9,14],UndirectedEdge[10,11],UndirectedEdge[10,14],UndirectedEdge[11,12],UndirectedEdge[11,14],UndirectedEdge[12,13],UndirectedEdge[12,14],UndirectedEdge[13,15],UndirectedEdge[13,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 35158400 , 50197904 , 30075108 , 10572848 , 2576551 ,  479675 ,   70786 ,    8160 ,     692 ,      38 ,       1 ; 
/1234/478/369/5b/5a/ab/79d/8d/fg/eg/cf/ce/ef/eg//g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,7],UndirectedEdge[1,8],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,9],UndirectedEdge[3,5],UndirectedEdge[3,11],UndirectedEdge[4,5],UndirectedEdge[4,10],UndirectedEdge[5,10],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,9],UndirectedEdge[6,13],UndirectedEdge[7,8],UndirectedEdge[7,13],UndirectedEdge[8,15],UndirectedEdge[8,16],UndirectedEdge[9,14],UndirectedEdge[9,16],UndirectedEdge[10,12],UndirectedEdge[10,15],UndirectedEdge[11,12],UndirectedEdge[11,14],UndirectedEdge[12,14],UndirectedEdge[12,15],UndirectedEdge[13,14],UndirectedEdge[13,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 36301376 , 50506968 , 29320384 , 10036454 , 2432520 ,  462905 ,   70537 ,    8280 ,     700 ,      38 ,       1 ; 
/1234/469/378/5a/5b/ab/79c/8c/cf/eg/df/de/g/ef/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,7],UndirectedEdge[2,8],UndirectedEdge[3,5],UndirectedEdge[3,10],UndirectedEdge[4,5],UndirectedEdge[4,11],UndirectedEdge[5,10],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,9],UndirectedEdge[6,12],UndirectedEdge[7,8],UndirectedEdge[7,12],UndirectedEdge[8,12],UndirectedEdge[8,15],UndirectedEdge[9,14],UndirectedEdge[9,16],UndirectedEdge[10,13],UndirectedEdge[10,15],UndirectedEdge[11,13],UndirectedEdge[11,14],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   1 ;       0 , 35041216 , 50261528 , 30151860 , 10559894 , 2564451 ,  480309 ,   71837 ,    8329 ,     700 ,      38 ,       1 ; 
/1234/489/36a/57/5b/7b/7af/f/9ce/cd/ce/dg/d/g/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,8],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,10],UndirectedEdge[3,5],UndirectedEdge[3,7],UndirectedEdge[4,5],UndirectedEdge[4,11],UndirectedEdge[5,7],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,10],UndirectedEdge[6,15],UndirectedEdge[7,15],UndirectedEdge[8,9],UndirectedEdge[8,12],UndirectedEdge[8,14],UndirectedEdge[9,12],UndirectedEdge[9,13],UndirectedEdge[10,12],UndirectedEdge[10,14],UndirectedEdge[11,13],UndirectedEdge[11,16],UndirectedEdge[12,13],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 35332288 , 50323528 , 29957500 , 10435170 , 2534029 ,  476899 ,   71682 ,    8328 ,     700 ,      38 ,       1 ; 
/1234/478/69c/56b/5a/ab/bd/8ae/9f/cf/e/d/dg/g/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,7],UndirectedEdge[1,8],UndirectedEdge[2,6],UndirectedEdge[2,9],UndirectedEdge[2,12],UndirectedEdge[3,5],UndirectedEdge[3,6],UndirectedEdge[3,11],UndirectedEdge[4,5],UndirectedEdge[4,10],UndirectedEdge[5,10],UndirectedEdge[5,11],UndirectedEdge[6,11],UndirectedEdge[6,13],UndirectedEdge[7,8],UndirectedEdge[7,10],UndirectedEdge[7,14],UndirectedEdge[8,9],UndirectedEdge[8,15],UndirectedEdge[9,12],UndirectedEdge[9,15],UndirectedEdge[10,14],UndirectedEdge[11,13],UndirectedEdge[12,13],UndirectedEdge[12,16],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   2 ;   1 ;       0 , 34381280 , 49962016 , 30538616 , 10943072 , 2714800 ,  514242 ,   76645 ,    8737 ,     716 ,      38 ,       1 ; 
/1234/489/36a/57/5b/7b/7af/f/9ce/cd/dg/ce/d/g/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,8],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,10],UndirectedEdge[3,5],UndirectedEdge[3,7],UndirectedEdge[4,5],UndirectedEdge[4,11],UndirectedEdge[5,7],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,10],UndirectedEdge[6,15],UndirectedEdge[7,15],UndirectedEdge[8,9],UndirectedEdge[8,12],UndirectedEdge[8,14],UndirectedEdge[9,12],UndirectedEdge[9,13],UndirectedEdge[10,13],UndirectedEdge[10,16],UndirectedEdge[11,12],UndirectedEdge[11,14],UndirectedEdge[12,13],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   2 ;   0 ;       0 , 34916000 , 50086464 , 30185848 , 10707160 , 2653008 ,  506118 ,   76090 ,    8720 ,     716 ,      38 ,       1 ; 
/1234/36b/57a/58/569/8/9b/8ae/e/cd/dg/cf/df/g/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,3],UndirectedEdge[1,6],UndirectedEdge[1,11],UndirectedEdge[2,5],UndirectedEdge[2,7],UndirectedEdge[2,10],UndirectedEdge[3,5],UndirectedEdge[3,8],UndirectedEdge[4,5],UndirectedEdge[4,6],UndirectedEdge[4,9],UndirectedEdge[5,8],UndirectedEdge[6,9],UndirectedEdge[6,11],UndirectedEdge[7,8],UndirectedEdge[7,10],UndirectedEdge[7,14],UndirectedEdge[8,14],UndirectedEdge[9,12],UndirectedEdge[9,13],UndirectedEdge[10,13],UndirectedEdge[10,16],UndirectedEdge[11,12],UndirectedEdge[11,15],UndirectedEdge[12,13],UndirectedEdge[12,15],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   2 ;   0 ;       0 , 35252960 , 50113808 , 29952496 , 10592680 , 2636050 ,  506341 ,   76337 ,    8736 ,     716 ,      38 ,       1 ; 
/1234/458/39b/7a/6c/678/7c/a/9e/bd/fg/ef/dg/eg/f/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,8],UndirectedEdge[2,3],UndirectedEdge[2,9],UndirectedEdge[2,11],UndirectedEdge[3,7],UndirectedEdge[3,10],UndirectedEdge[4,6],UndirectedEdge[4,12],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[5,8],UndirectedEdge[6,7],UndirectedEdge[6,12],UndirectedEdge[7,10],UndirectedEdge[8,9],UndirectedEdge[8,14],UndirectedEdge[9,11],UndirectedEdge[9,13],UndirectedEdge[10,15],UndirectedEdge[10,16],UndirectedEdge[11,14],UndirectedEdge[11,15],UndirectedEdge[12,13],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 36926208 , 50747072 , 28960228 , 9703572 , 2298447 ,  430383 ,   65666 ,    7864 ,     684 ,      38 ,       1 ; 
/1234/689/478/459/7/9fg/9ab/cg/de//bcd/ef/dg/e/f/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,6],UndirectedEdge[1,8],UndirectedEdge[1,9],UndirectedEdge[2,4],UndirectedEdge[2,7],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,9],UndirectedEdge[4,7],UndirectedEdge[5,9],UndirectedEdge[5,15],UndirectedEdge[5,16],UndirectedEdge[6,9],UndirectedEdge[6,10],UndirectedEdge[6,11],UndirectedEdge[7,12],UndirectedEdge[7,16],UndirectedEdge[8,13],UndirectedEdge[8,14],UndirectedEdge[10,11],UndirectedEdge[10,12],UndirectedEdge[10,13],UndirectedEdge[11,14],UndirectedEdge[11,15],UndirectedEdge[12,13],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[14,15],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 35793920 , 50567680 , 29715928 , 10147084 , 2399494 ,  441309 ,   66161 ,    7864 ,     684 ,      38 ,       1 ; 
/1234/348/456/7a/9/68c/7d/ad/9c/bf/be/ef/eg/fg/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,3],UndirectedEdge[1,4],UndirectedEdge[1,8],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[3,7],UndirectedEdge[3,10],UndirectedEdge[4,9],UndirectedEdge[5,6],UndirectedEdge[5,8],UndirectedEdge[5,12],UndirectedEdge[6,7],UndirectedEdge[6,13],UndirectedEdge[7,10],UndirectedEdge[7,13],UndirectedEdge[8,9],UndirectedEdge[8,12],UndirectedEdge[9,11],UndirectedEdge[9,15],UndirectedEdge[10,11],UndirectedEdge[10,14],UndirectedEdge[11,14],UndirectedEdge[11,15],UndirectedEdge[12,14],UndirectedEdge[12,16],UndirectedEdge[13,15],UndirectedEdge[13,16],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 36090368 , 50627552 , 29517728 , 10022224 , 2369616 ,  438062 ,   66026 ,    7864 ,     684 ,      38 ,       1 ; 
/1234/478/35a/59/6b/6a/9b/8df/cg/de/ce/fg/eg/ef//g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,7],UndirectedEdge[1,8],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,10],UndirectedEdge[3,5],UndirectedEdge[3,9],UndirectedEdge[4,6],UndirectedEdge[4,11],UndirectedEdge[5,6],UndirectedEdge[5,10],UndirectedEdge[6,9],UndirectedEdge[6,11],UndirectedEdge[7,8],UndirectedEdge[7,13],UndirectedEdge[7,15],UndirectedEdge[8,12],UndirectedEdge[8,16],UndirectedEdge[9,13],UndirectedEdge[9,14],UndirectedEdge[10,12],UndirectedEdge[10,14],UndirectedEdge[11,15],UndirectedEdge[11,16],UndirectedEdge[12,14],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,15],UndirectedEdge[15,16]}] ;   2 ;   0 ;       0 , 35791616 , 50447704 , 29677868 , 10222982 , 2460133 ,  461161 ,   69736 ,    8224 ,     700 ,      38 ,       1 ; 
/1234/458/36b/7a/9c/678/7b/a/9e/cd/fg/ef/dg/eg/f/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,8],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,11],UndirectedEdge[3,7],UndirectedEdge[3,10],UndirectedEdge[4,9],UndirectedEdge[4,12],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[5,8],UndirectedEdge[6,7],UndirectedEdge[6,11],UndirectedEdge[7,10],UndirectedEdge[8,9],UndirectedEdge[8,14],UndirectedEdge[9,12],UndirectedEdge[9,13],UndirectedEdge[10,15],UndirectedEdge[10,16],UndirectedEdge[11,14],UndirectedEdge[11,15],UndirectedEdge[12,13],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[15,16]}] ;   2 ;   0 ;       0 , 35330816 , 50340232 , 29982092 , 10426326 , 2513313 ,  468178 ,   70227 ,    8240 ,     700 ,      38 ,       1 ; 
/1234/458/36c/7a/9b/678/7c/a/9e/bd/fg/ef/dg/eg/f/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,8],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,12],UndirectedEdge[3,7],UndirectedEdge[3,10],UndirectedEdge[4,9],UndirectedEdge[4,11],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[5,8],UndirectedEdge[6,7],UndirectedEdge[6,12],UndirectedEdge[7,10],UndirectedEdge[8,9],UndirectedEdge[8,14],UndirectedEdge[9,11],UndirectedEdge[9,13],UndirectedEdge[10,15],UndirectedEdge[10,16],UndirectedEdge[11,14],UndirectedEdge[11,15],UndirectedEdge[12,13],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[15,16]}] ;   2 ;   0 ;       0 , 36267264 , 50496648 , 29355516 , 10054010 , 2428561 ,  459321 ,   69864 ,    8240 ,     700 ,      38 ,       1 ; 
/1234/49a/378/6b/56/69a/b/8eg/df/ce/cd/fg/de/f/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,9],UndirectedEdge[1,10],UndirectedEdge[2,3],UndirectedEdge[2,7],UndirectedEdge[2,8],UndirectedEdge[3,6],UndirectedEdge[3,11],UndirectedEdge[4,5],UndirectedEdge[4,6],UndirectedEdge[5,6],UndirectedEdge[5,9],UndirectedEdge[5,10],UndirectedEdge[6,11],UndirectedEdge[7,8],UndirectedEdge[7,14],UndirectedEdge[7,16],UndirectedEdge[8,13],UndirectedEdge[8,15],UndirectedEdge[9,12],UndirectedEdge[9,14],UndirectedEdge[10,12],UndirectedEdge[10,13],UndirectedEdge[11,15],UndirectedEdge[11,16],UndirectedEdge[12,13],UndirectedEdge[12,14],UndirectedEdge[13,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   4 ;   0 ;       0 , 35859200 , 50209200 , 29540712 , 10348636 , 2585622 ,  507214 ,   79272 ,    9464 ,     800 ,      42 ,       1 ; 
/1234/46b/37a/59/58/89/9bd/8ac/c/d/ce/ef/g/fg/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[1,11],UndirectedEdge[2,3],UndirectedEdge[2,7],UndirectedEdge[2,10],UndirectedEdge[3,5],UndirectedEdge[3,9],UndirectedEdge[4,5],UndirectedEdge[4,8],UndirectedEdge[5,8],UndirectedEdge[5,9],UndirectedEdge[6,9],UndirectedEdge[6,11],UndirectedEdge[6,13],UndirectedEdge[7,8],UndirectedEdge[7,10],UndirectedEdge[7,12],UndirectedEdge[8,12],UndirectedEdge[9,13],UndirectedEdge[10,12],UndirectedEdge[10,14],UndirectedEdge[11,14],UndirectedEdge[11,15],UndirectedEdge[12,16],UndirectedEdge[13,15],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   2 ;   0 ;       0 , 33700608 , 49708864 , 30933232 , 11294604 , 2855432 ,  552297 ,   84403 ,    9864 ,     816 ,      42 ,       1 ; 
/1234/489/36a/5b/57/7b/7ac/c/9df/de/ef/cg/g/ef/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,8],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,10],UndirectedEdge[3,5],UndirectedEdge[3,11],UndirectedEdge[4,5],UndirectedEdge[4,7],UndirectedEdge[5,7],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,10],UndirectedEdge[6,12],UndirectedEdge[7,12],UndirectedEdge[8,9],UndirectedEdge[8,13],UndirectedEdge[8,15],UndirectedEdge[9,13],UndirectedEdge[9,14],UndirectedEdge[10,14],UndirectedEdge[10,15],UndirectedEdge[11,12],UndirectedEdge[11,16],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   2 ;   0 ;       0 , 33240832 , 49209184 , 31116584 , 11747568 , 3099686 ,  618750 ,   95464 ,   11132 ,     916 ,      46 ,       1 ; 
/1234/279/68/45b/5a/ab/8eg/9ef/df/cg/cd/cd/g/f/fg/// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,7],UndirectedEdge[1,9],UndirectedEdge[2,6],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,11],UndirectedEdge[4,5],UndirectedEdge[4,10],UndirectedEdge[5,10],UndirectedEdge[5,11],UndirectedEdge[6,8],UndirectedEdge[6,14],UndirectedEdge[6,16],UndirectedEdge[7,9],UndirectedEdge[7,14],UndirectedEdge[7,15],UndirectedEdge[8,13],UndirectedEdge[8,15],UndirectedEdge[9,12],UndirectedEdge[9,16],UndirectedEdge[10,12],UndirectedEdge[10,13],UndirectedEdge[11,12],UndirectedEdge[11,13],UndirectedEdge[12,16],UndirectedEdge[13,15],UndirectedEdge[14,15],UndirectedEdge[14,16]}] ;   4 ;   0 ;       0 , 33351808 , 49308192 , 31069672 , 11652688 , 3048446 ,  604362 ,   93120 ,   10920 ,     908 ,      46 ,       1 ; 
/1234/37a/458/5b/69/8b/79a/8c/c/ce/dg/df/e/fg/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,3],UndirectedEdge[1,7],UndirectedEdge[1,10],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[2,8],UndirectedEdge[3,5],UndirectedEdge[3,11],UndirectedEdge[4,6],UndirectedEdge[4,9],UndirectedEdge[5,8],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,9],UndirectedEdge[6,10],UndirectedEdge[7,8],UndirectedEdge[7,12],UndirectedEdge[8,12],UndirectedEdge[9,12],UndirectedEdge[9,14],UndirectedEdge[10,13],UndirectedEdge[10,16],UndirectedEdge[11,13],UndirectedEdge[11,15],UndirectedEdge[12,14],UndirectedEdge[13,15],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 35034048 , 50182992 , 30165336 , 10619984 , 2581570 ,  477511 ,   69963 ,    8036 ,     684 ,      38 ,       1 ; 
/1234/378/456/49/9/6ab/cd/aef/adg/fg/b/ce/de/g/f/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,3],UndirectedEdge[1,7],UndirectedEdge[1,8],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[3,4],UndirectedEdge[3,9],UndirectedEdge[4,9],UndirectedEdge[5,6],UndirectedEdge[5,10],UndirectedEdge[5,11],UndirectedEdge[6,12],UndirectedEdge[6,13],UndirectedEdge[7,10],UndirectedEdge[7,14],UndirectedEdge[7,15],UndirectedEdge[8,10],UndirectedEdge[8,13],UndirectedEdge[8,16],UndirectedEdge[9,15],UndirectedEdge[9,16],UndirectedEdge[10,11],UndirectedEdge[11,12],UndirectedEdge[11,14],UndirectedEdge[12,13],UndirectedEdge[12,14],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 35050560 , 50181552 , 30150216 , 10616600 , 2583982 ,  478447 ,   70047 ,    8036 ,     684 ,      38 ,       1 ; 
/1234/367/58a/5b/69a/8b/79/8c/c/ce/dg/df/e/fg/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,3],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,5],UndirectedEdge[2,8],UndirectedEdge[2,10],UndirectedEdge[3,5],UndirectedEdge[3,11],UndirectedEdge[4,6],UndirectedEdge[4,9],UndirectedEdge[4,10],UndirectedEdge[5,8],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,9],UndirectedEdge[7,8],UndirectedEdge[7,12],UndirectedEdge[8,12],UndirectedEdge[9,12],UndirectedEdge[9,14],UndirectedEdge[10,13],UndirectedEdge[10,16],UndirectedEdge[11,13],UndirectedEdge[11,15],UndirectedEdge[12,14],UndirectedEdge[13,15],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 34859584 , 50149072 , 30279712 , 10692828 , 2600276 ,  479852 ,   70080 ,    8036 ,     684 ,      38 ,       1 ; 
/1234/267/35/48/9a/68c/7c/8d/d/abf/be/ef/eg/fg/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[3,4],UndirectedEdge[3,8],UndirectedEdge[4,9],UndirectedEdge[4,10],UndirectedEdge[5,6],UndirectedEdge[5,8],UndirectedEdge[5,12],UndirectedEdge[6,7],UndirectedEdge[6,12],UndirectedEdge[7,8],UndirectedEdge[7,13],UndirectedEdge[8,13],UndirectedEdge[9,10],UndirectedEdge[9,11],UndirectedEdge[9,15],UndirectedEdge[10,11],UndirectedEdge[10,14],UndirectedEdge[11,14],UndirectedEdge[11,15],UndirectedEdge[12,14],UndirectedEdge[12,16],UndirectedEdge[13,15],UndirectedEdge[13,16],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 31888128 , 48637248 , 31924080 , 12510892 , 3387400 ,  678337 ,  101931 ,   11240 ,     864 ,      42 ,       1 ; 
/1234/278/56/48a/79/678/cd/9/a/bf/be/ef/dfg/eg/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,7],UndirectedEdge[1,8],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[3,4],UndirectedEdge[3,8],UndirectedEdge[3,10],UndirectedEdge[4,7],UndirectedEdge[4,9],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[5,8],UndirectedEdge[6,12],UndirectedEdge[6,13],UndirectedEdge[7,9],UndirectedEdge[8,10],UndirectedEdge[9,11],UndirectedEdge[9,15],UndirectedEdge[10,11],UndirectedEdge[10,14],UndirectedEdge[11,14],UndirectedEdge[11,15],UndirectedEdge[12,13],UndirectedEdge[12,15],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,16],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   2 ;   0 ;       0 , 32778752 , 48972992 , 31368720 , 12034584 , 3226340 ,  648366 ,   98510 ,   11000 ,     856 ,      42 ,       1 ; 
/1234/479/368/5b/5a/ab/78e/9e/cd/cd/dg/cf/f/g/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,7],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,8],UndirectedEdge[3,5],UndirectedEdge[3,11],UndirectedEdge[4,5],UndirectedEdge[4,10],UndirectedEdge[5,10],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,8],UndirectedEdge[6,14],UndirectedEdge[7,9],UndirectedEdge[7,14],UndirectedEdge[8,12],UndirectedEdge[8,13],UndirectedEdge[9,12],UndirectedEdge[9,13],UndirectedEdge[10,13],UndirectedEdge[10,16],UndirectedEdge[11,12],UndirectedEdge[11,15],UndirectedEdge[12,15],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   4 ;   0 ;       0 , 38062208 , 51196168 , 28306980 , 9097078 , 2051627 ,  365522 ,   53633 ,    6344 ,     568 ,      34 ,       1 ; 
/1234/389/67c/5a/5bc/ab/79f/ad/9be/f/d/e/dg/g/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,3],UndirectedEdge[1,8],UndirectedEdge[1,9],UndirectedEdge[2,6],UndirectedEdge[2,7],UndirectedEdge[2,12],UndirectedEdge[3,5],UndirectedEdge[3,10],UndirectedEdge[4,5],UndirectedEdge[4,11],UndirectedEdge[4,12],UndirectedEdge[5,10],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,9],UndirectedEdge[6,15],UndirectedEdge[7,10],UndirectedEdge[7,13],UndirectedEdge[8,9],UndirectedEdge[8,11],UndirectedEdge[8,14],UndirectedEdge[9,15],UndirectedEdge[10,13],UndirectedEdge[11,14],UndirectedEdge[12,13],UndirectedEdge[12,16],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   4 ;   0 ;       0 , 37370496 , 51074408 , 28768568 , 9375734 , 2116858 ,  373036 ,   54100 ,    6360 ,     568 ,      34 ,       1 ; 
/1234/48a/368/5b/79/abd/78e/9e/c/fg/cd/cf/f/eg/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,8],UndirectedEdge[1,10],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,8],UndirectedEdge[3,5],UndirectedEdge[3,11],UndirectedEdge[4,7],UndirectedEdge[4,9],UndirectedEdge[5,10],UndirectedEdge[5,11],UndirectedEdge[5,13],UndirectedEdge[6,7],UndirectedEdge[6,8],UndirectedEdge[6,14],UndirectedEdge[7,9],UndirectedEdge[7,14],UndirectedEdge[8,12],UndirectedEdge[9,15],UndirectedEdge[9,16],UndirectedEdge[10,12],UndirectedEdge[10,13],UndirectedEdge[11,12],UndirectedEdge[11,15],UndirectedEdge[12,15],UndirectedEdge[13,14],UndirectedEdge[13,16],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   4 ;   0 ;       0 , 37488768 , 51096728 , 28690624 , 9326818 , 2104648 ,  371582 ,   54032 ,    6360 ,     568 ,      34 ,       1 ; 
/1234/469/378/5a/5b/ab/79c/8c/df/ce/de/fg/g/ef/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,7],UndirectedEdge[2,8],UndirectedEdge[3,5],UndirectedEdge[3,10],UndirectedEdge[4,5],UndirectedEdge[4,11],UndirectedEdge[5,10],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,9],UndirectedEdge[6,12],UndirectedEdge[7,8],UndirectedEdge[7,12],UndirectedEdge[8,13],UndirectedEdge[8,15],UndirectedEdge[9,12],UndirectedEdge[9,14],UndirectedEdge[10,13],UndirectedEdge[10,14],UndirectedEdge[11,15],UndirectedEdge[11,16],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 36165824 , 50667928 , 29479252 , 9975674 , 2346915 ,  431368 ,   64767 ,    7720 ,     676 ,      38 ,       1 ; 
/1234/469/378/5b/5a/ab/79c/8c/df/ce/de/fg/g/ef/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,7],UndirectedEdge[2,8],UndirectedEdge[3,5],UndirectedEdge[3,11],UndirectedEdge[4,5],UndirectedEdge[4,10],UndirectedEdge[5,10],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,9],UndirectedEdge[6,12],UndirectedEdge[7,8],UndirectedEdge[7,12],UndirectedEdge[8,13],UndirectedEdge[8,15],UndirectedEdge[9,12],UndirectedEdge[9,14],UndirectedEdge[10,13],UndirectedEdge[10,14],UndirectedEdge[11,15],UndirectedEdge[11,16],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 36108608 , 50655368 , 29517220 , 10000482 , 2353155 ,  432095 ,   64800 ,    7720 ,     676 ,      38 ,       1 ; 
/1234/278/9b/46a/5c/89c/7ad/8d/e/be/fg/df/eg/f/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,7],UndirectedEdge[1,8],UndirectedEdge[2,9],UndirectedEdge[2,11],UndirectedEdge[3,4],UndirectedEdge[3,6],UndirectedEdge[3,10],UndirectedEdge[4,5],UndirectedEdge[4,12],UndirectedEdge[5,8],UndirectedEdge[5,9],UndirectedEdge[5,12],UndirectedEdge[6,7],UndirectedEdge[6,10],UndirectedEdge[6,13],UndirectedEdge[7,8],UndirectedEdge[7,13],UndirectedEdge[8,14],UndirectedEdge[9,11],UndirectedEdge[9,14],UndirectedEdge[10,15],UndirectedEdge[10,16],UndirectedEdge[11,13],UndirectedEdge[11,15],UndirectedEdge[12,14],UndirectedEdge[12,16],UndirectedEdge[13,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 37459328 , 50895976 , 28625836 , 9454362 , 2218261 ,  414515 ,   63498 ,    7672 ,     676 ,      38 ,       1 ; 
/1234/468/357/6a/59/79/8a/df/ce/ab/b/ef/deg/fg/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[1,8],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,7],UndirectedEdge[3,6],UndirectedEdge[3,10],UndirectedEdge[4,5],UndirectedEdge[4,9],UndirectedEdge[5,7],UndirectedEdge[5,9],UndirectedEdge[6,8],UndirectedEdge[6,10],UndirectedEdge[7,13],UndirectedEdge[7,15],UndirectedEdge[8,12],UndirectedEdge[8,14],UndirectedEdge[9,10],UndirectedEdge[9,11],UndirectedEdge[10,11],UndirectedEdge[11,14],UndirectedEdge[11,15],UndirectedEdge[12,13],UndirectedEdge[12,14],UndirectedEdge[12,16],UndirectedEdge[13,15],UndirectedEdge[13,16],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   2 ;   0 ;       0 , 32926912 , 49275520 , 31366588 , 11795464 , 3067473 ,  603510 ,   92829 ,   10912 ,     908 ,      46 ,       1 ; 
/1234/359/457/68/6a/79/8a/8d/d/ce/bf/def/efg/g/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,3],UndirectedEdge[1,5],UndirectedEdge[1,9],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[2,7],UndirectedEdge[3,6],UndirectedEdge[3,8],UndirectedEdge[4,6],UndirectedEdge[4,10],UndirectedEdge[5,7],UndirectedEdge[5,9],UndirectedEdge[6,8],UndirectedEdge[6,10],UndirectedEdge[7,8],UndirectedEdge[7,13],UndirectedEdge[8,13],UndirectedEdge[9,12],UndirectedEdge[9,14],UndirectedEdge[10,11],UndirectedEdge[10,15],UndirectedEdge[11,13],UndirectedEdge[11,14],UndirectedEdge[11,15],UndirectedEdge[12,14],UndirectedEdge[12,15],UndirectedEdge[12,16],UndirectedEdge[13,16],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 33627712 , 49429376 , 30901956 , 11492428 , 2990667 ,  593941 ,   92232 ,   10896 ,     908 ,      46 ,       1 ; 
/1234/378/456/49/9/6bc/ae/8ef/dg/fg/bcd/ce/d/g/f/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,3],UndirectedEdge[1,7],UndirectedEdge[1,8],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[3,4],UndirectedEdge[3,9],UndirectedEdge[4,9],UndirectedEdge[5,6],UndirectedEdge[5,11],UndirectedEdge[5,12],UndirectedEdge[6,10],UndirectedEdge[6,14],UndirectedEdge[7,8],UndirectedEdge[7,14],UndirectedEdge[7,15],UndirectedEdge[8,13],UndirectedEdge[8,16],UndirectedEdge[9,15],UndirectedEdge[9,16],UndirectedEdge[10,11],UndirectedEdge[10,12],UndirectedEdge[10,13],UndirectedEdge[11,12],UndirectedEdge[11,14],UndirectedEdge[12,13],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[15,16]}] ;   2 ;   0 ;       0 , 31893760 , 48507296 , 31840504 , 12573840 , 3474530 ,  721602 ,  114180 ,   13336 ,    1064 ,      50 ,       1 ; 
/1234/567/7ad/49c/8b/689/7a/a/9b/c/d/eg/ef/fg/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,7],UndirectedEdge[2,10],UndirectedEdge[2,13],UndirectedEdge[3,4],UndirectedEdge[3,9],UndirectedEdge[3,12],UndirectedEdge[4,8],UndirectedEdge[4,11],UndirectedEdge[5,6],UndirectedEdge[5,8],UndirectedEdge[5,9],UndirectedEdge[6,7],UndirectedEdge[6,10],UndirectedEdge[7,10],UndirectedEdge[8,9],UndirectedEdge[8,11],UndirectedEdge[9,12],UndirectedEdge[10,13],UndirectedEdge[11,14],UndirectedEdge[11,16],UndirectedEdge[12,14],UndirectedEdge[12,15],UndirectedEdge[13,15],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   2 ;   0 ;       0 , 31156480 , 48277856 , 32313832 , 12937928 , 3585038 ,  738936 ,  115594 ,   13384 ,    1064 ,      50 ,       1 ; 
/1234/468/35a/7b/89/67a/78/b/9/eg/cf/cd/fg/efg/fg/// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[1,8],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,10],UndirectedEdge[3,7],UndirectedEdge[3,11],UndirectedEdge[4,8],UndirectedEdge[4,9],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[5,10],UndirectedEdge[6,7],UndirectedEdge[6,8],UndirectedEdge[7,11],UndirectedEdge[8,9],UndirectedEdge[9,14],UndirectedEdge[9,16],UndirectedEdge[10,12],UndirectedEdge[10,15],UndirectedEdge[11,12],UndirectedEdge[11,13],UndirectedEdge[12,15],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,15],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16]}] ;   2 ;   0 ;       0 , 31749376 , 48397600 , 31917432 , 12688208 , 3525282 ,  732442 ,  115324 ,   13384 ,    1064 ,      50 ,       1 ; 
/1234/27a/58/69b/569/68/b/8ac/c/ce/dg/df/e/fg/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,7],UndirectedEdge[1,10],UndirectedEdge[2,5],UndirectedEdge[2,8],UndirectedEdge[3,6],UndirectedEdge[3,9],UndirectedEdge[3,11],UndirectedEdge[4,5],UndirectedEdge[4,6],UndirectedEdge[4,9],UndirectedEdge[5,6],UndirectedEdge[5,8],UndirectedEdge[6,11],UndirectedEdge[7,8],UndirectedEdge[7,10],UndirectedEdge[7,12],UndirectedEdge[8,12],UndirectedEdge[9,12],UndirectedEdge[9,14],UndirectedEdge[10,13],UndirectedEdge[10,16],UndirectedEdge[11,13],UndirectedEdge[11,15],UndirectedEdge[12,14],UndirectedEdge[13,15],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 34238336 , 49651568 , 30538004 , 11178600 , 2872635 ,  564047 ,   86162 ,    9952 ,     816 ,      42 ,       1 ; 
/1234/789/59a/46b/cd/6af/bf/8cg/9e/e/be/e/dg/fg//g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,7],UndirectedEdge[1,8],UndirectedEdge[1,9],UndirectedEdge[2,5],UndirectedEdge[2,9],UndirectedEdge[2,10],UndirectedEdge[3,4],UndirectedEdge[3,6],UndirectedEdge[3,11],UndirectedEdge[4,12],UndirectedEdge[4,13],UndirectedEdge[5,6],UndirectedEdge[5,10],UndirectedEdge[5,15],UndirectedEdge[6,11],UndirectedEdge[6,15],UndirectedEdge[7,8],UndirectedEdge[7,12],UndirectedEdge[7,16],UndirectedEdge[8,9],UndirectedEdge[8,14],UndirectedEdge[9,14],UndirectedEdge[10,11],UndirectedEdge[10,14],UndirectedEdge[11,14],UndirectedEdge[12,13],UndirectedEdge[12,16],UndirectedEdge[13,15],UndirectedEdge[13,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 33310336 , 49409936 , 31150796 , 11605632 , 2986757 ,  578791 ,   87080 ,    9976 ,     816 ,      42 ,       1 ; 
/1234/467/58b/5ad/9c/7a/789/a/9b/c/d/eg/ef/fg/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,5],UndirectedEdge[2,8],UndirectedEdge[2,11],UndirectedEdge[3,5],UndirectedEdge[3,10],UndirectedEdge[3,13],UndirectedEdge[4,9],UndirectedEdge[4,12],UndirectedEdge[5,7],UndirectedEdge[5,10],UndirectedEdge[6,7],UndirectedEdge[6,8],UndirectedEdge[6,9],UndirectedEdge[7,10],UndirectedEdge[8,9],UndirectedEdge[8,11],UndirectedEdge[9,12],UndirectedEdge[10,13],UndirectedEdge[11,14],UndirectedEdge[11,16],UndirectedEdge[12,14],UndirectedEdge[12,15],UndirectedEdge[13,15],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 33606784 , 49469808 , 30952596 , 11480772 , 2956879 ,  575544 ,   86945 ,    9976 ,     816 ,      42 ,       1 ; 
/1234/46b/35a/78/89/67a/7b/c/9c/ce/dg/df/e/fg/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[1,11],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,10],UndirectedEdge[3,7],UndirectedEdge[3,8],UndirectedEdge[4,8],UndirectedEdge[4,9],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[5,10],UndirectedEdge[6,7],UndirectedEdge[6,11],UndirectedEdge[7,12],UndirectedEdge[8,9],UndirectedEdge[8,12],UndirectedEdge[9,12],UndirectedEdge[9,14],UndirectedEdge[10,13],UndirectedEdge[10,16],UndirectedEdge[11,13],UndirectedEdge[11,15],UndirectedEdge[12,14],UndirectedEdge[13,15],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 33620032 , 49515584 , 30956540 , 11447880 , 2934553 ,  568874 ,   85929 ,    9912 ,     816 ,      42 ,       1 ; 
/1234/48a/35b/57/69/6b/79/8c/ac/ce/dg/df/e/fg/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,8],UndirectedEdge[1,10],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,11],UndirectedEdge[3,5],UndirectedEdge[3,7],UndirectedEdge[4,6],UndirectedEdge[4,9],UndirectedEdge[5,6],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,9],UndirectedEdge[7,8],UndirectedEdge[7,12],UndirectedEdge[8,10],UndirectedEdge[8,12],UndirectedEdge[9,12],UndirectedEdge[9,14],UndirectedEdge[10,13],UndirectedEdge[10,16],UndirectedEdge[11,13],UndirectedEdge[11,15],UndirectedEdge[12,14],UndirectedEdge[13,15],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 33794752 , 49552576 , 30840036 , 11373116 , 2916251 ,  566821 ,   85840 ,    9912 ,     816 ,      42 ,       1 ; 
/1234/48a/57b/567/69/6b/9/8c/ac/ce/dg/df/e/fg/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,8],UndirectedEdge[1,10],UndirectedEdge[2,5],UndirectedEdge[2,7],UndirectedEdge[2,11],UndirectedEdge[3,5],UndirectedEdge[3,6],UndirectedEdge[3,7],UndirectedEdge[4,6],UndirectedEdge[4,9],UndirectedEdge[5,6],UndirectedEdge[5,11],UndirectedEdge[6,9],UndirectedEdge[7,8],UndirectedEdge[7,12],UndirectedEdge[8,10],UndirectedEdge[8,12],UndirectedEdge[9,12],UndirectedEdge[9,14],UndirectedEdge[10,13],UndirectedEdge[10,16],UndirectedEdge[11,13],UndirectedEdge[11,15],UndirectedEdge[12,14],UndirectedEdge[13,15],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 34779712 , 49835456 , 30208588 , 10903100 , 2774689 ,  544053 ,   83866 ,    9840 ,     816 ,      42 ,       1 ; 
/1234/289/6a/45b/57/7b/7af/f/9ce/dg/cd/ce/d/g/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,8],UndirectedEdge[1,9],UndirectedEdge[2,6],UndirectedEdge[2,10],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,11],UndirectedEdge[4,5],UndirectedEdge[4,7],UndirectedEdge[5,7],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,10],UndirectedEdge[6,15],UndirectedEdge[7,15],UndirectedEdge[8,9],UndirectedEdge[8,12],UndirectedEdge[8,14],UndirectedEdge[9,13],UndirectedEdge[9,16],UndirectedEdge[10,12],UndirectedEdge[10,13],UndirectedEdge[11,12],UndirectedEdge[11,14],UndirectedEdge[12,13],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 35108864 , 50220896 , 30111024 , 10570628 , 2570248 ,  478697 ,   70891 ,    8184 ,     692 ,      38 ,       1 ; 
/1234/456/38a/79/9a/68b/7c/9c/ab/d/d/eg/ef/fg/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[2,3],UndirectedEdge[2,8],UndirectedEdge[2,10],UndirectedEdge[3,7],UndirectedEdge[3,9],UndirectedEdge[4,9],UndirectedEdge[4,10],UndirectedEdge[5,6],UndirectedEdge[5,8],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,12],UndirectedEdge[7,9],UndirectedEdge[7,12],UndirectedEdge[8,10],UndirectedEdge[8,11],UndirectedEdge[9,13],UndirectedEdge[10,13],UndirectedEdge[11,14],UndirectedEdge[11,16],UndirectedEdge[12,14],UndirectedEdge[12,15],UndirectedEdge[13,15],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   2 ;   0 ;       0 , 34920960 , 50188416 , 30237640 , 10645992 , 2586974 ,  480318 ,   70948 ,    8184 ,     692 ,      38 ,       1 ; 
/1234/256/58/469/7a/68/9/ade/bc/bc/bf/f/dg/eg/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[2,5],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,6],UndirectedEdge[3,9],UndirectedEdge[4,7],UndirectedEdge[4,10],UndirectedEdge[5,6],UndirectedEdge[5,8],UndirectedEdge[6,9],UndirectedEdge[7,10],UndirectedEdge[7,13],UndirectedEdge[7,14],UndirectedEdge[8,11],UndirectedEdge[8,12],UndirectedEdge[9,11],UndirectedEdge[9,12],UndirectedEdge[10,11],UndirectedEdge[10,15],UndirectedEdge[11,15],UndirectedEdge[12,13],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   2 ;   0 ;       0 , 30873600 , 48340992 , 32570112 , 12997416 , 3537592 ,  703830 ,  104370 ,   11344 ,     864 ,      42 ,       1 ; 
/1234/278/69/45b/5a/ab/79d/8e/fg/eg/cd/cf/df/e/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,7],UndirectedEdge[1,8],UndirectedEdge[2,6],UndirectedEdge[2,9],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,11],UndirectedEdge[4,5],UndirectedEdge[4,10],UndirectedEdge[5,10],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,9],UndirectedEdge[6,13],UndirectedEdge[7,8],UndirectedEdge[7,14],UndirectedEdge[8,15],UndirectedEdge[8,16],UndirectedEdge[9,14],UndirectedEdge[9,16],UndirectedEdge[10,12],UndirectedEdge[10,13],UndirectedEdge[11,12],UndirectedEdge[11,15],UndirectedEdge[12,13],UndirectedEdge[12,15],UndirectedEdge[13,14],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 32946560 , 49121536 , 31297408 , 11891776 , 3149384 ,  626864 ,   95056 ,   10692 ,     844 ,      42 ,       1 ; 
/1234/278/69/45b/5a/ab/79d/8e/eg/fg/cd/cf/df/e/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,7],UndirectedEdge[1,8],UndirectedEdge[2,6],UndirectedEdge[2,9],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,11],UndirectedEdge[4,5],UndirectedEdge[4,10],UndirectedEdge[5,10],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,9],UndirectedEdge[6,13],UndirectedEdge[7,8],UndirectedEdge[7,14],UndirectedEdge[8,14],UndirectedEdge[8,16],UndirectedEdge[9,15],UndirectedEdge[9,16],UndirectedEdge[10,12],UndirectedEdge[10,13],UndirectedEdge[11,12],UndirectedEdge[11,15],UndirectedEdge[12,13],UndirectedEdge[12,15],UndirectedEdge[13,14],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 32323968 , 48968960 , 31702976 , 12171812 , 3226996 ,  637975 ,   95873 ,   10716 ,     844 ,      42 ,       1 ; 
/1234/289/58/469/7a/68c/9c/ade/b/b/bf/f/dg/eg/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,8],UndirectedEdge[1,9],UndirectedEdge[2,5],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,6],UndirectedEdge[3,9],UndirectedEdge[4,7],UndirectedEdge[4,10],UndirectedEdge[5,6],UndirectedEdge[5,8],UndirectedEdge[5,12],UndirectedEdge[6,9],UndirectedEdge[6,12],UndirectedEdge[7,10],UndirectedEdge[7,13],UndirectedEdge[7,14],UndirectedEdge[8,11],UndirectedEdge[9,11],UndirectedEdge[10,11],UndirectedEdge[10,15],UndirectedEdge[11,15],UndirectedEdge[12,13],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 32363136 , 48996992 , 31680832 , 12141796 , 3214596 ,  635567 ,   95649 ,   10708 ,     844 ,      42 ,       1 ; 
/1234/256/58/469/7a/8c/9c/ade/9b/b/bf/f/dg/eg/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[2,5],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,6],UndirectedEdge[3,9],UndirectedEdge[4,7],UndirectedEdge[4,10],UndirectedEdge[5,8],UndirectedEdge[5,12],UndirectedEdge[6,9],UndirectedEdge[6,12],UndirectedEdge[7,10],UndirectedEdge[7,13],UndirectedEdge[7,14],UndirectedEdge[8,9],UndirectedEdge[8,11],UndirectedEdge[9,11],UndirectedEdge[10,11],UndirectedEdge[10,15],UndirectedEdge[11,15],UndirectedEdge[12,13],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 32482816 , 49105856 , 31626880 , 12035204 , 3160764 ,  622883 ,   94225 ,   10648 ,     844 ,      42 ,       1 ; 
/1234/457/356/48/8/67/ac/9b/de/abg/cg/ef/df/fg/fg/// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,7],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[3,4],UndirectedEdge[3,8],UndirectedEdge[4,8],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[6,10],UndirectedEdge[6,12],UndirectedEdge[7,9],UndirectedEdge[7,11],UndirectedEdge[8,13],UndirectedEdge[8,14],UndirectedEdge[9,10],UndirectedEdge[9,11],UndirectedEdge[9,16],UndirectedEdge[10,12],UndirectedEdge[10,16],UndirectedEdge[11,14],UndirectedEdge[11,15],UndirectedEdge[12,13],UndirectedEdge[12,15],UndirectedEdge[13,15],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16]}] ;   2 ;   0 ;       0 , 33040128 , 49203008 , 31253440 , 11810912 , 3109536 ,  617588 ,   94016 ,   10648 ,     844 ,      42 ,       1 ; 
/1234/267/78/456/9a/6cd/7/8/9a/bf/be/ef/dfg/eg/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,7],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,6],UndirectedEdge[4,9],UndirectedEdge[4,10],UndirectedEdge[5,6],UndirectedEdge[5,12],UndirectedEdge[5,13],UndirectedEdge[6,7],UndirectedEdge[7,8],UndirectedEdge[8,9],UndirectedEdge[8,10],UndirectedEdge[9,11],UndirectedEdge[9,15],UndirectedEdge[10,11],UndirectedEdge[10,14],UndirectedEdge[11,14],UndirectedEdge[11,15],UndirectedEdge[12,13],UndirectedEdge[12,15],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,16],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   2 ;   0 ;       0 , 30364416 , 47794880 , 32711808 , 13478344 , 3846888 ,  805314 ,  123874 ,   13584 ,    1008 ,      46 ,       1 ; 
/1234/479/368/5b/5a/ab/8de/9cf/cd/cd/fg/eg/f/e/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,7],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,8],UndirectedEdge[3,5],UndirectedEdge[3,11],UndirectedEdge[4,5],UndirectedEdge[4,10],UndirectedEdge[5,10],UndirectedEdge[5,11],UndirectedEdge[6,8],UndirectedEdge[6,13],UndirectedEdge[6,14],UndirectedEdge[7,9],UndirectedEdge[7,12],UndirectedEdge[7,15],UndirectedEdge[8,12],UndirectedEdge[8,13],UndirectedEdge[9,12],UndirectedEdge[9,13],UndirectedEdge[10,15],UndirectedEdge[10,16],UndirectedEdge[11,14],UndirectedEdge[11,16],UndirectedEdge[12,15],UndirectedEdge[13,14],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   4 ;   0 ;       0 , 34265280 , 49864008 , 30568688 , 11030962 , 2778316 ,  539487 ,   82859 ,    9712 ,     808 ,      42 ,       1 ; 
/1234/46a/358/67/59/89/7a/be/bd/cf/cg/de/fg/ef/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[1,10],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,8],UndirectedEdge[3,6],UndirectedEdge[3,7],UndirectedEdge[4,5],UndirectedEdge[4,9],UndirectedEdge[5,8],UndirectedEdge[5,9],UndirectedEdge[6,7],UndirectedEdge[6,10],UndirectedEdge[7,11],UndirectedEdge[7,14],UndirectedEdge[8,11],UndirectedEdge[8,13],UndirectedEdge[9,12],UndirectedEdge[9,15],UndirectedEdge[10,12],UndirectedEdge[10,16],UndirectedEdge[11,13],UndirectedEdge[11,14],UndirectedEdge[12,15],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   4 ;   1 ;       0 , 34155840 , 49836600 , 30641248 , 11080642 , 2791264 ,  541064 ,   82941 ,    9713 ,     808 ,      42 ,       1 ; 
/1234/268/79/4ac/5b/abc/78e/9e/bf/ad/d/f/dg/g/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,6],UndirectedEdge[1,8],UndirectedEdge[2,7],UndirectedEdge[2,9],UndirectedEdge[3,4],UndirectedEdge[3,10],UndirectedEdge[3,12],UndirectedEdge[4,5],UndirectedEdge[4,11],UndirectedEdge[5,10],UndirectedEdge[5,11],UndirectedEdge[5,12],UndirectedEdge[6,7],UndirectedEdge[6,8],UndirectedEdge[6,14],UndirectedEdge[7,9],UndirectedEdge[7,14],UndirectedEdge[8,11],UndirectedEdge[8,15],UndirectedEdge[9,10],UndirectedEdge[9,13],UndirectedEdge[10,13],UndirectedEdge[11,15],UndirectedEdge[12,13],UndirectedEdge[12,16],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   4 ;   0 ;       0 , 36040896 , 50306744 , 29431620 , 10233290 , 2541823 ,  497794 ,   77849 ,    9312 ,     792 ,      42 ,       1 ; 
/1234/27a/9b/468/5c/89c/78d/ad/e/be/fg/df/eg/f/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,7],UndirectedEdge[1,10],UndirectedEdge[2,9],UndirectedEdge[2,11],UndirectedEdge[3,4],UndirectedEdge[3,6],UndirectedEdge[3,8],UndirectedEdge[4,5],UndirectedEdge[4,12],UndirectedEdge[5,8],UndirectedEdge[5,9],UndirectedEdge[5,12],UndirectedEdge[6,7],UndirectedEdge[6,8],UndirectedEdge[6,13],UndirectedEdge[7,10],UndirectedEdge[7,13],UndirectedEdge[8,14],UndirectedEdge[9,11],UndirectedEdge[9,14],UndirectedEdge[10,15],UndirectedEdge[10,16],UndirectedEdge[11,13],UndirectedEdge[11,15],UndirectedEdge[12,14],UndirectedEdge[12,16],UndirectedEdge[13,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 36919872 , 50733608 , 28965152 , 9714830 , 2302052 ,  430490 ,   65580 ,    7856 ,     684 ,      38 ,       1 ; 
/1234/489/36a/5b/57/7b/7ac/c/9df/cd/ef/eg/g/fg/fg/// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,8],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,10],UndirectedEdge[3,5],UndirectedEdge[3,11],UndirectedEdge[4,5],UndirectedEdge[4,7],UndirectedEdge[5,7],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,10],UndirectedEdge[6,12],UndirectedEdge[7,12],UndirectedEdge[8,9],UndirectedEdge[8,13],UndirectedEdge[8,15],UndirectedEdge[9,12],UndirectedEdge[9,13],UndirectedEdge[10,14],UndirectedEdge[10,15],UndirectedEdge[11,14],UndirectedEdge[11,16],UndirectedEdge[12,16],UndirectedEdge[13,15],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16]}] ;   1 ;   0 ;       0 , 35924544 , 50558248 , 29628300 , 10116218 , 2396657 ,  441391 ,   66210 ,    7872 ,     684 ,      38 ,       1 ; 
/1234/278/9b/46a/5c/89c/7ae/8e/d/bd/fg/df/eg/f/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,7],UndirectedEdge[1,8],UndirectedEdge[2,9],UndirectedEdge[2,11],UndirectedEdge[3,4],UndirectedEdge[3,6],UndirectedEdge[3,10],UndirectedEdge[4,5],UndirectedEdge[4,12],UndirectedEdge[5,8],UndirectedEdge[5,9],UndirectedEdge[5,12],UndirectedEdge[6,7],UndirectedEdge[6,10],UndirectedEdge[6,14],UndirectedEdge[7,8],UndirectedEdge[7,14],UndirectedEdge[8,13],UndirectedEdge[9,11],UndirectedEdge[9,13],UndirectedEdge[10,15],UndirectedEdge[10,16],UndirectedEdge[11,13],UndirectedEdge[11,15],UndirectedEdge[12,14],UndirectedEdge[12,16],UndirectedEdge[13,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 36164544 , 50604632 , 29467892 , 10016526 , 2373031 ,  438839 ,   66104 ,    7872 ,     684 ,      38 ,       1 ; 
/1234/259/6a/48b/78/679/7a/8/c/de/cg/cdf/g/ef/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,5],UndirectedEdge[1,9],UndirectedEdge[2,6],UndirectedEdge[2,10],UndirectedEdge[3,4],UndirectedEdge[3,8],UndirectedEdge[3,11],UndirectedEdge[4,7],UndirectedEdge[4,8],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[5,9],UndirectedEdge[6,7],UndirectedEdge[6,10],UndirectedEdge[7,8],UndirectedEdge[8,12],UndirectedEdge[9,13],UndirectedEdge[9,14],UndirectedEdge[10,12],UndirectedEdge[10,16],UndirectedEdge[11,12],UndirectedEdge[11,13],UndirectedEdge[11,15],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,15],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 33282816 , 49552384 , 31201264 , 11518636 , 2925736 ,  563301 ,   85275 ,    9892 ,     816 ,      42 ,       1 ; 
/1234/278/9c/56b/56a/ab/9d/8be/af/cd/f/e/dg/g/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,7],UndirectedEdge[1,8],UndirectedEdge[2,9],UndirectedEdge[2,12],UndirectedEdge[3,5],UndirectedEdge[3,6],UndirectedEdge[3,11],UndirectedEdge[4,5],UndirectedEdge[4,6],UndirectedEdge[4,10],UndirectedEdge[5,10],UndirectedEdge[5,11],UndirectedEdge[6,9],UndirectedEdge[6,13],UndirectedEdge[7,8],UndirectedEdge[7,11],UndirectedEdge[7,14],UndirectedEdge[8,10],UndirectedEdge[8,15],UndirectedEdge[9,12],UndirectedEdge[9,13],UndirectedEdge[10,15],UndirectedEdge[11,14],UndirectedEdge[12,13],UndirectedEdge[12,16],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   2 ;   0 ;       0 , 34727424 , 49839136 , 30247992 , 10915456 , 2772962 ,  542830 ,   83676 ,    9828 ,     816 ,      42 ,       1 ; 
/1234/247/36/56/57/9a/8c/8b/bc/afg/eg/df/de/ef/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,4],UndirectedEdge[1,7],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[3,5],UndirectedEdge[3,6],UndirectedEdge[4,5],UndirectedEdge[4,7],UndirectedEdge[5,9],UndirectedEdge[5,10],UndirectedEdge[6,8],UndirectedEdge[6,12],UndirectedEdge[7,8],UndirectedEdge[7,11],UndirectedEdge[8,11],UndirectedEdge[8,12],UndirectedEdge[9,10],UndirectedEdge[9,15],UndirectedEdge[9,16],UndirectedEdge[10,14],UndirectedEdge[10,16],UndirectedEdge[11,13],UndirectedEdge[11,15],UndirectedEdge[12,13],UndirectedEdge[12,14],UndirectedEdge[13,14],UndirectedEdge[13,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   2 ;   1 ;       0 , 30213376 , 47919616 , 32855248 , 13435292 , 3787924 ,  790021 ,  123514 ,   14037 ,    1084 ,      50 ,       1 ; 
/1234/489/36a/57/5b/7b/7ac/c/9eg/df/cf/de/f/eg/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,8],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,10],UndirectedEdge[3,5],UndirectedEdge[3,7],UndirectedEdge[4,5],UndirectedEdge[4,11],UndirectedEdge[5,7],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,10],UndirectedEdge[6,12],UndirectedEdge[7,12],UndirectedEdge[8,9],UndirectedEdge[8,14],UndirectedEdge[8,16],UndirectedEdge[9,13],UndirectedEdge[9,15],UndirectedEdge[10,12],UndirectedEdge[10,15],UndirectedEdge[11,13],UndirectedEdge[11,14],UndirectedEdge[12,15],UndirectedEdge[13,14],UndirectedEdge[13,16],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 30743296 , 48030592 , 32500080 , 13209556 , 3733968 ,  784227 ,  123273 ,   14036 ,    1084 ,      50 ,       1 ; 
/1234/278/58/46a/9b/678/7a/c/c/bce/dg/df/e/fg/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,7],UndirectedEdge[1,8],UndirectedEdge[2,5],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,6],UndirectedEdge[3,10],UndirectedEdge[4,9],UndirectedEdge[4,11],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[5,8],UndirectedEdge[6,7],UndirectedEdge[6,10],UndirectedEdge[7,12],UndirectedEdge[8,12],UndirectedEdge[9,11],UndirectedEdge[9,12],UndirectedEdge[9,14],UndirectedEdge[10,13],UndirectedEdge[10,16],UndirectedEdge[11,13],UndirectedEdge[11,15],UndirectedEdge[12,14],UndirectedEdge[13,15],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 31024000 , 48291328 , 32381488 , 12958996 , 3600984 ,  749899 ,  118617 ,   13724 ,    1076 ,      50 ,       1 ; 
/1234/236/47/56/57/9b/8a/8c/ac/abd/d/ef/eg/fg/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,6],UndirectedEdge[2,4],UndirectedEdge[2,7],UndirectedEdge[3,5],UndirectedEdge[3,6],UndirectedEdge[4,5],UndirectedEdge[4,7],UndirectedEdge[5,9],UndirectedEdge[5,11],UndirectedEdge[6,8],UndirectedEdge[6,10],UndirectedEdge[7,8],UndirectedEdge[7,12],UndirectedEdge[8,10],UndirectedEdge[8,12],UndirectedEdge[9,10],UndirectedEdge[9,11],UndirectedEdge[9,13],UndirectedEdge[10,13],UndirectedEdge[11,14],UndirectedEdge[11,15],UndirectedEdge[12,14],UndirectedEdge[12,16],UndirectedEdge[13,15],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   1 ;       0 , 30428800 , 48124928 , 32768784 , 13240476 , 3681324 ,  761509 ,  119466 ,   13749 ,    1076 ,      50 ,       1 ; 
/1234/245/35/67/89/6a/7a/8c/9c/bd/ef/def/fg/eg/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[3,6],UndirectedEdge[3,7],UndirectedEdge[4,8],UndirectedEdge[4,9],UndirectedEdge[5,6],UndirectedEdge[5,10],UndirectedEdge[6,7],UndirectedEdge[6,10],UndirectedEdge[7,8],UndirectedEdge[7,12],UndirectedEdge[8,9],UndirectedEdge[8,12],UndirectedEdge[9,11],UndirectedEdge[9,13],UndirectedEdge[10,14],UndirectedEdge[10,15],UndirectedEdge[11,13],UndirectedEdge[11,14],UndirectedEdge[11,15],UndirectedEdge[12,15],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,16],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 30997888 , 48263936 , 32391472 , 12984724 , 3614968 ,  753307 ,  119001 ,   13740 ,    1076 ,      50 ,       1 ; 
/1234/47a/368/5b/59/6b/89/8ac/c/ce/dg/df/e/fg/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,7],UndirectedEdge[1,10],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,8],UndirectedEdge[3,5],UndirectedEdge[3,11],UndirectedEdge[4,5],UndirectedEdge[4,9],UndirectedEdge[5,6],UndirectedEdge[5,11],UndirectedEdge[6,8],UndirectedEdge[6,9],UndirectedEdge[7,8],UndirectedEdge[7,10],UndirectedEdge[7,12],UndirectedEdge[8,12],UndirectedEdge[9,12],UndirectedEdge[9,14],UndirectedEdge[10,13],UndirectedEdge[10,16],UndirectedEdge[11,13],UndirectedEdge[11,15],UndirectedEdge[12,14],UndirectedEdge[13,15],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 34801408 , 49984416 , 30268688 , 10813396 , 2683136 ,  505489 ,   74451 ,    8440 ,     700 ,      38 ,       1 ; 
/1234/39b/467/8a/5c/9bc/78e/9d/ae/d/eg/fg/df/f/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,3],UndirectedEdge[1,9],UndirectedEdge[1,11],UndirectedEdge[2,4],UndirectedEdge[2,6],UndirectedEdge[2,7],UndirectedEdge[3,8],UndirectedEdge[3,10],UndirectedEdge[4,5],UndirectedEdge[4,12],UndirectedEdge[5,9],UndirectedEdge[5,11],UndirectedEdge[5,12],UndirectedEdge[6,7],UndirectedEdge[6,8],UndirectedEdge[6,14],UndirectedEdge[7,9],UndirectedEdge[7,13],UndirectedEdge[8,10],UndirectedEdge[8,14],UndirectedEdge[9,13],UndirectedEdge[10,14],UndirectedEdge[10,16],UndirectedEdge[11,15],UndirectedEdge[11,16],UndirectedEdge[12,13],UndirectedEdge[12,15],UndirectedEdge[13,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 34873600 , 50039264 , 30230224 , 10756212 , 2657760 ,  500069 ,   73879 ,    8416 ,     700 ,      38 ,       1 ; 
/1234/478/37a/5b/69/68b/89/ac/c/ce/dg/df/e/fg/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,7],UndirectedEdge[1,8],UndirectedEdge[2,3],UndirectedEdge[2,7],UndirectedEdge[2,10],UndirectedEdge[3,5],UndirectedEdge[3,11],UndirectedEdge[4,6],UndirectedEdge[4,9],UndirectedEdge[5,6],UndirectedEdge[5,8],UndirectedEdge[5,11],UndirectedEdge[6,8],UndirectedEdge[6,9],UndirectedEdge[7,10],UndirectedEdge[7,12],UndirectedEdge[8,12],UndirectedEdge[9,12],UndirectedEdge[9,14],UndirectedEdge[10,13],UndirectedEdge[10,16],UndirectedEdge[11,13],UndirectedEdge[11,15],UndirectedEdge[12,14],UndirectedEdge[13,15],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 34659584 , 49979392 , 30366824 , 10857304 , 2688470 ,  505098 ,   74320 ,    8432 ,     700 ,      38 ,       1 ; 
/1234/358/467/49/9/68a/7a/bd/ce/fg/bc/cd/g/ef/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,3],UndirectedEdge[1,5],UndirectedEdge[1,8],UndirectedEdge[2,4],UndirectedEdge[2,6],UndirectedEdge[2,7],UndirectedEdge[3,4],UndirectedEdge[3,9],UndirectedEdge[4,9],UndirectedEdge[5,6],UndirectedEdge[5,8],UndirectedEdge[5,10],UndirectedEdge[6,7],UndirectedEdge[6,10],UndirectedEdge[7,11],UndirectedEdge[7,13],UndirectedEdge[8,12],UndirectedEdge[8,14],UndirectedEdge[9,15],UndirectedEdge[9,16],UndirectedEdge[10,11],UndirectedEdge[10,12],UndirectedEdge[11,12],UndirectedEdge[11,13],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,15],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 33426240 , 49394016 , 31045988 , 11579212 , 3004667 ,  589623 ,   89358 ,   10192 ,     824 ,      42 ,       1 ; 
/1234/2ab/67/459/58/89/79e/bf/ac/e/cd/df/dg/g/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,10],UndirectedEdge[1,11],UndirectedEdge[2,6],UndirectedEdge[2,7],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,9],UndirectedEdge[4,5],UndirectedEdge[4,8],UndirectedEdge[5,8],UndirectedEdge[5,9],UndirectedEdge[6,7],UndirectedEdge[6,9],UndirectedEdge[6,14],UndirectedEdge[7,11],UndirectedEdge[7,15],UndirectedEdge[8,10],UndirectedEdge[8,12],UndirectedEdge[9,14],UndirectedEdge[10,12],UndirectedEdge[10,13],UndirectedEdge[11,13],UndirectedEdge[11,15],UndirectedEdge[12,13],UndirectedEdge[12,16],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   1 ;       0 , 33077952 , 49319456 , 31278316 , 11728744 , 3041329 ,  593760 ,   89546 ,   10193 ,     824 ,      42 ,       1 ; 
/1234/467/3bc/8a/59/9bc/78e/9d/ae/d/eg/fg/df/f/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,3],UndirectedEdge[2,11],UndirectedEdge[2,12],UndirectedEdge[3,8],UndirectedEdge[3,10],UndirectedEdge[4,5],UndirectedEdge[4,9],UndirectedEdge[5,9],UndirectedEdge[5,11],UndirectedEdge[5,12],UndirectedEdge[6,7],UndirectedEdge[6,8],UndirectedEdge[6,14],UndirectedEdge[7,9],UndirectedEdge[7,13],UndirectedEdge[8,10],UndirectedEdge[8,14],UndirectedEdge[9,13],UndirectedEdge[10,14],UndirectedEdge[10,16],UndirectedEdge[11,15],UndirectedEdge[11,16],UndirectedEdge[12,13],UndirectedEdge[12,15],UndirectedEdge[13,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 34196416 , 49619776 , 30550276 , 11208768 , 2893983 ,  572092 ,   87849 ,   10136 ,     824 ,      42 ,       1 ; 
/1234/45b/35a/67/89/6a/7b/8c/9c/ce/dg/df/e/fg/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,11],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,10],UndirectedEdge[3,6],UndirectedEdge[3,7],UndirectedEdge[4,8],UndirectedEdge[4,9],UndirectedEdge[5,6],UndirectedEdge[5,10],UndirectedEdge[6,7],UndirectedEdge[6,11],UndirectedEdge[7,8],UndirectedEdge[7,12],UndirectedEdge[8,9],UndirectedEdge[8,12],UndirectedEdge[9,12],UndirectedEdge[9,14],UndirectedEdge[10,13],UndirectedEdge[10,16],UndirectedEdge[11,13],UndirectedEdge[11,15],UndirectedEdge[12,14],UndirectedEdge[13,15],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   2 ;   0 ;       0 , 32637952 , 48898752 , 31469200 , 12129304 , 3249668 ,  646830 ,   96854 ,   10720 ,     840 ,      42 ,       1 ; 
/1234/35b/46a/67/89/6ab/7/8c/9c/ce/dg/df/e/fg/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,3],UndirectedEdge[1,5],UndirectedEdge[1,11],UndirectedEdge[2,4],UndirectedEdge[2,6],UndirectedEdge[2,10],UndirectedEdge[3,6],UndirectedEdge[3,7],UndirectedEdge[4,8],UndirectedEdge[4,9],UndirectedEdge[5,6],UndirectedEdge[5,10],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[7,8],UndirectedEdge[7,12],UndirectedEdge[8,9],UndirectedEdge[8,12],UndirectedEdge[9,12],UndirectedEdge[9,14],UndirectedEdge[10,13],UndirectedEdge[10,16],UndirectedEdge[11,13],UndirectedEdge[11,15],UndirectedEdge[12,14],UndirectedEdge[13,15],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 31959296 , 48719296 , 31912464 , 12443100 , 3337232 ,  659341 ,   97799 ,   10752 ,     840 ,      42 ,       1 ; 
/1234/29a/78/6cd/5bd/8bg/7cf/8f/g/ace/be/e/e/fg//g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,9],UndirectedEdge[1,10],UndirectedEdge[2,7],UndirectedEdge[2,8],UndirectedEdge[3,6],UndirectedEdge[3,12],UndirectedEdge[3,13],UndirectedEdge[4,5],UndirectedEdge[4,11],UndirectedEdge[4,13],UndirectedEdge[5,8],UndirectedEdge[5,11],UndirectedEdge[5,16],UndirectedEdge[6,7],UndirectedEdge[6,12],UndirectedEdge[6,15],UndirectedEdge[7,8],UndirectedEdge[7,15],UndirectedEdge[8,16],UndirectedEdge[9,10],UndirectedEdge[9,12],UndirectedEdge[9,14],UndirectedEdge[10,11],UndirectedEdge[10,14],UndirectedEdge[11,14],UndirectedEdge[12,14],UndirectedEdge[13,15],UndirectedEdge[13,16],UndirectedEdge[15,16]}] ;   2 ;   0 ;       0 , 34721152 , 50063712 , 30365432 , 10790032 , 2635178 ,  485446 ,   70448 ,    8040 ,     684 ,      38 ,       1 ; 
/1234/2ab/8c/467/59/89c/78d/9e/d/e/bfg/df/eg/f/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,10],UndirectedEdge[1,11],UndirectedEdge[2,8],UndirectedEdge[2,12],UndirectedEdge[3,4],UndirectedEdge[3,6],UndirectedEdge[3,7],UndirectedEdge[4,5],UndirectedEdge[4,9],UndirectedEdge[5,8],UndirectedEdge[5,9],UndirectedEdge[5,12],UndirectedEdge[6,7],UndirectedEdge[6,8],UndirectedEdge[6,13],UndirectedEdge[7,9],UndirectedEdge[7,14],UndirectedEdge[8,13],UndirectedEdge[9,14],UndirectedEdge[10,11],UndirectedEdge[10,15],UndirectedEdge[10,16],UndirectedEdge[11,13],UndirectedEdge[11,15],UndirectedEdge[12,14],UndirectedEdge[12,16],UndirectedEdge[13,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 34944768 , 50125088 , 30219696 , 10684868 , 2605512 ,  481309 ,   70167 ,    8032 ,     684 ,      38 ,       1 ; 
/1234/48a/379/46/5/6ac/9d/89b/ab/d/c/fg/eg/ef/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,8],UndirectedEdge[1,10],UndirectedEdge[2,3],UndirectedEdge[2,7],UndirectedEdge[2,9],UndirectedEdge[3,4],UndirectedEdge[3,6],UndirectedEdge[4,5],UndirectedEdge[5,6],UndirectedEdge[5,10],UndirectedEdge[5,12],UndirectedEdge[6,9],UndirectedEdge[6,13],UndirectedEdge[7,8],UndirectedEdge[7,9],UndirectedEdge[7,11],UndirectedEdge[8,10],UndirectedEdge[8,11],UndirectedEdge[9,13],UndirectedEdge[10,12],UndirectedEdge[11,15],UndirectedEdge[11,16],UndirectedEdge[12,14],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,15],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   2 ;   1 ;       0 , 33287872 , 49482560 , 31168988 , 11560464 , 2964821 ,  576836 ,   87650 ,   10105 ,     824 ,      42 ,       1 ; 
/1234/456/348/79/8/6cd/7e/9e/ac/ab/bc/df/g/fg/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[2,3],UndirectedEdge[2,4],UndirectedEdge[2,8],UndirectedEdge[3,7],UndirectedEdge[3,9],UndirectedEdge[4,8],UndirectedEdge[5,6],UndirectedEdge[5,12],UndirectedEdge[5,13],UndirectedEdge[6,7],UndirectedEdge[6,14],UndirectedEdge[7,9],UndirectedEdge[7,14],UndirectedEdge[8,10],UndirectedEdge[8,12],UndirectedEdge[9,10],UndirectedEdge[9,11],UndirectedEdge[10,11],UndirectedEdge[10,12],UndirectedEdge[11,13],UndirectedEdge[11,15],UndirectedEdge[12,16],UndirectedEdge[13,15],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   2 ;   0 ;       0 , 33708352 , 49611968 , 30898196 , 11353748 , 2902783 ,  567279 ,   86890 ,   10080 ,     824 ,      42 ,       1 ; 
/1234/37a/468/5b/59/6b/89/8ac/c/ce/dg/df/e/fg/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,3],UndirectedEdge[1,7],UndirectedEdge[1,10],UndirectedEdge[2,4],UndirectedEdge[2,6],UndirectedEdge[2,8],UndirectedEdge[3,5],UndirectedEdge[3,11],UndirectedEdge[4,5],UndirectedEdge[4,9],UndirectedEdge[5,6],UndirectedEdge[5,11],UndirectedEdge[6,8],UndirectedEdge[6,9],UndirectedEdge[7,8],UndirectedEdge[7,10],UndirectedEdge[7,12],UndirectedEdge[8,12],UndirectedEdge[9,12],UndirectedEdge[9,14],UndirectedEdge[10,13],UndirectedEdge[10,16],UndirectedEdge[11,13],UndirectedEdge[11,15],UndirectedEdge[12,14],UndirectedEdge[13,15],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   2 ;   0 ;       0 , 34250688 , 49673120 , 30528468 , 11158072 , 2866635 ,  565208 ,   87009 ,   10096 ,     824 ,      42 ,       1 ; 
/1234/378/345/5/69/78/9cd/bf/ae/ab/be/f/dfg/eg/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,3],UndirectedEdge[1,7],UndirectedEdge[1,8],UndirectedEdge[2,3],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[3,5],UndirectedEdge[4,6],UndirectedEdge[4,9],UndirectedEdge[5,7],UndirectedEdge[5,8],UndirectedEdge[6,9],UndirectedEdge[6,12],UndirectedEdge[6,13],UndirectedEdge[7,11],UndirectedEdge[7,15],UndirectedEdge[8,10],UndirectedEdge[8,14],UndirectedEdge[9,10],UndirectedEdge[9,11],UndirectedEdge[10,11],UndirectedEdge[10,14],UndirectedEdge[11,15],UndirectedEdge[12,13],UndirectedEdge[12,15],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,16],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   4 ;   0 ;       0 , 31890688 , 48593088 , 31867984 , 12518624 , 3432876 ,  709836 ,  112684 ,   13268 ,    1064 ,      50 ,       1 ; 
/1234/46b/7ac/58a/59/89/7be/ce/9d/d/fg/ef/dg/g/f/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[1,11],UndirectedEdge[2,7],UndirectedEdge[2,10],UndirectedEdge[2,12],UndirectedEdge[3,5],UndirectedEdge[3,8],UndirectedEdge[3,10],UndirectedEdge[4,5],UndirectedEdge[4,9],UndirectedEdge[5,8],UndirectedEdge[5,9],UndirectedEdge[6,7],UndirectedEdge[6,11],UndirectedEdge[6,14],UndirectedEdge[7,12],UndirectedEdge[7,14],UndirectedEdge[8,9],UndirectedEdge[8,13],UndirectedEdge[9,13],UndirectedEdge[10,15],UndirectedEdge[10,16],UndirectedEdge[11,14],UndirectedEdge[11,15],UndirectedEdge[12,13],UndirectedEdge[12,16],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 32368384 , 49118336 , 31758864 , 12070460 , 3125232 ,  599449 ,   88567 ,   10012 ,     816 ,      42 ,       1 ; 
/1234/27b/8c/46a/59/89c/8ad/9be/d/e/df/eg/fg/f/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,7],UndirectedEdge[1,11],UndirectedEdge[2,8],UndirectedEdge[2,12],UndirectedEdge[3,4],UndirectedEdge[3,6],UndirectedEdge[3,10],UndirectedEdge[4,5],UndirectedEdge[4,9],UndirectedEdge[5,8],UndirectedEdge[5,9],UndirectedEdge[5,12],UndirectedEdge[6,8],UndirectedEdge[6,10],UndirectedEdge[6,13],UndirectedEdge[7,9],UndirectedEdge[7,11],UndirectedEdge[7,14],UndirectedEdge[8,13],UndirectedEdge[9,14],UndirectedEdge[10,13],UndirectedEdge[10,15],UndirectedEdge[11,14],UndirectedEdge[11,16],UndirectedEdge[12,15],UndirectedEdge[12,16],UndirectedEdge[13,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   2 ;   0 ;       0 , 33082368 , 49300096 , 31282672 , 11744520 , 3041820 ,  589734 ,   88090 ,   10004 ,     816 ,      42 ,       1 ; 
/1234/469/378/5b/5a/ab/79c/8c/ef/dg/ce/df/e/fg/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,7],UndirectedEdge[2,8],UndirectedEdge[3,5],UndirectedEdge[3,11],UndirectedEdge[4,5],UndirectedEdge[4,10],UndirectedEdge[5,10],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,9],UndirectedEdge[6,12],UndirectedEdge[7,8],UndirectedEdge[7,12],UndirectedEdge[8,14],UndirectedEdge[8,15],UndirectedEdge[9,13],UndirectedEdge[9,16],UndirectedEdge[10,12],UndirectedEdge[10,14],UndirectedEdge[11,13],UndirectedEdge[11,15],UndirectedEdge[12,14],UndirectedEdge[13,15],UndirectedEdge[13,16],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 36318784 , 50698544 , 29384744 , 9912096 , 2326334 ,  427045 ,   64213 ,    7688 ,     676 ,      38 ,       1 ; 
/1234/467/358/9a/9a/8de/7cg/bf/bc/dg/ef/cf/g/eg/f/// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,8],UndirectedEdge[3,9],UndirectedEdge[3,10],UndirectedEdge[4,9],UndirectedEdge[4,10],UndirectedEdge[5,8],UndirectedEdge[5,13],UndirectedEdge[5,14],UndirectedEdge[6,7],UndirectedEdge[6,12],UndirectedEdge[6,16],UndirectedEdge[7,11],UndirectedEdge[7,15],UndirectedEdge[8,11],UndirectedEdge[8,12],UndirectedEdge[9,13],UndirectedEdge[9,16],UndirectedEdge[10,14],UndirectedEdge[10,15],UndirectedEdge[11,12],UndirectedEdge[11,15],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,16],UndirectedEdge[14,15]}] ;   2 ;   0 ;       0 , 37487616 , 50909616 , 28612456 , 9437932 , 2209398 ,  411754 ,   63036 ,    7640 ,     676 ,      38 ,       1 ; 
/1234/46a/379/bc/58/8bf/8ad/9cd/d/fg/eg/ef/de//g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[1,10],UndirectedEdge[2,3],UndirectedEdge[2,7],UndirectedEdge[2,9],UndirectedEdge[3,11],UndirectedEdge[3,12],UndirectedEdge[4,5],UndirectedEdge[4,8],UndirectedEdge[5,8],UndirectedEdge[5,11],UndirectedEdge[5,15],UndirectedEdge[6,8],UndirectedEdge[6,10],UndirectedEdge[6,13],UndirectedEdge[7,9],UndirectedEdge[7,12],UndirectedEdge[7,13],UndirectedEdge[8,13],UndirectedEdge[9,15],UndirectedEdge[9,16],UndirectedEdge[10,14],UndirectedEdge[10,16],UndirectedEdge[11,14],UndirectedEdge[11,15],UndirectedEdge[12,13],UndirectedEdge[12,14],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   4 ;   0 ;       0 , 37750720 , 51158688 , 28527284 , 9211992 , 2067667 ,  363904 ,   53009 ,    6296 ,     568 ,      34 ,       1 ; 
/1234/49a/68c/58b/7d/67b/7c/d/dg/ace/bf/f/e/g/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,9],UndirectedEdge[1,10],UndirectedEdge[2,6],UndirectedEdge[2,8],UndirectedEdge[2,12],UndirectedEdge[3,5],UndirectedEdge[3,8],UndirectedEdge[3,11],UndirectedEdge[4,7],UndirectedEdge[4,13],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,12],UndirectedEdge[7,13],UndirectedEdge[8,13],UndirectedEdge[8,16],UndirectedEdge[9,10],UndirectedEdge[9,12],UndirectedEdge[9,14],UndirectedEdge[10,11],UndirectedEdge[10,15],UndirectedEdge[11,15],UndirectedEdge[12,14],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   8 ;   0 ;       0 , 38147776 , 51233376 , 28262464 , 9049368 , 2028676 ,  358996 ,   52624 ,    6280 ,     568 ,      34 ,       1 ; 
/1234/47a/56b/568/69/8b/9/8ac/c/ce/dg/df/e/fg/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,7],UndirectedEdge[1,10],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[2,11],UndirectedEdge[3,5],UndirectedEdge[3,6],UndirectedEdge[3,8],UndirectedEdge[4,6],UndirectedEdge[4,9],UndirectedEdge[5,8],UndirectedEdge[5,11],UndirectedEdge[6,9],UndirectedEdge[7,8],UndirectedEdge[7,10],UndirectedEdge[7,12],UndirectedEdge[8,12],UndirectedEdge[9,12],UndirectedEdge[9,14],UndirectedEdge[10,13],UndirectedEdge[10,16],UndirectedEdge[11,13],UndirectedEdge[11,15],UndirectedEdge[12,14],UndirectedEdge[13,15],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   2 ;   0 ;       0 , 34569600 , 49672576 , 30288808 , 11058216 , 2868942 ,  578046 ,   91932 ,   11072 ,     924 ,      46 ,       1 ; 
/1234/568/479/45a/a/6c/8c/9de/9b/b/bf/f/dg/eg/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[1,8],UndirectedEdge[2,4],UndirectedEdge[2,7],UndirectedEdge[2,9],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,10],UndirectedEdge[4,10],UndirectedEdge[5,6],UndirectedEdge[5,12],UndirectedEdge[6,8],UndirectedEdge[6,12],UndirectedEdge[7,9],UndirectedEdge[7,13],UndirectedEdge[7,14],UndirectedEdge[8,9],UndirectedEdge[8,11],UndirectedEdge[9,11],UndirectedEdge[10,11],UndirectedEdge[10,15],UndirectedEdge[11,15],UndirectedEdge[12,13],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 32855040 , 49157760 , 31366064 , 11885612 , 3136152 ,  628813 ,   98191 ,   11544 ,     940 ,      46 ,       1 ; 
/1234/489/57b/56a/5c/c/9ae/8bd/9d/e/dg/ef/fg/g/f/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,8],UndirectedEdge[1,9],UndirectedEdge[2,5],UndirectedEdge[2,7],UndirectedEdge[2,11],UndirectedEdge[3,5],UndirectedEdge[3,6],UndirectedEdge[3,10],UndirectedEdge[4,5],UndirectedEdge[4,12],UndirectedEdge[5,12],UndirectedEdge[6,9],UndirectedEdge[6,10],UndirectedEdge[6,14],UndirectedEdge[7,8],UndirectedEdge[7,11],UndirectedEdge[7,13],UndirectedEdge[8,9],UndirectedEdge[8,13],UndirectedEdge[9,14],UndirectedEdge[10,13],UndirectedEdge[10,16],UndirectedEdge[11,14],UndirectedEdge[11,15],UndirectedEdge[12,15],UndirectedEdge[12,16],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[15,16]}] ;   4 ;   0 ;       0 , 38143232 , 51144784 , 28225536 , 9100060 , 2079536 ,  380788 ,   58304 ,    7224 ,     660 ,      38 ,       1 ; 
/1234/67a/68b/459/cd/89g/7f/af/bg/ae/e/ce/de/fg//g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[1,10],UndirectedEdge[2,6],UndirectedEdge[2,8],UndirectedEdge[2,11],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,9],UndirectedEdge[4,12],UndirectedEdge[4,13],UndirectedEdge[5,8],UndirectedEdge[5,9],UndirectedEdge[5,16],UndirectedEdge[6,7],UndirectedEdge[6,15],UndirectedEdge[7,10],UndirectedEdge[7,15],UndirectedEdge[8,11],UndirectedEdge[8,16],UndirectedEdge[9,10],UndirectedEdge[9,14],UndirectedEdge[10,14],UndirectedEdge[11,12],UndirectedEdge[11,14],UndirectedEdge[12,13],UndirectedEdge[12,14],UndirectedEdge[13,15],UndirectedEdge[13,16],UndirectedEdge[15,16]}] ;   2 ;   0 ;       0 , 37115136 , 50996208 , 28911444 , 9493380 , 2167319 ,  390048 ,   58705 ,    7224 ,     660 ,      38 ,       1 ; 
/1234/456/358/67/9a/68/7/ce/9b/bd/bdf/f/deg/g/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,8],UndirectedEdge[3,6],UndirectedEdge[3,7],UndirectedEdge[4,9],UndirectedEdge[4,10],UndirectedEdge[5,6],UndirectedEdge[5,8],UndirectedEdge[6,7],UndirectedEdge[7,12],UndirectedEdge[7,14],UndirectedEdge[8,9],UndirectedEdge[8,11],UndirectedEdge[9,11],UndirectedEdge[9,13],UndirectedEdge[10,11],UndirectedEdge[10,13],UndirectedEdge[10,15],UndirectedEdge[11,15],UndirectedEdge[12,13],UndirectedEdge[12,14],UndirectedEdge[12,16],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   2 ;   0 ;       0 , 32120192 , 48734336 , 31785992 , 12383560 , 3338326 ,  666054 ,   99780 ,   11024 ,     856 ,      42 ,       1 ; 
/1234/256/45/679/78/cd/ab/89/9e/e/bdg/cf/df/g/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[3,6],UndirectedEdge[3,7],UndirectedEdge[3,9],UndirectedEdge[4,7],UndirectedEdge[4,8],UndirectedEdge[5,12],UndirectedEdge[5,13],UndirectedEdge[6,10],UndirectedEdge[6,11],UndirectedEdge[7,8],UndirectedEdge[7,9],UndirectedEdge[8,9],UndirectedEdge[8,14],UndirectedEdge[9,14],UndirectedEdge[10,11],UndirectedEdge[10,13],UndirectedEdge[10,16],UndirectedEdge[11,12],UndirectedEdge[11,15],UndirectedEdge[12,13],UndirectedEdge[12,15],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   2 ;   0 ;       0 , 31494272 , 48617472 , 32212632 , 12640048 , 3393258 ,  670676 ,   99882 ,   11024 ,     856 ,      42 ,       1 ; 
/1234/79a/45c/67b/58/8c/78b/8//aeg/df/fg/de/ef/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,7],UndirectedEdge[1,9],UndirectedEdge[1,10],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[2,12],UndirectedEdge[3,6],UndirectedEdge[3,7],UndirectedEdge[3,11],UndirectedEdge[4,5],UndirectedEdge[4,8],UndirectedEdge[5,8],UndirectedEdge[5,12],UndirectedEdge[6,7],UndirectedEdge[6,8],UndirectedEdge[6,11],UndirectedEdge[7,8],UndirectedEdge[9,10],UndirectedEdge[9,14],UndirectedEdge[9,16],UndirectedEdge[10,13],UndirectedEdge[10,15],UndirectedEdge[11,15],UndirectedEdge[11,16],UndirectedEdge[12,13],UndirectedEdge[12,14],UndirectedEdge[13,14],UndirectedEdge[13,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   2 ;   0 ;       0 , 32087168 , 48737216 , 31816232 , 12390328 , 3333502 ,  664182 ,   99612 ,   11024 ,     856 ,      42 ,       1 ; 
/1234/268/59/57a/567/9/78/a/fg/bc/de/ceg/df/ef/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,6],UndirectedEdge[1,8],UndirectedEdge[2,5],UndirectedEdge[2,9],UndirectedEdge[3,5],UndirectedEdge[3,7],UndirectedEdge[3,10],UndirectedEdge[4,5],UndirectedEdge[4,6],UndirectedEdge[4,7],UndirectedEdge[5,9],UndirectedEdge[6,7],UndirectedEdge[6,8],UndirectedEdge[7,10],UndirectedEdge[8,15],UndirectedEdge[8,16],UndirectedEdge[9,11],UndirectedEdge[9,12],UndirectedEdge[10,13],UndirectedEdge[10,14],UndirectedEdge[11,12],UndirectedEdge[11,14],UndirectedEdge[11,16],UndirectedEdge[12,13],UndirectedEdge[12,15],UndirectedEdge[13,14],UndirectedEdge[13,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   4 ;   0 ;       0 , 34139968 , 49506000 , 30555640 , 11297268 , 2950542 ,  588886 ,   90608 ,   10376 ,     832 ,      42 ,       1 ; 
/1234/268/57/49b/9a/67c/8c/8d/d/ae/cf/efg/f/eg/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,6],UndirectedEdge[1,8],UndirectedEdge[2,5],UndirectedEdge[2,7],UndirectedEdge[3,4],UndirectedEdge[3,9],UndirectedEdge[3,11],UndirectedEdge[4,9],UndirectedEdge[4,10],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[5,12],UndirectedEdge[6,8],UndirectedEdge[6,12],UndirectedEdge[7,8],UndirectedEdge[7,13],UndirectedEdge[8,13],UndirectedEdge[9,10],UndirectedEdge[9,14],UndirectedEdge[10,12],UndirectedEdge[10,15],UndirectedEdge[11,14],UndirectedEdge[11,15],UndirectedEdge[11,16],UndirectedEdge[12,15],UndirectedEdge[13,14],UndirectedEdge[13,16],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   4 ;   0 ;       0 , 32713024 , 49034416 , 31437440 , 12013844 , 3194892 ,  637776 ,   96960 ,   10912 ,     856 ,      42 ,       1 ; 
/1234/257/36/69/789/7cd/ab/8/9e/e/bdg/cf/df/g/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,5],UndirectedEdge[1,7],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[3,6],UndirectedEdge[3,9],UndirectedEdge[4,7],UndirectedEdge[4,8],UndirectedEdge[4,9],UndirectedEdge[5,7],UndirectedEdge[5,12],UndirectedEdge[5,13],UndirectedEdge[6,10],UndirectedEdge[6,11],UndirectedEdge[7,8],UndirectedEdge[8,9],UndirectedEdge[8,14],UndirectedEdge[9,14],UndirectedEdge[10,11],UndirectedEdge[10,13],UndirectedEdge[10,16],UndirectedEdge[11,12],UndirectedEdge[11,15],UndirectedEdge[12,13],UndirectedEdge[12,15],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   4 ;   0 ;       0 , 32525248 , 48989968 , 31562688 , 12097364 , 3215868 ,  640154 ,   97062 ,   10912 ,     856 ,      42 ,       1 ; 
/1234/38a/456/5b/79/6b/79/8c/ac/ce/dg/df/e/fg/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,3],UndirectedEdge[1,8],UndirectedEdge[1,10],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[3,5],UndirectedEdge[3,11],UndirectedEdge[4,7],UndirectedEdge[4,9],UndirectedEdge[5,6],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,9],UndirectedEdge[7,8],UndirectedEdge[7,12],UndirectedEdge[8,10],UndirectedEdge[8,12],UndirectedEdge[9,12],UndirectedEdge[9,14],UndirectedEdge[10,13],UndirectedEdge[10,16],UndirectedEdge[11,13],UndirectedEdge[11,15],UndirectedEdge[12,14],UndirectedEdge[13,15],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 33892032 , 49378640 , 30666280 , 11439608 , 3032886 ,  619853 ,   98293 ,   11584 ,     940 ,      46 ,       1 ; 
/1234/268/56/489/7a/7cd/8d/ac/9/bf/be/ef/dg/g/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,6],UndirectedEdge[1,8],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[3,4],UndirectedEdge[3,8],UndirectedEdge[3,9],UndirectedEdge[4,7],UndirectedEdge[4,10],UndirectedEdge[5,7],UndirectedEdge[5,12],UndirectedEdge[5,13],UndirectedEdge[6,8],UndirectedEdge[6,13],UndirectedEdge[7,10],UndirectedEdge[7,12],UndirectedEdge[8,9],UndirectedEdge[9,11],UndirectedEdge[9,15],UndirectedEdge[10,11],UndirectedEdge[10,14],UndirectedEdge[11,14],UndirectedEdge[11,15],UndirectedEdge[12,13],UndirectedEdge[12,16],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   1 ;       0 , 31910848 , 48792016 , 31913400 , 12391248 , 3337758 ,  676747 ,  105070 ,   12073 ,     956 ,      46 ,       1 ; 
/1234/267/6a/458/59/89/7b/8c/c/fg/bde/eg/df/ef/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,6],UndirectedEdge[2,10],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,8],UndirectedEdge[4,5],UndirectedEdge[4,9],UndirectedEdge[5,8],UndirectedEdge[5,9],UndirectedEdge[6,7],UndirectedEdge[6,11],UndirectedEdge[7,8],UndirectedEdge[7,12],UndirectedEdge[8,12],UndirectedEdge[9,15],UndirectedEdge[9,16],UndirectedEdge[10,11],UndirectedEdge[10,13],UndirectedEdge[10,14],UndirectedEdge[11,14],UndirectedEdge[11,16],UndirectedEdge[12,13],UndirectedEdge[12,15],UndirectedEdge[13,14],UndirectedEdge[13,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 31962688 , 48806704 , 31879272 , 12366576 , 3330974 ,  675857 ,  105017 ,   12072 ,     956 ,      46 ,       1 ; 
/1234/67a/78b/459/cd/69f/af/8g/bg/ae/e/ce/de/fg//g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[1,10],UndirectedEdge[2,7],UndirectedEdge[2,8],UndirectedEdge[2,11],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,9],UndirectedEdge[4,12],UndirectedEdge[4,13],UndirectedEdge[5,6],UndirectedEdge[5,9],UndirectedEdge[5,15],UndirectedEdge[6,10],UndirectedEdge[6,15],UndirectedEdge[7,8],UndirectedEdge[7,16],UndirectedEdge[8,11],UndirectedEdge[8,16],UndirectedEdge[9,10],UndirectedEdge[9,14],UndirectedEdge[10,14],UndirectedEdge[11,12],UndirectedEdge[11,14],UndirectedEdge[12,13],UndirectedEdge[12,14],UndirectedEdge[13,15],UndirectedEdge[13,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 36460032 , 50797472 , 29310112 , 9808612 , 2278796 ,  414733 ,   62203 ,    7496 ,     668 ,      38 ,       1 ; 
/1234/367/49a/8c/5b/9ab/79d/bf/ace/d/e/f/dg/g/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,3],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,4],UndirectedEdge[2,9],UndirectedEdge[2,10],UndirectedEdge[3,8],UndirectedEdge[3,12],UndirectedEdge[4,5],UndirectedEdge[4,11],UndirectedEdge[5,9],UndirectedEdge[5,10],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,9],UndirectedEdge[6,13],UndirectedEdge[7,11],UndirectedEdge[7,15],UndirectedEdge[8,10],UndirectedEdge[8,12],UndirectedEdge[8,14],UndirectedEdge[9,13],UndirectedEdge[10,14],UndirectedEdge[11,15],UndirectedEdge[12,13],UndirectedEdge[12,16],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   2 ;   0 ;       0 , 37547840 , 50957696 , 28584336 , 9390424 , 2185072 ,  404818 ,   61774 ,    7496 ,     668 ,      38 ,       1 ; 
/1234/456/357/69/8a/67/9/8b/ab/cd/cd/fg/eg/ef/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,7],UndirectedEdge[3,6],UndirectedEdge[3,9],UndirectedEdge[4,8],UndirectedEdge[4,10],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[6,9],UndirectedEdge[7,8],UndirectedEdge[7,11],UndirectedEdge[8,10],UndirectedEdge[8,11],UndirectedEdge[9,12],UndirectedEdge[9,13],UndirectedEdge[10,12],UndirectedEdge[10,13],UndirectedEdge[11,15],UndirectedEdge[11,16],UndirectedEdge[12,14],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,15],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   4 ;   0 ;       0 , 32017280 , 48744320 , 31852592 , 12399088 , 3340412 ,  671292 ,  102560 ,   11644 ,     928 ,      46 ,       1 ; 
/1234/4ab/568/567/69/78/9/8e/e/cd/bdg/cf/df/g/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,10],UndirectedEdge[1,11],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[2,8],UndirectedEdge[3,5],UndirectedEdge[3,6],UndirectedEdge[3,7],UndirectedEdge[4,6],UndirectedEdge[4,9],UndirectedEdge[5,7],UndirectedEdge[5,8],UndirectedEdge[6,9],UndirectedEdge[7,8],UndirectedEdge[7,14],UndirectedEdge[8,14],UndirectedEdge[9,12],UndirectedEdge[9,13],UndirectedEdge[10,11],UndirectedEdge[10,13],UndirectedEdge[10,16],UndirectedEdge[11,12],UndirectedEdge[11,15],UndirectedEdge[12,13],UndirectedEdge[12,15],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   8 ;   0 ;       0 , 31440640 , 48172416 , 32055408 , 12923184 , 3649460 ,  764988 ,  119424 ,   13536 ,    1056 ,      50 ,       1 ; 
/1234/456/348/79/8/abc/7ad/9d/9e/e/bf/cf/dg/g/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[2,3],UndirectedEdge[2,4],UndirectedEdge[2,8],UndirectedEdge[3,7],UndirectedEdge[3,9],UndirectedEdge[4,8],UndirectedEdge[5,10],UndirectedEdge[5,11],UndirectedEdge[5,12],UndirectedEdge[6,7],UndirectedEdge[6,10],UndirectedEdge[6,13],UndirectedEdge[7,9],UndirectedEdge[7,13],UndirectedEdge[8,9],UndirectedEdge[8,14],UndirectedEdge[9,14],UndirectedEdge[10,11],UndirectedEdge[10,15],UndirectedEdge[11,12],UndirectedEdge[11,15],UndirectedEdge[12,13],UndirectedEdge[12,16],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 31990272 , 48999776 , 31947032 , 12245832 , 3218578 ,  631992 ,   95106 ,   10688 ,     844 ,      42 ,       1 ; 
/1234/246/36/58/79/abd/7c/9c/9de/e/bcf/dg/f/g/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[3,5],UndirectedEdge[3,8],UndirectedEdge[4,7],UndirectedEdge[4,9],UndirectedEdge[5,10],UndirectedEdge[5,11],UndirectedEdge[5,13],UndirectedEdge[6,7],UndirectedEdge[6,12],UndirectedEdge[7,9],UndirectedEdge[7,12],UndirectedEdge[8,9],UndirectedEdge[8,13],UndirectedEdge[8,14],UndirectedEdge[9,14],UndirectedEdge[10,11],UndirectedEdge[10,12],UndirectedEdge[10,15],UndirectedEdge[11,13],UndirectedEdge[11,16],UndirectedEdge[12,15],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   1 ;       0 , 31824384 , 48958880 , 32057384 , 12320680 , 3237778 ,  634264 ,   95217 ,   10689 ,     844 ,      42 ,       1 ; 
/1234/245/35/67/89/6c/7c/bf/ade/abd/be/f/dg/g/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[3,6],UndirectedEdge[3,7],UndirectedEdge[4,8],UndirectedEdge[4,9],UndirectedEdge[5,6],UndirectedEdge[5,12],UndirectedEdge[6,7],UndirectedEdge[6,12],UndirectedEdge[7,11],UndirectedEdge[7,15],UndirectedEdge[8,10],UndirectedEdge[8,13],UndirectedEdge[8,14],UndirectedEdge[9,10],UndirectedEdge[9,11],UndirectedEdge[9,13],UndirectedEdge[10,11],UndirectedEdge[10,14],UndirectedEdge[11,15],UndirectedEdge[12,13],UndirectedEdge[12,16],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 32936704 , 49155616 , 31311240 , 11871212 , 3135266 ,  623747 ,   94803 ,   10688 ,     844 ,      42 ,       1 ; 
/1234/468/357/59/7a/79/8df/a/9c/c/be/def/fg/eg/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[1,8],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,7],UndirectedEdge[3,5],UndirectedEdge[3,9],UndirectedEdge[4,7],UndirectedEdge[4,10],UndirectedEdge[5,7],UndirectedEdge[5,9],UndirectedEdge[6,8],UndirectedEdge[6,13],UndirectedEdge[6,15],UndirectedEdge[7,10],UndirectedEdge[8,9],UndirectedEdge[8,12],UndirectedEdge[9,12],UndirectedEdge[10,11],UndirectedEdge[10,14],UndirectedEdge[11,13],UndirectedEdge[11,14],UndirectedEdge[11,15],UndirectedEdge[12,15],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,16],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 30694528 , 47989056 , 32518128 , 13247668 , 3757448 ,  792735 ,  125181 ,   14272 ,    1096 ,      50 ,       1 ; 
/1234/256/57/489/7a/67/8b/a/9b/ce/cd/eg/df/fg/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[2,5],UndirectedEdge[2,7],UndirectedEdge[3,4],UndirectedEdge[3,8],UndirectedEdge[3,9],UndirectedEdge[4,7],UndirectedEdge[4,10],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[6,8],UndirectedEdge[6,11],UndirectedEdge[7,10],UndirectedEdge[8,9],UndirectedEdge[8,11],UndirectedEdge[9,12],UndirectedEdge[9,14],UndirectedEdge[10,12],UndirectedEdge[10,13],UndirectedEdge[11,14],UndirectedEdge[11,16],UndirectedEdge[12,13],UndirectedEdge[12,15],UndirectedEdge[13,15],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   1 ;       0 , 30099328 , 47822656 , 32905424 , 13529148 , 3837788 ,  804345 ,  126030 ,   14297 ,    1096 ,      50 ,       1 ; 
/1234/236/46/78/59/9ce/7a/8a/bd/af/f/def/deg/g/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,6],UndirectedEdge[2,4],UndirectedEdge[2,6],UndirectedEdge[3,7],UndirectedEdge[3,8],UndirectedEdge[4,5],UndirectedEdge[4,9],UndirectedEdge[5,9],UndirectedEdge[5,12],UndirectedEdge[5,14],UndirectedEdge[6,7],UndirectedEdge[6,10],UndirectedEdge[7,8],UndirectedEdge[7,10],UndirectedEdge[8,11],UndirectedEdge[8,13],UndirectedEdge[9,10],UndirectedEdge[9,15],UndirectedEdge[10,15],UndirectedEdge[11,13],UndirectedEdge[11,14],UndirectedEdge[11,15],UndirectedEdge[12,13],UndirectedEdge[12,14],UndirectedEdge[12,16],UndirectedEdge[13,16],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 30848128 , 48115648 , 32446064 , 13122164 , 3694216 ,  776103 ,  122645 ,   14056 ,    1088 ,      50 ,       1 ; 
/1234/469/356/58/7a/68/c/ade/9b/bc/bf/f/dg/eg/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[3,5],UndirectedEdge[3,8],UndirectedEdge[4,7],UndirectedEdge[4,10],UndirectedEdge[5,6],UndirectedEdge[5,8],UndirectedEdge[6,12],UndirectedEdge[7,10],UndirectedEdge[7,13],UndirectedEdge[7,14],UndirectedEdge[8,9],UndirectedEdge[8,11],UndirectedEdge[9,11],UndirectedEdge[9,12],UndirectedEdge[10,11],UndirectedEdge[10,15],UndirectedEdge[11,15],UndirectedEdge[12,13],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 31391744 , 48722112 , 32322240 , 12603564 , 3340340 ,  651897 ,   96647 ,   10732 ,     844 ,      42 ,       1 ; 
/1234/46b/7ac/58a/59/89/7be/ce/9d/d/dg/fg/ef/g/f/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[1,11],UndirectedEdge[2,7],UndirectedEdge[2,10],UndirectedEdge[2,12],UndirectedEdge[3,5],UndirectedEdge[3,8],UndirectedEdge[3,10],UndirectedEdge[4,5],UndirectedEdge[4,9],UndirectedEdge[5,8],UndirectedEdge[5,9],UndirectedEdge[6,7],UndirectedEdge[6,11],UndirectedEdge[6,14],UndirectedEdge[7,12],UndirectedEdge[7,14],UndirectedEdge[8,9],UndirectedEdge[8,13],UndirectedEdge[9,13],UndirectedEdge[10,13],UndirectedEdge[10,16],UndirectedEdge[11,15],UndirectedEdge[11,16],UndirectedEdge[12,14],UndirectedEdge[12,15],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[15,16]}] ;   2 ;   1 ;       0 , 30838784 , 48613440 , 32698432 , 12833764 , 3390912 ,  656431 ,   96780 ,   10733 ,     844 ,      42 ,       1 ; 
/1234/678/7ab/459/cd/89g/78f/f/g/ae/be/ce/de/fg//g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[1,8],UndirectedEdge[2,7],UndirectedEdge[2,10],UndirectedEdge[2,11],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,9],UndirectedEdge[4,12],UndirectedEdge[4,13],UndirectedEdge[5,8],UndirectedEdge[5,9],UndirectedEdge[5,16],UndirectedEdge[6,7],UndirectedEdge[6,8],UndirectedEdge[6,15],UndirectedEdge[7,15],UndirectedEdge[8,16],UndirectedEdge[9,10],UndirectedEdge[9,14],UndirectedEdge[10,11],UndirectedEdge[10,14],UndirectedEdge[11,12],UndirectedEdge[11,14],UndirectedEdge[12,13],UndirectedEdge[12,14],UndirectedEdge[13,15],UndirectedEdge[13,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 33534464 , 49729216 , 31067392 , 11332772 , 2841276 ,  542363 ,   82185 ,    9644 ,     808 ,      42 ,       1 ; 
/1234/38b/47a/56/69/68b/9/8ac/c/ce/dg/df/e/fg/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,3],UndirectedEdge[1,8],UndirectedEdge[1,11],UndirectedEdge[2,4],UndirectedEdge[2,7],UndirectedEdge[2,10],UndirectedEdge[3,5],UndirectedEdge[3,6],UndirectedEdge[4,6],UndirectedEdge[4,9],UndirectedEdge[5,6],UndirectedEdge[5,8],UndirectedEdge[5,11],UndirectedEdge[6,9],UndirectedEdge[7,8],UndirectedEdge[7,10],UndirectedEdge[7,12],UndirectedEdge[8,12],UndirectedEdge[9,12],UndirectedEdge[9,14],UndirectedEdge[10,13],UndirectedEdge[10,16],UndirectedEdge[11,13],UndirectedEdge[11,15],UndirectedEdge[12,14],UndirectedEdge[13,15],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   2 ;   0 ;       0 , 34855808 , 49939776 , 30185240 , 10814032 , 2723290 ,  529864 ,   81658 ,    9644 ,     808 ,      42 ,       1 ; 
/1234/46a/57b/578/69/8b/9a/8c/c/ce/dg/df/e/fg/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[1,10],UndirectedEdge[2,5],UndirectedEdge[2,7],UndirectedEdge[2,11],UndirectedEdge[3,5],UndirectedEdge[3,7],UndirectedEdge[3,8],UndirectedEdge[4,6],UndirectedEdge[4,9],UndirectedEdge[5,8],UndirectedEdge[5,11],UndirectedEdge[6,9],UndirectedEdge[6,10],UndirectedEdge[7,8],UndirectedEdge[7,12],UndirectedEdge[8,12],UndirectedEdge[9,12],UndirectedEdge[9,14],UndirectedEdge[10,13],UndirectedEdge[10,16],UndirectedEdge[11,13],UndirectedEdge[11,15],UndirectedEdge[12,14],UndirectedEdge[13,15],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 30413952 , 47673824 , 32576064 , 13513388 , 3944324 ,  860983 ,  140105 ,   16232 ,    1236 ,      54 ,       1 ; 
/1234/468/357/7a/89/67b/8b/a/9/ce/cd/eg/df/fg/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[1,8],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,7],UndirectedEdge[3,7],UndirectedEdge[3,10],UndirectedEdge[4,8],UndirectedEdge[4,9],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[5,11],UndirectedEdge[6,8],UndirectedEdge[6,11],UndirectedEdge[7,10],UndirectedEdge[8,9],UndirectedEdge[9,12],UndirectedEdge[9,14],UndirectedEdge[10,12],UndirectedEdge[10,13],UndirectedEdge[11,14],UndirectedEdge[11,16],UndirectedEdge[12,13],UndirectedEdge[12,15],UndirectedEdge[13,15],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   1 ;       0 , 29772672 , 47479968 , 32991840 , 13826324 , 4036056 ,  874605 ,  141142 ,   16265 ,    1236 ,      54 ,       1 ; 
/1234/478/356/59/7a/69/df/8a/9c/c/be/def/fg/eg/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,7],UndirectedEdge[1,8],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[3,5],UndirectedEdge[3,9],UndirectedEdge[4,7],UndirectedEdge[4,10],UndirectedEdge[5,6],UndirectedEdge[5,9],UndirectedEdge[6,13],UndirectedEdge[6,15],UndirectedEdge[7,8],UndirectedEdge[7,10],UndirectedEdge[8,9],UndirectedEdge[8,12],UndirectedEdge[9,12],UndirectedEdge[10,11],UndirectedEdge[10,14],UndirectedEdge[11,13],UndirectedEdge[11,14],UndirectedEdge[11,15],UndirectedEdge[12,15],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,16],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 30295680 , 47591520 , 32643008 , 13602028 , 3981092 ,  868415 ,  140865 ,   16264 ,    1236 ,      54 ,       1 ; 
/1234/267/ab/459/58/89/78c/9d/c/d/cef/efg/e/fg/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,10],UndirectedEdge[2,11],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,9],UndirectedEdge[4,5],UndirectedEdge[4,8],UndirectedEdge[5,8],UndirectedEdge[5,9],UndirectedEdge[6,7],UndirectedEdge[6,8],UndirectedEdge[6,12],UndirectedEdge[7,9],UndirectedEdge[7,13],UndirectedEdge[8,12],UndirectedEdge[9,13],UndirectedEdge[10,12],UndirectedEdge[10,14],UndirectedEdge[10,15],UndirectedEdge[11,14],UndirectedEdge[11,15],UndirectedEdge[11,16],UndirectedEdge[12,14],UndirectedEdge[13,15],UndirectedEdge[13,16],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 32266496 , 48818624 , 31665640 , 12264312 , 3319462 ,  682598 ,  108932 ,   12992 ,    1056 ,      50 ,       1 ; 
/1234/579/568/4ab/cd/67/78/9/bf/ae/be/f/dfg/eg/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,5],UndirectedEdge[1,7],UndirectedEdge[1,9],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,10],UndirectedEdge[3,11],UndirectedEdge[4,12],UndirectedEdge[4,13],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[6,7],UndirectedEdge[6,8],UndirectedEdge[7,9],UndirectedEdge[8,11],UndirectedEdge[8,15],UndirectedEdge[9,10],UndirectedEdge[9,14],UndirectedEdge[10,11],UndirectedEdge[10,14],UndirectedEdge[11,15],UndirectedEdge[12,13],UndirectedEdge[12,15],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,16],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   2 ;   0 ;       0 , 31601408 , 48644032 , 32100504 , 12571216 , 3404594 ,  694512 ,  109774 ,   13016 ,    1056 ,      50 ,       1 ; 
/1234/468/357/7a/89/678/cd/a/9/bf/be/ef/dfg/eg/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[1,8],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,7],UndirectedEdge[3,7],UndirectedEdge[3,10],UndirectedEdge[4,8],UndirectedEdge[4,9],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[5,8],UndirectedEdge[6,12],UndirectedEdge[6,13],UndirectedEdge[7,10],UndirectedEdge[8,9],UndirectedEdge[9,11],UndirectedEdge[9,15],UndirectedEdge[10,11],UndirectedEdge[10,14],UndirectedEdge[11,14],UndirectedEdge[11,15],UndirectedEdge[12,13],UndirectedEdge[12,15],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,16],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 30859520 , 48178304 , 32484960 , 13088956 , 3646252 ,  752121 ,  116043 ,   12972 ,     988 ,      46 ,       1 ; 
/1234/269/78/45b/5a/ab/79c/8c/cf/eg/de/df/f/eg/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,6],UndirectedEdge[1,9],UndirectedEdge[2,7],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,11],UndirectedEdge[4,5],UndirectedEdge[4,10],UndirectedEdge[5,10],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,9],UndirectedEdge[6,12],UndirectedEdge[7,8],UndirectedEdge[7,12],UndirectedEdge[8,12],UndirectedEdge[8,15],UndirectedEdge[9,14],UndirectedEdge[9,16],UndirectedEdge[10,13],UndirectedEdge[10,14],UndirectedEdge[11,13],UndirectedEdge[11,15],UndirectedEdge[12,15],UndirectedEdge[13,14],UndirectedEdge[13,16],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   1 ;       0 , 30329600 , 48067328 , 32840128 , 13314692 , 3700208 ,  757915 ,  116284 ,   12973 ,     988 ,      46 ,       1 ; 
/1234/467/5ab/58a/69/8b/79/8c/c/ce/dg/df/e/fg/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,5],UndirectedEdge[2,10],UndirectedEdge[2,11],UndirectedEdge[3,5],UndirectedEdge[3,8],UndirectedEdge[3,10],UndirectedEdge[4,6],UndirectedEdge[4,9],UndirectedEdge[5,8],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,9],UndirectedEdge[7,8],UndirectedEdge[7,12],UndirectedEdge[8,12],UndirectedEdge[9,12],UndirectedEdge[9,14],UndirectedEdge[10,13],UndirectedEdge[10,16],UndirectedEdge[11,13],UndirectedEdge[11,15],UndirectedEdge[12,14],UndirectedEdge[13,15],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 30882560 , 48176000 , 32463936 , 13084492 , 3649636 ,  753381 ,  116151 ,   12972 ,     988 ,      46 ,       1 ; 
/1234/367/49c/8a/5b/9bc/78e/9d/ae/d/eg/fg/df/f/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,3],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,4],UndirectedEdge[2,9],UndirectedEdge[2,12],UndirectedEdge[3,8],UndirectedEdge[3,10],UndirectedEdge[4,5],UndirectedEdge[4,11],UndirectedEdge[5,9],UndirectedEdge[5,11],UndirectedEdge[5,12],UndirectedEdge[6,7],UndirectedEdge[6,8],UndirectedEdge[6,14],UndirectedEdge[7,9],UndirectedEdge[7,13],UndirectedEdge[8,10],UndirectedEdge[8,14],UndirectedEdge[9,13],UndirectedEdge[10,14],UndirectedEdge[10,16],UndirectedEdge[11,15],UndirectedEdge[11,16],UndirectedEdge[12,13],UndirectedEdge[12,15],UndirectedEdge[13,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   2 ;   0 ;       0 , 32606592 , 48819616 , 31413016 , 12170340 , 3323454 ,  686317 ,  107513 ,   12304 ,     964 ,      46 ,       1 ; 
/1234/589/467/48a/a/69c/7c/de/9b/b/bf/f/dg/eg/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,5],UndirectedEdge[1,8],UndirectedEdge[1,9],UndirectedEdge[2,4],UndirectedEdge[2,6],UndirectedEdge[2,7],UndirectedEdge[3,4],UndirectedEdge[3,8],UndirectedEdge[3,10],UndirectedEdge[4,10],UndirectedEdge[5,6],UndirectedEdge[5,9],UndirectedEdge[5,12],UndirectedEdge[6,7],UndirectedEdge[6,12],UndirectedEdge[7,13],UndirectedEdge[7,14],UndirectedEdge[8,9],UndirectedEdge[8,11],UndirectedEdge[9,11],UndirectedEdge[10,11],UndirectedEdge[10,15],UndirectedEdge[11,15],UndirectedEdge[12,13],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   2 ;   1 ;       0 , 31106432 , 48273184 , 32321496 , 12954896 , 3607462 ,  746982 ,  115715 ,   12961 ,     988 ,      46 ,       1 ; 
/1234/589/369/46/7a/68c/c/ade/9b/b/bf/f/dg/eg/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,5],UndirectedEdge[1,8],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,9],UndirectedEdge[3,4],UndirectedEdge[3,6],UndirectedEdge[4,7],UndirectedEdge[4,10],UndirectedEdge[5,6],UndirectedEdge[5,8],UndirectedEdge[5,12],UndirectedEdge[6,12],UndirectedEdge[7,10],UndirectedEdge[7,13],UndirectedEdge[7,14],UndirectedEdge[8,9],UndirectedEdge[8,11],UndirectedEdge[9,11],UndirectedEdge[10,11],UndirectedEdge[10,15],UndirectedEdge[11,15],UndirectedEdge[12,13],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   2 ;   0 ;       0 , 31311488 , 48342112 , 32189000 , 12850032 , 3575862 ,  742302 ,  115380 ,   12952 ,     988 ,      46 ,       1 ; 
/1234/48a/369/57/5b/7b/9ac/8c/ce/dg/ce/df//fg/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,8],UndirectedEdge[1,10],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,9],UndirectedEdge[3,5],UndirectedEdge[3,7],UndirectedEdge[4,5],UndirectedEdge[4,11],UndirectedEdge[5,7],UndirectedEdge[5,11],UndirectedEdge[6,9],UndirectedEdge[6,10],UndirectedEdge[6,12],UndirectedEdge[7,8],UndirectedEdge[7,12],UndirectedEdge[8,12],UndirectedEdge[8,14],UndirectedEdge[9,13],UndirectedEdge[9,16],UndirectedEdge[10,12],UndirectedEdge[10,14],UndirectedEdge[11,13],UndirectedEdge[11,15],UndirectedEdge[13,15],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 34911296 , 49956736 , 30155564 , 10788908 , 2711321 ,  525453 ,   80550 ,    9492 ,     800 ,      42 ,       1 ; 
/1234/268/79/5ab/bcd/6af/8f/9cg/9e/e/be/e/dg/fg//g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,6],UndirectedEdge[1,8],UndirectedEdge[2,7],UndirectedEdge[2,9],UndirectedEdge[3,5],UndirectedEdge[3,10],UndirectedEdge[3,11],UndirectedEdge[4,11],UndirectedEdge[4,12],UndirectedEdge[4,13],UndirectedEdge[5,6],UndirectedEdge[5,10],UndirectedEdge[5,15],UndirectedEdge[6,8],UndirectedEdge[6,15],UndirectedEdge[7,9],UndirectedEdge[7,12],UndirectedEdge[7,16],UndirectedEdge[8,9],UndirectedEdge[8,14],UndirectedEdge[9,14],UndirectedEdge[10,11],UndirectedEdge[10,14],UndirectedEdge[11,14],UndirectedEdge[12,13],UndirectedEdge[12,16],UndirectedEdge[13,15],UndirectedEdge[13,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 34163008 , 49835872 , 30653396 , 11083940 , 2779751 ,  532977 ,   80884 ,    9492 ,     800 ,      42 ,       1 ; 
/1234/48a/369/57/5b/7b/9ac/8f/ef/cd/ce/dg/d/g/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,8],UndirectedEdge[1,10],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,9],UndirectedEdge[3,5],UndirectedEdge[3,7],UndirectedEdge[4,5],UndirectedEdge[4,11],UndirectedEdge[5,7],UndirectedEdge[5,11],UndirectedEdge[6,9],UndirectedEdge[6,10],UndirectedEdge[6,12],UndirectedEdge[7,8],UndirectedEdge[7,15],UndirectedEdge[8,14],UndirectedEdge[8,15],UndirectedEdge[9,12],UndirectedEdge[9,13],UndirectedEdge[10,12],UndirectedEdge[10,14],UndirectedEdge[11,13],UndirectedEdge[11,16],UndirectedEdge[12,13],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 33981376 , 49799456 , 30776236 , 11160144 , 2797045 ,  534634 ,   80937 ,    9492 ,     800 ,      42 ,       1 ; 
/1234/456/357/89/6a/67/a/8b/9b/cd/cd/fg/eg/ef/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,7],UndirectedEdge[3,8],UndirectedEdge[3,9],UndirectedEdge[4,6],UndirectedEdge[4,10],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[6,10],UndirectedEdge[7,8],UndirectedEdge[7,11],UndirectedEdge[8,9],UndirectedEdge[8,11],UndirectedEdge[9,12],UndirectedEdge[9,13],UndirectedEdge[10,12],UndirectedEdge[10,13],UndirectedEdge[11,15],UndirectedEdge[11,16],UndirectedEdge[12,14],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,15],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   2 ;   0 ;       0 , 30422016 , 47861184 , 32692096 , 13415048 , 3811480 ,  798562 ,  124562 ,   14080 ,    1084 ,      50 ,       1 ; 
/1234/467/367/45/5/9a/8c/8b/bc/afg/eg/df/de/ef/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,7],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[4,5],UndirectedEdge[5,9],UndirectedEdge[5,10],UndirectedEdge[6,8],UndirectedEdge[6,12],UndirectedEdge[7,8],UndirectedEdge[7,11],UndirectedEdge[8,11],UndirectedEdge[8,12],UndirectedEdge[9,10],UndirectedEdge[9,15],UndirectedEdge[9,16],UndirectedEdge[10,14],UndirectedEdge[10,16],UndirectedEdge[11,13],UndirectedEdge[11,15],UndirectedEdge[12,13],UndirectedEdge[12,14],UndirectedEdge[13,14],UndirectedEdge[13,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   4 ;   0 ;       0 , 29690880 , 47108352 , 32926464 , 14093928 , 4226776 ,  927894 ,  147978 ,   16600 ,    1236 ,      54 ,       1 ; 
/1234/49b/38a/57/56/67/7g/f/ace/bcd/eg/df/de/f/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,9],UndirectedEdge[1,11],UndirectedEdge[2,3],UndirectedEdge[2,8],UndirectedEdge[2,10],UndirectedEdge[3,5],UndirectedEdge[3,7],UndirectedEdge[4,5],UndirectedEdge[4,6],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[6,7],UndirectedEdge[6,16],UndirectedEdge[7,15],UndirectedEdge[8,10],UndirectedEdge[8,12],UndirectedEdge[8,14],UndirectedEdge[9,11],UndirectedEdge[9,12],UndirectedEdge[9,13],UndirectedEdge[10,14],UndirectedEdge[10,16],UndirectedEdge[11,13],UndirectedEdge[11,15],UndirectedEdge[12,13],UndirectedEdge[12,14],UndirectedEdge[13,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   2 ;   0 ;       0 , 31605760 , 48650016 , 32098632 , 12573200 , 3404078 ,  689098 ,  106256 ,   12120 ,     956 ,      46 ,       1 ; 
/1234/49b/38a/57/56/67/7f/g/ace/bcd/eg/df/de/f/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,9],UndirectedEdge[1,11],UndirectedEdge[2,3],UndirectedEdge[2,8],UndirectedEdge[2,10],UndirectedEdge[3,5],UndirectedEdge[3,7],UndirectedEdge[4,5],UndirectedEdge[4,6],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[6,7],UndirectedEdge[6,15],UndirectedEdge[7,16],UndirectedEdge[8,10],UndirectedEdge[8,12],UndirectedEdge[8,14],UndirectedEdge[9,11],UndirectedEdge[9,12],UndirectedEdge[9,13],UndirectedEdge[10,14],UndirectedEdge[10,16],UndirectedEdge[11,13],UndirectedEdge[11,15],UndirectedEdge[12,13],UndirectedEdge[12,14],UndirectedEdge[13,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   2 ;   1 ;       0 , 31439872 , 48609120 , 32208984 , 12648048 , 3423278 ,  691370 ,  106367 ,   12121 ,     956 ,      46 ,       1 ; 
/1234/45a/356/7b/89/6a/7b/8c/9c/ce/dg/df/e/fg/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,10],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[3,7],UndirectedEdge[3,11],UndirectedEdge[4,8],UndirectedEdge[4,9],UndirectedEdge[5,6],UndirectedEdge[5,10],UndirectedEdge[6,7],UndirectedEdge[6,11],UndirectedEdge[7,8],UndirectedEdge[7,12],UndirectedEdge[8,9],UndirectedEdge[8,12],UndirectedEdge[9,12],UndirectedEdge[9,14],UndirectedEdge[10,13],UndirectedEdge[10,16],UndirectedEdge[11,13],UndirectedEdge[11,15],UndirectedEdge[12,14],UndirectedEdge[13,15],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   2 ;   0 ;       0 , 32542208 , 48806432 , 31472056 , 12200884 , 3319326 ,  680241 ,  105893 ,   12120 ,     956 ,      46 ,       1 ; 
/1234/279/6a/458/5b/8d/abc/9ef/eg/df/cg/cd/g/f/fg/// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,7],UndirectedEdge[1,9],UndirectedEdge[2,6],UndirectedEdge[2,10],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,8],UndirectedEdge[4,5],UndirectedEdge[4,11],UndirectedEdge[5,8],UndirectedEdge[5,13],UndirectedEdge[6,10],UndirectedEdge[6,11],UndirectedEdge[6,12],UndirectedEdge[7,9],UndirectedEdge[7,14],UndirectedEdge[7,15],UndirectedEdge[8,14],UndirectedEdge[8,16],UndirectedEdge[9,13],UndirectedEdge[9,15],UndirectedEdge[10,12],UndirectedEdge[10,16],UndirectedEdge[11,12],UndirectedEdge[11,13],UndirectedEdge[12,16],UndirectedEdge[13,15],UndirectedEdge[14,15],UndirectedEdge[14,16]}] ;   2 ;   0 ;       0 , 32478720 , 49060992 , 31594960 , 12057020 , 3195424 ,  640937 ,   99523 ,   11600 ,     940 ,      46 ,       1 ; 
/1234/489/57b/56a/5c/c/9ae/8bd/9d/e/eg/df/fg/f/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,8],UndirectedEdge[1,9],UndirectedEdge[2,5],UndirectedEdge[2,7],UndirectedEdge[2,11],UndirectedEdge[3,5],UndirectedEdge[3,6],UndirectedEdge[3,10],UndirectedEdge[4,5],UndirectedEdge[4,12],UndirectedEdge[5,12],UndirectedEdge[6,9],UndirectedEdge[6,10],UndirectedEdge[6,14],UndirectedEdge[7,8],UndirectedEdge[7,11],UndirectedEdge[7,13],UndirectedEdge[8,9],UndirectedEdge[8,13],UndirectedEdge[9,14],UndirectedEdge[10,14],UndirectedEdge[10,16],UndirectedEdge[11,13],UndirectedEdge[11,15],UndirectedEdge[12,15],UndirectedEdge[12,16],UndirectedEdge[13,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   4 ;   0 ;       0 , 33016064 , 49160448 , 31239664 , 11836328 , 3141244 ,  634598 ,   99230 ,   11600 ,     940 ,      46 ,       1 ; 
/1234/39b/467/8a/5c/9bc/79e/8d/ad/e/eg/fg/df/f/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,3],UndirectedEdge[1,9],UndirectedEdge[1,11],UndirectedEdge[2,4],UndirectedEdge[2,6],UndirectedEdge[2,7],UndirectedEdge[3,8],UndirectedEdge[3,10],UndirectedEdge[4,5],UndirectedEdge[4,12],UndirectedEdge[5,9],UndirectedEdge[5,11],UndirectedEdge[5,12],UndirectedEdge[6,7],UndirectedEdge[6,9],UndirectedEdge[6,14],UndirectedEdge[7,8],UndirectedEdge[7,13],UndirectedEdge[8,10],UndirectedEdge[8,13],UndirectedEdge[9,14],UndirectedEdge[10,14],UndirectedEdge[10,16],UndirectedEdge[11,15],UndirectedEdge[11,16],UndirectedEdge[12,13],UndirectedEdge[12,15],UndirectedEdge[13,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   2 ;   0 ;       0 , 38284160 , 51305200 , 28178588 , 8961784 , 1997377 ,  353875 ,   52296 ,    6280 ,     568 ,      34 ,       1 ; 
/1234/267/9c/48a/5b/9bc/79e/8d/ad/e/eg/fg/df/f/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,9],UndirectedEdge[2,12],UndirectedEdge[3,4],UndirectedEdge[3,8],UndirectedEdge[3,10],UndirectedEdge[4,5],UndirectedEdge[4,11],UndirectedEdge[5,9],UndirectedEdge[5,11],UndirectedEdge[5,12],UndirectedEdge[6,7],UndirectedEdge[6,9],UndirectedEdge[6,14],UndirectedEdge[7,8],UndirectedEdge[7,13],UndirectedEdge[8,10],UndirectedEdge[8,13],UndirectedEdge[9,14],UndirectedEdge[10,14],UndirectedEdge[10,16],UndirectedEdge[11,15],UndirectedEdge[11,16],UndirectedEdge[12,13],UndirectedEdge[12,15],UndirectedEdge[13,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   2 ;   0 ;       0 , 38094016 , 51278016 , 28304624 , 9034160 , 2014136 ,  355912 ,   52416 ,    6280 ,     568 ,      34 ,       1 ; 
/1234/269/7a/4bc/58/8bf/89d/acd/d/fg/eg/ef/de//g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,6],UndirectedEdge[1,9],UndirectedEdge[2,7],UndirectedEdge[2,10],UndirectedEdge[3,4],UndirectedEdge[3,11],UndirectedEdge[3,12],UndirectedEdge[4,5],UndirectedEdge[4,8],UndirectedEdge[5,8],UndirectedEdge[5,11],UndirectedEdge[5,15],UndirectedEdge[6,8],UndirectedEdge[6,9],UndirectedEdge[6,13],UndirectedEdge[7,10],UndirectedEdge[7,12],UndirectedEdge[7,13],UndirectedEdge[8,13],UndirectedEdge[9,15],UndirectedEdge[9,16],UndirectedEdge[10,14],UndirectedEdge[10,16],UndirectedEdge[11,14],UndirectedEdge[11,15],UndirectedEdge[12,13],UndirectedEdge[12,14],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   2 ;   0 ;       0 , 37781888 , 51226176 , 28513360 , 9158020 , 2042384 ,  358907 ,   52545 ,    6280 ,     568 ,      34 ,       1 ; 
/1234/467/3bc/8a/59/9bc/79e/8d/ad/e/eg/fg/df/f/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,3],UndirectedEdge[2,11],UndirectedEdge[2,12],UndirectedEdge[3,8],UndirectedEdge[3,10],UndirectedEdge[4,5],UndirectedEdge[4,9],UndirectedEdge[5,9],UndirectedEdge[5,11],UndirectedEdge[5,12],UndirectedEdge[6,7],UndirectedEdge[6,9],UndirectedEdge[6,14],UndirectedEdge[7,8],UndirectedEdge[7,13],UndirectedEdge[8,10],UndirectedEdge[8,13],UndirectedEdge[9,14],UndirectedEdge[10,14],UndirectedEdge[10,16],UndirectedEdge[11,15],UndirectedEdge[11,16],UndirectedEdge[12,13],UndirectedEdge[12,15],UndirectedEdge[13,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 37489984 , 50921464 , 28611796 , 9429094 , 2205271 ,  411143 ,   63048 ,    7648 ,     676 ,      38 ,       1 ; 
/1234/469/378/5a/5b/ab/79c/8c/ef/fg/cd/de/d/g/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,7],UndirectedEdge[2,8],UndirectedEdge[3,5],UndirectedEdge[3,10],UndirectedEdge[4,5],UndirectedEdge[4,11],UndirectedEdge[5,10],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,9],UndirectedEdge[6,12],UndirectedEdge[7,8],UndirectedEdge[7,12],UndirectedEdge[8,14],UndirectedEdge[8,15],UndirectedEdge[9,15],UndirectedEdge[9,16],UndirectedEdge[10,12],UndirectedEdge[10,13],UndirectedEdge[11,13],UndirectedEdge[11,14],UndirectedEdge[12,13],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 36240384 , 50720328 , 29438668 , 9920094 , 2322473 ,  425764 ,   64057 ,    7680 ,     676 ,      38 ,       1 ; 
/1234/47a/689/59c/5b/bc/78d/ad/9e/e/bf/f/dg/g/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,7],UndirectedEdge[1,10],UndirectedEdge[2,6],UndirectedEdge[2,8],UndirectedEdge[2,9],UndirectedEdge[3,5],UndirectedEdge[3,9],UndirectedEdge[3,12],UndirectedEdge[4,5],UndirectedEdge[4,11],UndirectedEdge[5,11],UndirectedEdge[5,12],UndirectedEdge[6,7],UndirectedEdge[6,8],UndirectedEdge[6,13],UndirectedEdge[7,10],UndirectedEdge[7,13],UndirectedEdge[8,9],UndirectedEdge[8,14],UndirectedEdge[9,14],UndirectedEdge[10,11],UndirectedEdge[10,15],UndirectedEdge[11,15],UndirectedEdge[12,13],UndirectedEdge[12,16],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 36183168 , 50707768 , 29476636 , 9944902 , 2328713 ,  426491 ,   64090 ,    7680 ,     676 ,      38 ,       1 ; 
/1234/39a/467/58/5b/8d/7bc/eg/ef/adg/cf/cd/f/g/fg/// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,3],UndirectedEdge[1,9],UndirectedEdge[1,10],UndirectedEdge[2,4],UndirectedEdge[2,6],UndirectedEdge[2,7],UndirectedEdge[3,5],UndirectedEdge[3,8],UndirectedEdge[4,5],UndirectedEdge[4,11],UndirectedEdge[5,8],UndirectedEdge[5,13],UndirectedEdge[6,7],UndirectedEdge[6,11],UndirectedEdge[6,12],UndirectedEdge[7,14],UndirectedEdge[7,16],UndirectedEdge[8,14],UndirectedEdge[8,15],UndirectedEdge[9,10],UndirectedEdge[9,13],UndirectedEdge[9,16],UndirectedEdge[10,12],UndirectedEdge[10,15],UndirectedEdge[11,12],UndirectedEdge[11,13],UndirectedEdge[12,15],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16]}] ;   2 ;   0 ;       0 , 38199360 , 51335320 , 28255460 , 8969170 , 1979007 ,  344802 ,   50369 ,    6080 ,     560 ,      34 ,       1 ; 
/1234/478/69a/59c/5b/bc/7ad/8d/9e/e/bf/f/dg/g/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,7],UndirectedEdge[1,8],UndirectedEdge[2,6],UndirectedEdge[2,9],UndirectedEdge[2,10],UndirectedEdge[3,5],UndirectedEdge[3,9],UndirectedEdge[3,12],UndirectedEdge[4,5],UndirectedEdge[4,11],UndirectedEdge[5,11],UndirectedEdge[5,12],UndirectedEdge[6,7],UndirectedEdge[6,10],UndirectedEdge[6,13],UndirectedEdge[7,8],UndirectedEdge[7,13],UndirectedEdge[8,9],UndirectedEdge[8,14],UndirectedEdge[9,14],UndirectedEdge[10,11],UndirectedEdge[10,15],UndirectedEdge[11,15],UndirectedEdge[12,13],UndirectedEdge[12,16],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 38454208 , 51374568 , 28084768 , 8870158 , 1956988 ,  342526 ,   50272 ,    6080 ,     560 ,      34 ,       1 ; 
/1234/78a/45b/567/69/6b/9/8c/ac/ce/dg/df/e/fg/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,7],UndirectedEdge[1,8],UndirectedEdge[1,10],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[2,11],UndirectedEdge[3,5],UndirectedEdge[3,6],UndirectedEdge[3,7],UndirectedEdge[4,6],UndirectedEdge[4,9],UndirectedEdge[5,6],UndirectedEdge[5,11],UndirectedEdge[6,9],UndirectedEdge[7,8],UndirectedEdge[7,12],UndirectedEdge[8,10],UndirectedEdge[8,12],UndirectedEdge[9,12],UndirectedEdge[9,14],UndirectedEdge[10,13],UndirectedEdge[10,16],UndirectedEdge[11,13],UndirectedEdge[11,15],UndirectedEdge[12,14],UndirectedEdge[13,15],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 33008256 , 49294304 , 31314080 , 11764980 , 3058852 ,  598437 ,   90163 ,   10224 ,     824 ,      42 ,       1 ; 
/1234/4ab/579/568/5c/c/78d/9d/9e/e/bfg/df/eg/f/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,10],UndirectedEdge[1,11],UndirectedEdge[2,5],UndirectedEdge[2,7],UndirectedEdge[2,9],UndirectedEdge[3,5],UndirectedEdge[3,6],UndirectedEdge[3,8],UndirectedEdge[4,5],UndirectedEdge[4,12],UndirectedEdge[5,12],UndirectedEdge[6,7],UndirectedEdge[6,8],UndirectedEdge[6,13],UndirectedEdge[7,9],UndirectedEdge[7,13],UndirectedEdge[8,9],UndirectedEdge[8,14],UndirectedEdge[9,14],UndirectedEdge[10,11],UndirectedEdge[10,15],UndirectedEdge[10,16],UndirectedEdge[11,13],UndirectedEdge[11,15],UndirectedEdge[12,14],UndirectedEdge[12,16],UndirectedEdge[13,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   2 ;   0 ;       0 , 34614400 , 49719488 , 30282184 , 11023000 , 2839798 ,  563278 ,   87044 ,   10104 ,     824 ,      42 ,       1 ; 
/1234/459/357/68/7a/7c/8de/a/9b/bc/bf/f/dg/eg/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,7],UndirectedEdge[3,6],UndirectedEdge[3,8],UndirectedEdge[4,7],UndirectedEdge[4,10],UndirectedEdge[5,7],UndirectedEdge[5,12],UndirectedEdge[6,8],UndirectedEdge[6,13],UndirectedEdge[6,14],UndirectedEdge[7,10],UndirectedEdge[8,9],UndirectedEdge[8,11],UndirectedEdge[9,11],UndirectedEdge[9,12],UndirectedEdge[10,11],UndirectedEdge[10,15],UndirectedEdge[11,15],UndirectedEdge[12,13],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   2 ;   0 ;       0 , 34455296 , 50097280 , 30544440 , 10840168 , 2636130 ,  486590 ,   71336 ,    8192 ,     692 ,      38 ,       1 ; 
/1234/48b/37a/56/69/68b/9/8ac/c/ce/dg/df/e/fg/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,8],UndirectedEdge[1,11],UndirectedEdge[2,3],UndirectedEdge[2,7],UndirectedEdge[2,10],UndirectedEdge[3,5],UndirectedEdge[3,6],UndirectedEdge[4,6],UndirectedEdge[4,9],UndirectedEdge[5,6],UndirectedEdge[5,8],UndirectedEdge[5,11],UndirectedEdge[6,9],UndirectedEdge[7,8],UndirectedEdge[7,10],UndirectedEdge[7,12],UndirectedEdge[8,12],UndirectedEdge[9,12],UndirectedEdge[9,14],UndirectedEdge[10,13],UndirectedEdge[10,16],UndirectedEdge[11,13],UndirectedEdge[11,15],UndirectedEdge[12,14],UndirectedEdge[13,15],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   4 ;   0 ;       0 , 35358976 , 50236800 , 29934968 , 10488848 , 2560842 ,  479684 ,   71122 ,    8192 ,     692 ,      38 ,       1 ; 
/1234/259/38/46/7a/69c/8c/ade/9b/b/bf/f/dg/eg/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,5],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,6],UndirectedEdge[4,7],UndirectedEdge[4,10],UndirectedEdge[5,6],UndirectedEdge[5,9],UndirectedEdge[5,12],UndirectedEdge[6,8],UndirectedEdge[6,12],UndirectedEdge[7,10],UndirectedEdge[7,13],UndirectedEdge[7,14],UndirectedEdge[8,9],UndirectedEdge[8,11],UndirectedEdge[9,11],UndirectedEdge[10,11],UndirectedEdge[10,15],UndirectedEdge[11,15],UndirectedEdge[12,13],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 32046976 , 48751296 , 31833264 , 12388460 , 3337744 ,  669145 ,  101155 ,   11216 ,     864 ,      42 ,       1 ; 
/1234/235/45/78/69/7e/9bd/8e/ab/ac/bc/f/dg/fg/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,5],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[3,7],UndirectedEdge[3,8],UndirectedEdge[4,6],UndirectedEdge[4,9],UndirectedEdge[5,7],UndirectedEdge[5,14],UndirectedEdge[6,9],UndirectedEdge[6,11],UndirectedEdge[6,13],UndirectedEdge[7,8],UndirectedEdge[7,14],UndirectedEdge[8,10],UndirectedEdge[8,11],UndirectedEdge[9,10],UndirectedEdge[9,12],UndirectedEdge[10,11],UndirectedEdge[10,12],UndirectedEdge[11,15],UndirectedEdge[12,13],UndirectedEdge[12,16],UndirectedEdge[13,15],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 32007808 , 48723264 , 31855408 , 12418476 , 3350144 ,  671553 ,  101379 ,   11224 ,     864 ,      42 ,       1 ; 
/1234/269/58/469/7a/68c/c/ade/9b/b/bf/f/dg/eg/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,6],UndirectedEdge[1,9],UndirectedEdge[2,5],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,6],UndirectedEdge[3,9],UndirectedEdge[4,7],UndirectedEdge[4,10],UndirectedEdge[5,6],UndirectedEdge[5,8],UndirectedEdge[5,12],UndirectedEdge[6,12],UndirectedEdge[7,10],UndirectedEdge[7,13],UndirectedEdge[7,14],UndirectedEdge[8,9],UndirectedEdge[8,11],UndirectedEdge[9,11],UndirectedEdge[10,11],UndirectedEdge[10,15],UndirectedEdge[11,15],UndirectedEdge[12,13],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 32807040 , 49000128 , 31356752 , 12008472 , 3212684 ,  645070 ,   98134 ,   10984 ,     856 ,      42 ,       1 ; 
/1234/289/6a/45b/57/7b/7ac/c/9ef/cd/eg/cd//fg/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,8],UndirectedEdge[1,9],UndirectedEdge[2,6],UndirectedEdge[2,10],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,11],UndirectedEdge[4,5],UndirectedEdge[4,7],UndirectedEdge[5,7],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,10],UndirectedEdge[6,12],UndirectedEdge[7,12],UndirectedEdge[8,9],UndirectedEdge[8,14],UndirectedEdge[8,15],UndirectedEdge[9,12],UndirectedEdge[9,13],UndirectedEdge[10,14],UndirectedEdge[10,16],UndirectedEdge[11,12],UndirectedEdge[11,13],UndirectedEdge[13,15],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   2 ;   0 ;       0 , 32174464 , 49212352 , 31902840 , 12060280 , 3097002 ,  593638 ,   88600 ,   10120 ,     824 ,      42 ,       1 ; 
/1234/47b/356/58/9a/68/9a/8bc/c/ce/dg/df/e/fg/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,7],UndirectedEdge[1,11],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[3,5],UndirectedEdge[3,8],UndirectedEdge[4,9],UndirectedEdge[4,10],UndirectedEdge[5,6],UndirectedEdge[5,8],UndirectedEdge[6,9],UndirectedEdge[6,10],UndirectedEdge[7,8],UndirectedEdge[7,11],UndirectedEdge[7,12],UndirectedEdge[8,12],UndirectedEdge[9,12],UndirectedEdge[9,14],UndirectedEdge[10,13],UndirectedEdge[10,16],UndirectedEdge[11,13],UndirectedEdge[11,15],UndirectedEdge[12,14],UndirectedEdge[13,15],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   2 ;   0 ;       0 , 33110912 , 49368768 , 31276264 , 11687964 , 3012250 ,  584781 ,   88237 ,   10120 ,     824 ,      42 ,       1 ; 
/1234/7ab/356/58/69b/68/9/8ac/c/ce/dg/df/e/fg/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,7],UndirectedEdge[1,10],UndirectedEdge[1,11],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[3,5],UndirectedEdge[3,8],UndirectedEdge[4,6],UndirectedEdge[4,9],UndirectedEdge[4,11],UndirectedEdge[5,6],UndirectedEdge[5,8],UndirectedEdge[6,9],UndirectedEdge[7,8],UndirectedEdge[7,10],UndirectedEdge[7,12],UndirectedEdge[8,12],UndirectedEdge[9,12],UndirectedEdge[9,14],UndirectedEdge[10,13],UndirectedEdge[10,16],UndirectedEdge[11,13],UndirectedEdge[11,15],UndirectedEdge[12,14],UndirectedEdge[13,15],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   2 ;   1 ;       0 , 32001664 , 49172032 , 32019528 , 12136568 , 3115194 ,  595514 ,   88675 ,   10121 ,     824 ,      42 ,       1 ; 
/1234/3ab/67c/58/569/89/9e/8cd/d/e/bfg/df/eg/f/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,3],UndirectedEdge[1,10],UndirectedEdge[1,11],UndirectedEdge[2,6],UndirectedEdge[2,7],UndirectedEdge[2,12],UndirectedEdge[3,5],UndirectedEdge[3,8],UndirectedEdge[4,5],UndirectedEdge[4,6],UndirectedEdge[4,9],UndirectedEdge[5,8],UndirectedEdge[5,9],UndirectedEdge[6,9],UndirectedEdge[6,14],UndirectedEdge[7,8],UndirectedEdge[7,12],UndirectedEdge[7,13],UndirectedEdge[8,13],UndirectedEdge[9,14],UndirectedEdge[10,11],UndirectedEdge[10,15],UndirectedEdge[10,16],UndirectedEdge[11,13],UndirectedEdge[11,15],UndirectedEdge[12,14],UndirectedEdge[12,16],UndirectedEdge[13,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 33436288 , 49475440 , 31063100 , 11523304 , 2964857 ,  578351 ,   87844 ,   10112 ,     824 ,      42 ,       1 ; 
/1234/567/7ad/49b/8c/68a/79/9/ac/b/d/fg/ef/eg/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,7],UndirectedEdge[2,10],UndirectedEdge[2,13],UndirectedEdge[3,4],UndirectedEdge[3,9],UndirectedEdge[3,11],UndirectedEdge[4,8],UndirectedEdge[4,12],UndirectedEdge[5,6],UndirectedEdge[5,8],UndirectedEdge[5,10],UndirectedEdge[6,7],UndirectedEdge[6,9],UndirectedEdge[7,9],UndirectedEdge[8,10],UndirectedEdge[8,12],UndirectedEdge[9,11],UndirectedEdge[10,13],UndirectedEdge[11,15],UndirectedEdge[11,16],UndirectedEdge[12,14],UndirectedEdge[12,15],UndirectedEdge[13,14],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 33804928 , 49590160 , 30826436 , 11341260 , 2909603 ,  569684 ,   87137 ,   10088 ,     824 ,      42 ,       1 ; 
/1234/29a/7b/468/5c/89c/78d/bd/e/ae/fg/df/eg/f/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,9],UndirectedEdge[1,10],UndirectedEdge[2,7],UndirectedEdge[2,11],UndirectedEdge[3,4],UndirectedEdge[3,6],UndirectedEdge[3,8],UndirectedEdge[4,5],UndirectedEdge[4,12],UndirectedEdge[5,8],UndirectedEdge[5,9],UndirectedEdge[5,12],UndirectedEdge[6,7],UndirectedEdge[6,8],UndirectedEdge[6,13],UndirectedEdge[7,11],UndirectedEdge[7,13],UndirectedEdge[8,14],UndirectedEdge[9,10],UndirectedEdge[9,14],UndirectedEdge[10,15],UndirectedEdge[10,16],UndirectedEdge[11,13],UndirectedEdge[11,15],UndirectedEdge[12,14],UndirectedEdge[12,16],UndirectedEdge[13,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 34256768 , 49659920 , 30521700 , 11165600 , 2871959 ,  566231 ,   87030 ,   10088 ,     824 ,      42 ,       1 ; 
/1234/368/457/49/9/7ce/abd/df/aeg/fg/bc/cd/e/f/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,3],UndirectedEdge[1,6],UndirectedEdge[1,8],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[2,7],UndirectedEdge[3,4],UndirectedEdge[3,9],UndirectedEdge[4,9],UndirectedEdge[5,7],UndirectedEdge[5,12],UndirectedEdge[5,14],UndirectedEdge[6,10],UndirectedEdge[6,11],UndirectedEdge[6,13],UndirectedEdge[7,13],UndirectedEdge[7,15],UndirectedEdge[8,10],UndirectedEdge[8,14],UndirectedEdge[8,16],UndirectedEdge[9,15],UndirectedEdge[9,16],UndirectedEdge[10,11],UndirectedEdge[10,12],UndirectedEdge[11,12],UndirectedEdge[11,13],UndirectedEdge[12,14],UndirectedEdge[13,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 34021696 , 49833792 , 30753996 , 11123904 , 2782109 ,  532908 ,   81303 ,    9604 ,     808 ,      42 ,       1 ; 
/1234/245/35/69/78/ce/79d/8d/ab/ac/bc/ef/g/fg/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[3,6],UndirectedEdge[3,9],UndirectedEdge[4,7],UndirectedEdge[4,8],UndirectedEdge[5,12],UndirectedEdge[5,14],UndirectedEdge[6,7],UndirectedEdge[6,9],UndirectedEdge[6,13],UndirectedEdge[7,8],UndirectedEdge[7,13],UndirectedEdge[8,10],UndirectedEdge[8,11],UndirectedEdge[9,10],UndirectedEdge[9,12],UndirectedEdge[10,11],UndirectedEdge[10,12],UndirectedEdge[11,14],UndirectedEdge[11,15],UndirectedEdge[12,16],UndirectedEdge[13,15],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 34196416 , 49870784 , 30637492 , 11049140 , 2763807 ,  530855 ,   81214 ,    9604 ,     808 ,      42 ,       1 ; 
/1234/369/345/5/78/de/79c/8c/bf/ab/bde/f/eg/fg/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,3],UndirectedEdge[1,6],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[3,5],UndirectedEdge[4,7],UndirectedEdge[4,8],UndirectedEdge[5,13],UndirectedEdge[5,14],UndirectedEdge[6,7],UndirectedEdge[6,9],UndirectedEdge[6,12],UndirectedEdge[7,8],UndirectedEdge[7,12],UndirectedEdge[8,11],UndirectedEdge[8,15],UndirectedEdge[9,10],UndirectedEdge[9,11],UndirectedEdge[10,11],UndirectedEdge[10,13],UndirectedEdge[10,14],UndirectedEdge[11,15],UndirectedEdge[12,14],UndirectedEdge[12,16],UndirectedEdge[13,15],UndirectedEdge[13,16],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 34953536 , 49989056 , 30132028 , 10753892 , 2696781 ,  523547 ,   80868 ,    9604 ,     808 ,      42 ,       1 ; 
/1234/38b/467/5a/69/8ab/79/8c/c/ce/dg/df/e/fg/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,3],UndirectedEdge[1,8],UndirectedEdge[1,11],UndirectedEdge[2,4],UndirectedEdge[2,6],UndirectedEdge[2,7],UndirectedEdge[3,5],UndirectedEdge[3,10],UndirectedEdge[4,6],UndirectedEdge[4,9],UndirectedEdge[5,8],UndirectedEdge[5,10],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,9],UndirectedEdge[7,8],UndirectedEdge[7,12],UndirectedEdge[8,12],UndirectedEdge[9,12],UndirectedEdge[9,14],UndirectedEdge[10,13],UndirectedEdge[10,16],UndirectedEdge[11,13],UndirectedEdge[11,15],UndirectedEdge[12,14],UndirectedEdge[13,15],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 30782464 , 48093120 , 32514112 , 13168492 , 3688884 ,  761993 ,  117055 ,   13008 ,     988 ,      46 ,       1 ; 
/1234/568/59a/47b/cd/6f/8f/bcg/9e/ae/be/e/dg/fg//g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[1,8],UndirectedEdge[2,5],UndirectedEdge[2,9],UndirectedEdge[2,10],UndirectedEdge[3,4],UndirectedEdge[3,7],UndirectedEdge[3,11],UndirectedEdge[4,12],UndirectedEdge[4,13],UndirectedEdge[5,6],UndirectedEdge[5,15],UndirectedEdge[6,8],UndirectedEdge[6,15],UndirectedEdge[7,11],UndirectedEdge[7,12],UndirectedEdge[7,16],UndirectedEdge[8,9],UndirectedEdge[8,14],UndirectedEdge[9,10],UndirectedEdge[9,14],UndirectedEdge[10,11],UndirectedEdge[10,14],UndirectedEdge[11,14],UndirectedEdge[12,13],UndirectedEdge[12,16],UndirectedEdge[13,15],UndirectedEdge[13,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 30628864 , 48008512 , 32613984 , 13269276 , 3721500 ,  766629 ,  117347 ,   13016 ,     988 ,      46 ,       1 ; 
/1234/278/9a/56b/6cd/6bf/f/8cg/9e/ae/be/e/dg/fg//g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,7],UndirectedEdge[1,8],UndirectedEdge[2,9],UndirectedEdge[2,10],UndirectedEdge[3,5],UndirectedEdge[3,6],UndirectedEdge[3,11],UndirectedEdge[4,6],UndirectedEdge[4,12],UndirectedEdge[4,13],UndirectedEdge[5,6],UndirectedEdge[5,11],UndirectedEdge[5,15],UndirectedEdge[6,15],UndirectedEdge[7,8],UndirectedEdge[7,12],UndirectedEdge[7,16],UndirectedEdge[8,9],UndirectedEdge[8,14],UndirectedEdge[9,10],UndirectedEdge[9,14],UndirectedEdge[10,11],UndirectedEdge[10,14],UndirectedEdge[11,14],UndirectedEdge[12,13],UndirectedEdge[12,16],UndirectedEdge[13,15],UndirectedEdge[13,16],UndirectedEdge[15,16]}] ;   1 ;   1 ;       0 , 30098944 , 47897536 , 32969152 , 13495012 , 3775456 ,  772423 ,  117588 ,   13017 ,     988 ,      46 ,       1 ; 
/1234/367/4bc/8a/59/9bc/78e/9d/ae/d/eg/fg/df/f/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,3],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,4],UndirectedEdge[2,11],UndirectedEdge[2,12],UndirectedEdge[3,8],UndirectedEdge[3,10],UndirectedEdge[4,5],UndirectedEdge[4,9],UndirectedEdge[5,9],UndirectedEdge[5,11],UndirectedEdge[5,12],UndirectedEdge[6,7],UndirectedEdge[6,8],UndirectedEdge[6,14],UndirectedEdge[7,9],UndirectedEdge[7,13],UndirectedEdge[8,10],UndirectedEdge[8,14],UndirectedEdge[9,13],UndirectedEdge[10,14],UndirectedEdge[10,16],UndirectedEdge[11,15],UndirectedEdge[11,16],UndirectedEdge[12,13],UndirectedEdge[12,15],UndirectedEdge[13,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 32600064 , 48818208 , 31419224 , 12173476 , 3322854 ,  685653 ,  107377 ,   12296 ,     964 ,      46 ,       1 ; 
/1234/235/45/79/68/7e/8bd/9e/ab/ac/bc/f/dg/fg/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,5],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[3,7],UndirectedEdge[3,9],UndirectedEdge[4,6],UndirectedEdge[4,8],UndirectedEdge[5,7],UndirectedEdge[5,14],UndirectedEdge[6,8],UndirectedEdge[6,11],UndirectedEdge[6,13],UndirectedEdge[7,9],UndirectedEdge[7,14],UndirectedEdge[8,10],UndirectedEdge[8,11],UndirectedEdge[9,10],UndirectedEdge[9,12],UndirectedEdge[10,11],UndirectedEdge[10,12],UndirectedEdge[11,15],UndirectedEdge[12,13],UndirectedEdge[12,16],UndirectedEdge[13,15],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 31200512 , 48281184 , 32264072 , 12923760 , 3597278 ,  744126 ,  115260 ,   12936 ,     988 ,      46 ,       1 ; 
/1234/367/457/48/8/79c/7ab//de/acf/bf/eg/df/eg/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,3],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[2,7],UndirectedEdge[3,4],UndirectedEdge[3,8],UndirectedEdge[4,8],UndirectedEdge[5,7],UndirectedEdge[5,9],UndirectedEdge[5,12],UndirectedEdge[6,7],UndirectedEdge[6,10],UndirectedEdge[6,11],UndirectedEdge[8,13],UndirectedEdge[8,14],UndirectedEdge[9,10],UndirectedEdge[9,12],UndirectedEdge[9,15],UndirectedEdge[10,11],UndirectedEdge[10,15],UndirectedEdge[11,14],UndirectedEdge[11,16],UndirectedEdge[12,13],UndirectedEdge[12,15],UndirectedEdge[13,14],UndirectedEdge[13,16],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   1 ;       0 , 31034624 , 48240288 , 32374424 , 12998608 , 3616478 ,  746398 ,  115371 ,   12937 ,     988 ,      46 ,       1 ; 
/1234/25b/56/67a/89a/6b/7/8c/9c/ce/dg/df/e/fg/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,5],UndirectedEdge[1,11],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[3,6],UndirectedEdge[3,7],UndirectedEdge[3,10],UndirectedEdge[4,8],UndirectedEdge[4,9],UndirectedEdge[4,10],UndirectedEdge[5,6],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[7,8],UndirectedEdge[7,12],UndirectedEdge[8,9],UndirectedEdge[8,12],UndirectedEdge[9,12],UndirectedEdge[9,14],UndirectedEdge[10,13],UndirectedEdge[10,16],UndirectedEdge[11,13],UndirectedEdge[11,15],UndirectedEdge[12,14],UndirectedEdge[13,15],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 30698240 , 48070336 , 32590832 , 13213588 , 3685536 ,  753455 ,  114477 ,   12680 ,     972 ,      46 ,       1 ; 
/1234/7ac/6ab/459/58/89/9be/8cd/d/e/fg/eg/df/f/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,7],UndirectedEdge[1,10],UndirectedEdge[1,12],UndirectedEdge[2,6],UndirectedEdge[2,10],UndirectedEdge[2,11],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,9],UndirectedEdge[4,5],UndirectedEdge[4,8],UndirectedEdge[5,8],UndirectedEdge[5,9],UndirectedEdge[6,9],UndirectedEdge[6,11],UndirectedEdge[6,14],UndirectedEdge[7,8],UndirectedEdge[7,12],UndirectedEdge[7,13],UndirectedEdge[8,13],UndirectedEdge[9,14],UndirectedEdge[10,15],UndirectedEdge[10,16],UndirectedEdge[11,14],UndirectedEdge[11,16],UndirectedEdge[12,13],UndirectedEdge[12,15],UndirectedEdge[13,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   2 ;   1 ;       0 , 30145280 , 47961664 , 32967024 , 13443788 , 3736108 ,  757989 ,  114610 ,   12681 ,     972 ,      46 ,       1 ; 
/1234/456/378/49/9/6ab/ac/cdg/efg/fg/bc/de/d/e/f/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[2,3],UndirectedEdge[2,7],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,9],UndirectedEdge[4,9],UndirectedEdge[5,6],UndirectedEdge[5,10],UndirectedEdge[5,11],UndirectedEdge[6,10],UndirectedEdge[6,12],UndirectedEdge[7,12],UndirectedEdge[7,13],UndirectedEdge[7,16],UndirectedEdge[8,14],UndirectedEdge[8,15],UndirectedEdge[8,16],UndirectedEdge[9,15],UndirectedEdge[9,16],UndirectedEdge[10,11],UndirectedEdge[10,12],UndirectedEdge[11,13],UndirectedEdge[11,14],UndirectedEdge[12,13],UndirectedEdge[13,14],UndirectedEdge[14,15],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 30437376 , 47791680 , 32664416 , 13460892 , 3843804 ,  804021 ,  123411 ,   13512 ,    1004 ,      46 ,       1 ; 
/1234/246/36/58/57/78/ac/9d/9b/df/bce/ef/eg/fg/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[3,5],UndirectedEdge[3,8],UndirectedEdge[4,5],UndirectedEdge[4,7],UndirectedEdge[5,7],UndirectedEdge[5,8],UndirectedEdge[6,10],UndirectedEdge[6,12],UndirectedEdge[7,9],UndirectedEdge[7,13],UndirectedEdge[8,9],UndirectedEdge[8,11],UndirectedEdge[9,13],UndirectedEdge[9,15],UndirectedEdge[10,11],UndirectedEdge[10,12],UndirectedEdge[10,14],UndirectedEdge[11,14],UndirectedEdge[11,15],UndirectedEdge[12,14],UndirectedEdge[12,16],UndirectedEdge[13,15],UndirectedEdge[13,16],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   1 ;       0 , 29803008 , 47597248 , 33073856 , 13772388 , 3936544 ,  818039 ,  124484 ,   13545 ,    1004 ,      46 ,       1 ; 
/1234/5ab/56b/467/89/6a/7/8c/9c/ce/dg/df/e/fg/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,5],UndirectedEdge[1,10],UndirectedEdge[1,11],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[2,11],UndirectedEdge[3,4],UndirectedEdge[3,6],UndirectedEdge[3,7],UndirectedEdge[4,8],UndirectedEdge[4,9],UndirectedEdge[5,6],UndirectedEdge[5,10],UndirectedEdge[6,7],UndirectedEdge[7,8],UndirectedEdge[7,12],UndirectedEdge[8,9],UndirectedEdge[8,12],UndirectedEdge[9,12],UndirectedEdge[9,14],UndirectedEdge[10,13],UndirectedEdge[10,16],UndirectedEdge[11,13],UndirectedEdge[11,15],UndirectedEdge[12,14],UndirectedEdge[13,15],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 30355968 , 47705920 , 32697664 , 13542188 , 3885972 ,  813505 ,  124351 ,   13544 ,    1004 ,      46 ,       1 ; 
/1234/78a/35b/56/679/6b/9/8c/ac/ce/dg/df/e/fg/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,7],UndirectedEdge[1,8],UndirectedEdge[1,10],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,11],UndirectedEdge[3,5],UndirectedEdge[3,6],UndirectedEdge[4,6],UndirectedEdge[4,7],UndirectedEdge[4,9],UndirectedEdge[5,6],UndirectedEdge[5,11],UndirectedEdge[6,9],UndirectedEdge[7,8],UndirectedEdge[7,12],UndirectedEdge[8,10],UndirectedEdge[8,12],UndirectedEdge[9,12],UndirectedEdge[9,14],UndirectedEdge[10,13],UndirectedEdge[10,16],UndirectedEdge[11,13],UndirectedEdge[11,15],UndirectedEdge[12,14],UndirectedEdge[13,15],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   1 ;       0 , 31084416 , 48303552 , 32369272 , 12947168 , 3577670 ,  732072 ,  112393 ,   12601 ,     972 ,      46 ,       1 ; 
/1234/45b/36a/67/89/6ab/7/8c/9c/ce/dg/df/e/fg/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,11],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,10],UndirectedEdge[3,6],UndirectedEdge[3,7],UndirectedEdge[4,8],UndirectedEdge[4,9],UndirectedEdge[5,6],UndirectedEdge[5,10],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[7,8],UndirectedEdge[7,12],UndirectedEdge[8,9],UndirectedEdge[8,12],UndirectedEdge[9,12],UndirectedEdge[9,14],UndirectedEdge[10,13],UndirectedEdge[10,16],UndirectedEdge[11,13],UndirectedEdge[11,15],UndirectedEdge[12,14],UndirectedEdge[13,15],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 31257216 , 48343872 , 32252584 , 12870880 , 3559478 ,  730196 ,  112318 ,   12600 ,     972 ,      46 ,       1 ; 
/1234/48a/35b/56/79/6b/79/8c/ac/ce/dg/df/e/fg/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,8],UndirectedEdge[1,10],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,11],UndirectedEdge[3,5],UndirectedEdge[3,6],UndirectedEdge[4,7],UndirectedEdge[4,9],UndirectedEdge[5,6],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,9],UndirectedEdge[7,8],UndirectedEdge[7,12],UndirectedEdge[8,10],UndirectedEdge[8,12],UndirectedEdge[9,12],UndirectedEdge[9,14],UndirectedEdge[10,13],UndirectedEdge[10,16],UndirectedEdge[11,13],UndirectedEdge[11,15],UndirectedEdge[12,14],UndirectedEdge[13,15],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 32386176 , 48662592 , 31532952 , 12335940 , 3396038 ,  703083 ,  109859 ,   12504 ,     972 ,      46 ,       1 ; 
/1234/49b/56a/578/5c/c/7ad/8d/9e/be/df/eg/fg/f/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,9],UndirectedEdge[1,11],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[2,10],UndirectedEdge[3,5],UndirectedEdge[3,7],UndirectedEdge[3,8],UndirectedEdge[4,5],UndirectedEdge[4,12],UndirectedEdge[5,12],UndirectedEdge[6,7],UndirectedEdge[6,10],UndirectedEdge[6,13],UndirectedEdge[7,8],UndirectedEdge[7,13],UndirectedEdge[8,9],UndirectedEdge[8,14],UndirectedEdge[9,11],UndirectedEdge[9,14],UndirectedEdge[10,13],UndirectedEdge[10,15],UndirectedEdge[11,14],UndirectedEdge[11,16],UndirectedEdge[12,15],UndirectedEdge[12,16],UndirectedEdge[13,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 32752000 , 48969216 , 31363064 , 12032884 , 3242702 ,  663251 ,  104007 ,   12036 ,     956 ,      46 ,       1 ; 
/1234/78a/456/57b/69/6b/9/8c/ac/ce/dg/df/e/fg/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,7],UndirectedEdge[1,8],UndirectedEdge[1,10],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[3,5],UndirectedEdge[3,7],UndirectedEdge[3,11],UndirectedEdge[4,6],UndirectedEdge[4,9],UndirectedEdge[5,6],UndirectedEdge[5,11],UndirectedEdge[6,9],UndirectedEdge[7,8],UndirectedEdge[7,12],UndirectedEdge[8,10],UndirectedEdge[8,12],UndirectedEdge[9,12],UndirectedEdge[9,14],UndirectedEdge[10,13],UndirectedEdge[10,16],UndirectedEdge[11,13],UndirectedEdge[11,15],UndirectedEdge[12,14],UndirectedEdge[13,15],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 31592320 , 48649344 , 32111016 , 12577664 , 3402566 ,  688072 ,  106070 ,   12108 ,     956 ,      46 ,       1 ; 
/1234/289/6a/45b/57/7b/7ac/c/9de/ef/cf/dg/g/eg/f/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,8],UndirectedEdge[1,9],UndirectedEdge[2,6],UndirectedEdge[2,10],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,11],UndirectedEdge[4,5],UndirectedEdge[4,7],UndirectedEdge[5,7],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,10],UndirectedEdge[6,12],UndirectedEdge[7,12],UndirectedEdge[8,9],UndirectedEdge[8,13],UndirectedEdge[8,14],UndirectedEdge[9,14],UndirectedEdge[9,15],UndirectedEdge[10,12],UndirectedEdge[10,15],UndirectedEdge[11,13],UndirectedEdge[11,16],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[15,16]}] ;   1 ;   1 ;       0 , 31419520 , 48609024 , 32227704 , 12653952 , 3420758 ,  689948 ,  106145 ,   12109 ,     956 ,      46 ,       1 ; 
/1234/478/39a/56/5b/6d/bc/8eg/ef/adf/cg/cd/g/f/fg/// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,7],UndirectedEdge[1,8],UndirectedEdge[2,3],UndirectedEdge[2,9],UndirectedEdge[2,10],UndirectedEdge[3,5],UndirectedEdge[3,6],UndirectedEdge[4,5],UndirectedEdge[4,11],UndirectedEdge[5,6],UndirectedEdge[5,13],UndirectedEdge[6,11],UndirectedEdge[6,12],UndirectedEdge[7,8],UndirectedEdge[7,14],UndirectedEdge[7,16],UndirectedEdge[8,14],UndirectedEdge[8,15],UndirectedEdge[9,10],UndirectedEdge[9,13],UndirectedEdge[9,15],UndirectedEdge[10,12],UndirectedEdge[10,16],UndirectedEdge[11,12],UndirectedEdge[11,13],UndirectedEdge[12,16],UndirectedEdge[13,15],UndirectedEdge[14,15],UndirectedEdge[14,16]}] ;   1 ;   0 ;       0 , 34849600 , 49908448 , 30185500 , 10836916 , 2735117 ,  532229 ,   81854 ,    9648 ,     808 ,      42 ,       1 ; 
/1234/468/579/45a/a/6c/8c/9de/9b/b/bf/f/dg/eg/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[1,8],UndirectedEdge[2,5],UndirectedEdge[2,7],UndirectedEdge[2,9],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,10],UndirectedEdge[4,10],UndirectedEdge[5,6],UndirectedEdge[5,12],UndirectedEdge[6,8],UndirectedEdge[6,12],UndirectedEdge[7,9],UndirectedEdge[7,13],UndirectedEdge[7,14],UndirectedEdge[8,9],UndirectedEdge[8,11],UndirectedEdge[9,11],UndirectedEdge[10,11],UndirectedEdge[10,15],UndirectedEdge[11,15],UndirectedEdge[12,13],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 34061760 , 49761632 , 30705556 , 11160196 , 2815551 ,  542441 ,   82512 ,    9664 ,     808 ,      42 ,       1 ; 
/1234/289/6a/45b/57/7b/7ac/c/9df/cd/ef/eg/g/fg/fg/// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,8],UndirectedEdge[1,9],UndirectedEdge[2,6],UndirectedEdge[2,10],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,11],UndirectedEdge[4,5],UndirectedEdge[4,7],UndirectedEdge[5,7],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,10],UndirectedEdge[6,12],UndirectedEdge[7,12],UndirectedEdge[8,9],UndirectedEdge[8,13],UndirectedEdge[8,15],UndirectedEdge[9,12],UndirectedEdge[9,13],UndirectedEdge[10,14],UndirectedEdge[10,15],UndirectedEdge[11,14],UndirectedEdge[11,16],UndirectedEdge[12,16],UndirectedEdge[13,15],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16]}] ;   1 ;   0 ;       0 , 33840960 , 49697184 , 30850540 , 11266416 , 2845245 ,  546506 ,   82789 ,    9672 ,     808 ,      42 ,       1 ; 
/1234/367/458/49/9/8de/acf/abf/eg/fg/bc/cd/d/e/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,3],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,9],UndirectedEdge[4,9],UndirectedEdge[5,8],UndirectedEdge[5,13],UndirectedEdge[5,14],UndirectedEdge[6,10],UndirectedEdge[6,12],UndirectedEdge[6,15],UndirectedEdge[7,10],UndirectedEdge[7,11],UndirectedEdge[7,15],UndirectedEdge[8,14],UndirectedEdge[8,16],UndirectedEdge[9,15],UndirectedEdge[9,16],UndirectedEdge[10,11],UndirectedEdge[10,12],UndirectedEdge[11,12],UndirectedEdge[11,13],UndirectedEdge[12,13],UndirectedEdge[13,14],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   2 ;   0 ;       0 , 29864960 , 47283840 , 32852512 , 13924184 , 4140064 ,  909634 ,  146918 ,   16744 ,    1252 ,      54 ,       1 ; 
/1234/289/6a/45b/57/7b/7ac/c/9df/de/cg/ef/g/ef/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,8],UndirectedEdge[1,9],UndirectedEdge[2,6],UndirectedEdge[2,10],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,11],UndirectedEdge[4,5],UndirectedEdge[4,7],UndirectedEdge[5,7],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,10],UndirectedEdge[6,12],UndirectedEdge[7,12],UndirectedEdge[8,9],UndirectedEdge[8,13],UndirectedEdge[8,15],UndirectedEdge[9,13],UndirectedEdge[9,14],UndirectedEdge[10,12],UndirectedEdge[10,16],UndirectedEdge[11,14],UndirectedEdge[11,15],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   4 ;   0 ;       0 , 30200064 , 47589312 , 32710944 , 13630968 , 3983152 ,  867510 ,  140670 ,   16252 ,    1236 ,      54 ,       1 ; 
/1234/256/57/469/8a/67/9/8b/ab/cd/cd/fg/eg/ef/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[2,5],UndirectedEdge[2,7],UndirectedEdge[3,4],UndirectedEdge[3,6],UndirectedEdge[3,9],UndirectedEdge[4,8],UndirectedEdge[4,10],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[6,9],UndirectedEdge[7,8],UndirectedEdge[7,11],UndirectedEdge[8,10],UndirectedEdge[8,11],UndirectedEdge[9,12],UndirectedEdge[9,13],UndirectedEdge[10,12],UndirectedEdge[10,13],UndirectedEdge[11,15],UndirectedEdge[11,16],UndirectedEdge[12,14],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,15],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   2 ;   0 ;       0 , 30622208 , 48026944 , 32591744 , 13247048 , 3732984 ,  781338 ,  122754 ,   14008 ,    1084 ,      50 ,       1 ; 
/1234/3ab/467/58/69/8ab/79/8c/c/ce/dg/df/e/fg/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,3],UndirectedEdge[1,10],UndirectedEdge[1,11],UndirectedEdge[2,4],UndirectedEdge[2,6],UndirectedEdge[2,7],UndirectedEdge[3,5],UndirectedEdge[3,8],UndirectedEdge[4,6],UndirectedEdge[4,9],UndirectedEdge[5,8],UndirectedEdge[5,10],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,9],UndirectedEdge[7,8],UndirectedEdge[7,12],UndirectedEdge[8,12],UndirectedEdge[9,12],UndirectedEdge[9,14],UndirectedEdge[10,13],UndirectedEdge[10,16],UndirectedEdge[11,13],UndirectedEdge[11,15],UndirectedEdge[12,14],UndirectedEdge[13,15],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   2 ;   0 ;       0 , 30187008 , 47574400 , 32721408 , 13648552 , 3987192 ,  865054 ,  139274 ,   16000 ,    1220 ,      54 ,       1 ; 
/1234/247/37/58/69/8bc/9bc/8a/a/ad/d/eg/ef/fg/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,4],UndirectedEdge[1,7],UndirectedEdge[2,3],UndirectedEdge[2,7],UndirectedEdge[3,5],UndirectedEdge[3,8],UndirectedEdge[4,6],UndirectedEdge[4,9],UndirectedEdge[5,8],UndirectedEdge[5,11],UndirectedEdge[5,12],UndirectedEdge[6,9],UndirectedEdge[6,11],UndirectedEdge[6,12],UndirectedEdge[7,8],UndirectedEdge[7,10],UndirectedEdge[8,10],UndirectedEdge[9,10],UndirectedEdge[9,13],UndirectedEdge[10,13],UndirectedEdge[11,14],UndirectedEdge[11,16],UndirectedEdge[12,14],UndirectedEdge[12,15],UndirectedEdge[13,15],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   2 ;   0 ;       0 , 30696192 , 48120512 , 32579712 , 13167624 , 3677896 ,  763570 ,  119770 ,   13760 ,    1076 ,      50 ,       1 ; 
/1234/235/67/45/78/af/79e/b/bcd/abe/bf//dfg/eg/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,5],UndirectedEdge[2,6],UndirectedEdge[2,7],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[4,7],UndirectedEdge[4,8],UndirectedEdge[5,10],UndirectedEdge[5,15],UndirectedEdge[6,7],UndirectedEdge[6,9],UndirectedEdge[6,14],UndirectedEdge[7,11],UndirectedEdge[8,11],UndirectedEdge[8,12],UndirectedEdge[8,13],UndirectedEdge[9,10],UndirectedEdge[9,11],UndirectedEdge[9,14],UndirectedEdge[10,11],UndirectedEdge[10,15],UndirectedEdge[12,13],UndirectedEdge[12,15],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,16],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 32633600 , 49284672 , 31598304 , 11883444 , 3055060 ,  586831 ,   87425 ,    9968 ,     816 ,      42 ,       1 ; 
/1234/289/6a/45b/57/7b/7af/f/9dg/cd/ce/ce/d/g/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,8],UndirectedEdge[1,9],UndirectedEdge[2,6],UndirectedEdge[2,10],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,11],UndirectedEdge[4,5],UndirectedEdge[4,7],UndirectedEdge[5,7],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,10],UndirectedEdge[6,15],UndirectedEdge[7,15],UndirectedEdge[8,9],UndirectedEdge[8,13],UndirectedEdge[8,16],UndirectedEdge[9,12],UndirectedEdge[9,13],UndirectedEdge[10,12],UndirectedEdge[10,14],UndirectedEdge[11,12],UndirectedEdge[11,14],UndirectedEdge[12,13],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 33193984 , 49381824 , 31221984 , 11658288 , 3004264 ,  581752 ,   87240 ,    9968 ,     816 ,      42 ,       1 ; 
/1234/37a/689/5b/6cd/6bf/f/acg/9be/ae/e/e/dg/fg//g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,3],UndirectedEdge[1,7],UndirectedEdge[1,10],UndirectedEdge[2,6],UndirectedEdge[2,8],UndirectedEdge[2,9],UndirectedEdge[3,5],UndirectedEdge[3,11],UndirectedEdge[4,6],UndirectedEdge[4,12],UndirectedEdge[4,13],UndirectedEdge[5,6],UndirectedEdge[5,11],UndirectedEdge[5,15],UndirectedEdge[6,15],UndirectedEdge[7,10],UndirectedEdge[7,12],UndirectedEdge[7,16],UndirectedEdge[8,9],UndirectedEdge[8,11],UndirectedEdge[8,14],UndirectedEdge[9,10],UndirectedEdge[9,14],UndirectedEdge[10,14],UndirectedEdge[11,14],UndirectedEdge[12,13],UndirectedEdge[12,16],UndirectedEdge[13,15],UndirectedEdge[13,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 32633600 , 49284672 , 31598304 , 11883444 , 3055060 ,  586831 ,   87425 ,    9968 ,     816 ,      42 ,       1 ; 
/1234/28a/69/45b/57/7b/9ac/8c/ce/dg/ce/df//fg/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,8],UndirectedEdge[1,10],UndirectedEdge[2,6],UndirectedEdge[2,9],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,11],UndirectedEdge[4,5],UndirectedEdge[4,7],UndirectedEdge[5,7],UndirectedEdge[5,11],UndirectedEdge[6,9],UndirectedEdge[6,10],UndirectedEdge[6,12],UndirectedEdge[7,8],UndirectedEdge[7,12],UndirectedEdge[8,12],UndirectedEdge[8,14],UndirectedEdge[9,13],UndirectedEdge[9,16],UndirectedEdge[10,12],UndirectedEdge[10,14],UndirectedEdge[11,13],UndirectedEdge[11,15],UndirectedEdge[13,15],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 32532864 , 48771232 , 31475856 , 12227992 , 3331380 ,  681872 ,  105860 ,   12104 ,     956 ,      46 ,       1 ; 
/1234/368/457/49/9/7ab/8ad/bc/ce/fg/bd/c/g/ef/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,3],UndirectedEdge[1,6],UndirectedEdge[1,8],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[2,7],UndirectedEdge[3,4],UndirectedEdge[3,9],UndirectedEdge[4,9],UndirectedEdge[5,7],UndirectedEdge[5,10],UndirectedEdge[5,11],UndirectedEdge[6,8],UndirectedEdge[6,10],UndirectedEdge[6,13],UndirectedEdge[7,11],UndirectedEdge[7,12],UndirectedEdge[8,12],UndirectedEdge[8,14],UndirectedEdge[9,15],UndirectedEdge[9,16],UndirectedEdge[10,11],UndirectedEdge[10,13],UndirectedEdge[11,12],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,15],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 31854208 , 48591776 , 31919120 , 12541788 , 3418944 ,  694383 ,  106805 ,   12136 ,     956 ,      46 ,       1 ; 
/1234/35a/46b/57/89/6a/7b/8c/9c/ce/dg/df/e/fg/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,3],UndirectedEdge[1,5],UndirectedEdge[1,10],UndirectedEdge[2,4],UndirectedEdge[2,6],UndirectedEdge[2,11],UndirectedEdge[3,5],UndirectedEdge[3,7],UndirectedEdge[4,8],UndirectedEdge[4,9],UndirectedEdge[5,6],UndirectedEdge[5,10],UndirectedEdge[6,7],UndirectedEdge[6,11],UndirectedEdge[7,8],UndirectedEdge[7,12],UndirectedEdge[8,9],UndirectedEdge[8,12],UndirectedEdge[9,12],UndirectedEdge[9,14],UndirectedEdge[10,13],UndirectedEdge[10,16],UndirectedEdge[11,13],UndirectedEdge[11,15],UndirectedEdge[12,14],UndirectedEdge[13,15],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 31861120 , 48591200 , 31912784 , 12540348 , 3419952 ,  694779 ,  106841 ,   12136 ,     956 ,      46 ,       1 ; 
/1234/367/458/49/9/8ab/abc/adf/eg/fg/b/c/de/ef/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,3],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,9],UndirectedEdge[4,9],UndirectedEdge[5,8],UndirectedEdge[5,10],UndirectedEdge[5,11],UndirectedEdge[6,10],UndirectedEdge[6,11],UndirectedEdge[6,12],UndirectedEdge[7,10],UndirectedEdge[7,13],UndirectedEdge[7,15],UndirectedEdge[8,14],UndirectedEdge[8,16],UndirectedEdge[9,15],UndirectedEdge[9,16],UndirectedEdge[10,11],UndirectedEdge[11,12],UndirectedEdge[12,13],UndirectedEdge[12,14],UndirectedEdge[13,14],UndirectedEdge[13,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 33773120 , 49657376 , 30866100 , 11307396 , 2879599 ,  560269 ,   85520 ,    9924 ,     816 ,      42 ,       1 ; 
/1234/469/378/5b/5a/ab/79c/8c/cf/eg/de/df/f/eg/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,7],UndirectedEdge[2,8],UndirectedEdge[3,5],UndirectedEdge[3,11],UndirectedEdge[4,5],UndirectedEdge[4,10],UndirectedEdge[5,10],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,9],UndirectedEdge[6,12],UndirectedEdge[7,8],UndirectedEdge[7,12],UndirectedEdge[8,12],UndirectedEdge[8,15],UndirectedEdge[9,14],UndirectedEdge[9,16],UndirectedEdge[10,13],UndirectedEdge[10,14],UndirectedEdge[11,13],UndirectedEdge[11,15],UndirectedEdge[12,15],UndirectedEdge[13,14],UndirectedEdge[13,16],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   1 ;       0 , 33424832 , 49582816 , 31098428 , 11456928 , 2916261 ,  564406 ,   85708 ,    9925 ,     816 ,      42 ,       1 ; 
/1234/469/378/5a/5b/ab/79c/8c/df/cg/de/ef/g/ef/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,7],UndirectedEdge[2,8],UndirectedEdge[3,5],UndirectedEdge[3,10],UndirectedEdge[4,5],UndirectedEdge[4,11],UndirectedEdge[5,10],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,9],UndirectedEdge[6,12],UndirectedEdge[7,8],UndirectedEdge[7,12],UndirectedEdge[8,13],UndirectedEdge[8,15],UndirectedEdge[9,12],UndirectedEdge[9,16],UndirectedEdge[10,13],UndirectedEdge[10,14],UndirectedEdge[11,14],UndirectedEdge[11,15],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 34346176 , 49747072 , 30481780 , 11083688 , 2830043 ,  555294 ,   85327 ,    9924 ,     816 ,      42 ,       1 ; 
/1234/36a/578/5b/679/8b/9a/8c/c/ce/dg/df/e/fg/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,3],UndirectedEdge[1,6],UndirectedEdge[1,10],UndirectedEdge[2,5],UndirectedEdge[2,7],UndirectedEdge[2,8],UndirectedEdge[3,5],UndirectedEdge[3,11],UndirectedEdge[4,6],UndirectedEdge[4,7],UndirectedEdge[4,9],UndirectedEdge[5,8],UndirectedEdge[5,11],UndirectedEdge[6,9],UndirectedEdge[6,10],UndirectedEdge[7,8],UndirectedEdge[7,12],UndirectedEdge[8,12],UndirectedEdge[9,12],UndirectedEdge[9,14],UndirectedEdge[10,13],UndirectedEdge[10,16],UndirectedEdge[11,13],UndirectedEdge[11,15],UndirectedEdge[12,14],UndirectedEdge[13,15],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   2 ;   1 ;       0 , 33149120 , 49330112 , 31213276 , 11698576 , 3046805 ,  599932 ,   91098 ,   10369 ,     832 ,      42 ,       1 ; 
/1234/289/6a/45b/57/7b/7af/f/9ce/cd/ce/dg/d/g/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,8],UndirectedEdge[1,9],UndirectedEdge[2,6],UndirectedEdge[2,10],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,11],UndirectedEdge[4,5],UndirectedEdge[4,7],UndirectedEdge[5,7],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,10],UndirectedEdge[6,15],UndirectedEdge[7,15],UndirectedEdge[8,9],UndirectedEdge[8,12],UndirectedEdge[8,14],UndirectedEdge[9,12],UndirectedEdge[9,13],UndirectedEdge[10,12],UndirectedEdge[10,14],UndirectedEdge[11,13],UndirectedEdge[11,16],UndirectedEdge[12,13],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   2 ;   0 ;       0 , 33569600 , 49459520 , 30942484 , 11491860 , 2984767 ,  590375 ,   90338 ,   10344 ,     832 ,      42 ,       1 ; 
/1234/267/9c/48a/5b/9bc/78e/9d/ae/d/eg/fg/df/f/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,9],UndirectedEdge[2,12],UndirectedEdge[3,4],UndirectedEdge[3,8],UndirectedEdge[3,10],UndirectedEdge[4,5],UndirectedEdge[4,11],UndirectedEdge[5,9],UndirectedEdge[5,11],UndirectedEdge[5,12],UndirectedEdge[6,7],UndirectedEdge[6,8],UndirectedEdge[6,14],UndirectedEdge[7,9],UndirectedEdge[7,13],UndirectedEdge[8,10],UndirectedEdge[8,14],UndirectedEdge[9,13],UndirectedEdge[10,14],UndirectedEdge[10,16],UndirectedEdge[11,15],UndirectedEdge[11,16],UndirectedEdge[12,13],UndirectedEdge[12,15],UndirectedEdge[13,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   2 ;   0 ;       0 , 34190784 , 49601824 , 30542036 , 11219896 , 2907275 ,  577984 ,   89193 ,   10296 ,     832 ,      42 ,       1 ; 
/1234/27b/6a/59c/58c/89/7ad/bd/9d/d/eg/ef/fg//fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,7],UndirectedEdge[1,11],UndirectedEdge[2,6],UndirectedEdge[2,10],UndirectedEdge[3,5],UndirectedEdge[3,9],UndirectedEdge[3,12],UndirectedEdge[4,5],UndirectedEdge[4,8],UndirectedEdge[4,12],UndirectedEdge[5,8],UndirectedEdge[5,9],UndirectedEdge[6,7],UndirectedEdge[6,10],UndirectedEdge[6,13],UndirectedEdge[7,11],UndirectedEdge[7,13],UndirectedEdge[8,9],UndirectedEdge[8,13],UndirectedEdge[9,13],UndirectedEdge[10,14],UndirectedEdge[10,16],UndirectedEdge[11,14],UndirectedEdge[11,15],UndirectedEdge[12,15],UndirectedEdge[12,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   4 ;   0 ;       0 , 31672064 , 48430784 , 31984752 , 12688784 , 3508564 ,  726304 ,  114456 ,   13340 ,    1064 ,      50 ,       1 ; 
/1234/26b/5a/478/89/67a/7b/8/9/ef/cd/cd/fg/eg/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,6],UndirectedEdge[1,11],UndirectedEdge[2,5],UndirectedEdge[2,10],UndirectedEdge[3,4],UndirectedEdge[3,7],UndirectedEdge[3,8],UndirectedEdge[4,8],UndirectedEdge[4,9],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[5,10],UndirectedEdge[6,7],UndirectedEdge[6,11],UndirectedEdge[7,8],UndirectedEdge[8,9],UndirectedEdge[9,14],UndirectedEdge[9,15],UndirectedEdge[10,12],UndirectedEdge[10,13],UndirectedEdge[11,12],UndirectedEdge[11,13],UndirectedEdge[12,15],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   8 ;   0 ;       0 , 31262976 , 48031744 , 32138352 , 13061424 , 3720564 ,  786196 ,  123688 ,   14080 ,    1088 ,      50 ,       1 ; 
/1234/35b/56a/67/89a/6b/7/8c/9c/ce/dg/df/e/fg/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,3],UndirectedEdge[1,5],UndirectedEdge[1,11],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[2,10],UndirectedEdge[3,6],UndirectedEdge[3,7],UndirectedEdge[4,8],UndirectedEdge[4,9],UndirectedEdge[4,10],UndirectedEdge[5,6],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[7,8],UndirectedEdge[7,12],UndirectedEdge[8,9],UndirectedEdge[8,12],UndirectedEdge[9,12],UndirectedEdge[9,14],UndirectedEdge[10,13],UndirectedEdge[10,16],UndirectedEdge[11,13],UndirectedEdge[11,15],UndirectedEdge[12,14],UndirectedEdge[13,15],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   2 ;   0 ;       0 , 32219776 , 48946016 , 31797440 , 12222788 , 3221772 ,  628185 ,   92983 ,   10336 ,     824 ,      42 ,       1 ; 
/1234/478/356/49/9/68b/7a/ac/bc/de/bf/f/dg/eg/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,7],UndirectedEdge[1,8],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[3,4],UndirectedEdge[3,9],UndirectedEdge[4,9],UndirectedEdge[5,6],UndirectedEdge[5,8],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,10],UndirectedEdge[7,10],UndirectedEdge[7,12],UndirectedEdge[8,11],UndirectedEdge[8,12],UndirectedEdge[9,13],UndirectedEdge[9,14],UndirectedEdge[10,11],UndirectedEdge[10,15],UndirectedEdge[11,15],UndirectedEdge[12,13],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   4 ;   0 ;       0 , 32810112 , 49040288 , 31393760 , 11991728 , 3175368 ,  624762 ,   92942 ,   10336 ,     824 ,      42 ,       1 ; 
/1234/45a/56b/567/89/a/7b/8c/9c/ce/dg/df/e/fg/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,10],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[2,11],UndirectedEdge[3,5],UndirectedEdge[3,6],UndirectedEdge[3,7],UndirectedEdge[4,8],UndirectedEdge[4,9],UndirectedEdge[5,10],UndirectedEdge[6,7],UndirectedEdge[6,11],UndirectedEdge[7,8],UndirectedEdge[7,12],UndirectedEdge[8,9],UndirectedEdge[8,12],UndirectedEdge[9,12],UndirectedEdge[9,14],UndirectedEdge[10,13],UndirectedEdge[10,16],UndirectedEdge[11,13],UndirectedEdge[11,15],UndirectedEdge[12,14],UndirectedEdge[13,15],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   4 ;   0 ;       0 , 32184832 , 48453920 , 31586136 , 12515940 , 3517094 ,  747253 ,  119913 ,   13936 ,    1088 ,      50 ,       1 ; 
/1234/378/456/49/9/6ab/ad/8bc/ce/fg/bd/c/g/ef/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,3],UndirectedEdge[1,7],UndirectedEdge[1,8],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[3,4],UndirectedEdge[3,9],UndirectedEdge[4,9],UndirectedEdge[5,6],UndirectedEdge[5,10],UndirectedEdge[5,11],UndirectedEdge[6,10],UndirectedEdge[6,13],UndirectedEdge[7,8],UndirectedEdge[7,11],UndirectedEdge[7,12],UndirectedEdge[8,12],UndirectedEdge[8,14],UndirectedEdge[9,15],UndirectedEdge[9,16],UndirectedEdge[10,11],UndirectedEdge[10,13],UndirectedEdge[11,12],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,15],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   4 ;   0 ;       0 , 30749696 , 47889696 , 32448040 , 13294624 , 3805766 ,  808838 ,  127852 ,   14496 ,    1104 ,      50 ,       1 ; 
/1234/479/368/45/5/cd/8bf/9ae/9b/a/be/f/dfg/eg/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,7],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[4,5],UndirectedEdge[5,12],UndirectedEdge[5,13],UndirectedEdge[6,8],UndirectedEdge[6,11],UndirectedEdge[6,15],UndirectedEdge[7,9],UndirectedEdge[7,10],UndirectedEdge[7,14],UndirectedEdge[8,9],UndirectedEdge[8,11],UndirectedEdge[9,10],UndirectedEdge[10,11],UndirectedEdge[10,14],UndirectedEdge[11,15],UndirectedEdge[12,13],UndirectedEdge[12,15],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,16],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   4 ;   1 ;       0 , 30583808 , 47848800 , 32558392 , 13369472 , 3824966 ,  811110 ,  127963 ,   14497 ,    1104 ,      50 ,       1 ; 
/1234/27c/6b/59a/58a/89/9be/8cd/d/e/fg/eg/df/f/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,7],UndirectedEdge[1,12],UndirectedEdge[2,6],UndirectedEdge[2,11],UndirectedEdge[3,5],UndirectedEdge[3,9],UndirectedEdge[3,10],UndirectedEdge[4,5],UndirectedEdge[4,8],UndirectedEdge[4,10],UndirectedEdge[5,8],UndirectedEdge[5,9],UndirectedEdge[6,9],UndirectedEdge[6,11],UndirectedEdge[6,14],UndirectedEdge[7,8],UndirectedEdge[7,12],UndirectedEdge[7,13],UndirectedEdge[8,13],UndirectedEdge[9,14],UndirectedEdge[10,15],UndirectedEdge[10,16],UndirectedEdge[11,14],UndirectedEdge[11,16],UndirectedEdge[12,13],UndirectedEdge[12,15],UndirectedEdge[13,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   4 ;   0 ;       0 , 32788224 , 48995840 , 31365648 , 12011096 , 3215780 ,  650058 ,  100858 ,   11672 ,     940 ,      46 ,       1 ; 
/1234/568/679/4ab/cd/68f/f/9cg/ae/be/be/e/dg/fg//g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[1,8],UndirectedEdge[2,6],UndirectedEdge[2,7],UndirectedEdge[2,9],UndirectedEdge[3,4],UndirectedEdge[3,10],UndirectedEdge[3,11],UndirectedEdge[4,12],UndirectedEdge[4,13],UndirectedEdge[5,6],UndirectedEdge[5,8],UndirectedEdge[5,15],UndirectedEdge[6,15],UndirectedEdge[7,9],UndirectedEdge[7,12],UndirectedEdge[7,16],UndirectedEdge[8,10],UndirectedEdge[8,14],UndirectedEdge[9,11],UndirectedEdge[9,14],UndirectedEdge[10,11],UndirectedEdge[10,14],UndirectedEdge[11,14],UndirectedEdge[12,13],UndirectedEdge[12,16],UndirectedEdge[13,15],UndirectedEdge[13,16],UndirectedEdge[15,16]}] ;   2 ;   0 ;       0 , 31943680 , 48727168 , 31920688 , 12433356 , 3335192 ,  665669 ,  101735 ,   11688 ,     940 ,      46 ,       1 ; 
/1234/259/57/468/6a/79/8a/8d/d/ce/bf/def/efg/g/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,5],UndirectedEdge[1,9],UndirectedEdge[2,5],UndirectedEdge[2,7],UndirectedEdge[3,4],UndirectedEdge[3,6],UndirectedEdge[3,8],UndirectedEdge[4,6],UndirectedEdge[4,10],UndirectedEdge[5,7],UndirectedEdge[5,9],UndirectedEdge[6,8],UndirectedEdge[6,10],UndirectedEdge[7,8],UndirectedEdge[7,13],UndirectedEdge[8,13],UndirectedEdge[9,12],UndirectedEdge[9,14],UndirectedEdge[10,11],UndirectedEdge[10,15],UndirectedEdge[11,13],UndirectedEdge[11,14],UndirectedEdge[11,15],UndirectedEdge[12,14],UndirectedEdge[12,15],UndirectedEdge[12,16],UndirectedEdge[13,16],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   1 ;   0 ;       0 , 30197120 , 47509792 , 32691840 , 13684492 , 4020148 ,  877291 ,  141877 ,   16312 ,    1236 ,      54 ,       1 ; 
/1234/356/347/7/89/6cf/cd/bf/9ae/ab/be/f/dg/eg/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,3],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[2,3],UndirectedEdge[2,4],UndirectedEdge[2,7],UndirectedEdge[3,7],UndirectedEdge[4,8],UndirectedEdge[4,9],UndirectedEdge[5,6],UndirectedEdge[5,12],UndirectedEdge[5,15],UndirectedEdge[6,12],UndirectedEdge[6,13],UndirectedEdge[7,11],UndirectedEdge[7,15],UndirectedEdge[8,9],UndirectedEdge[8,10],UndirectedEdge[8,14],UndirectedEdge[9,10],UndirectedEdge[9,11],UndirectedEdge[10,11],UndirectedEdge[10,14],UndirectedEdge[11,15],UndirectedEdge[12,13],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,16],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   2 ;   1 ;       0 , 29555840 , 47315936 , 33107616 , 13997428 , 4111880 ,  890913 ,  142914 ,   16345 ,    1236 ,      54 ,       1 ; 
/1234/267/38/48/59/9ef/7ad/ac/9b/b/cd/ef/fg/eg/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,3],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,8],UndirectedEdge[4,5],UndirectedEdge[4,9],UndirectedEdge[5,9],UndirectedEdge[5,14],UndirectedEdge[5,15],UndirectedEdge[6,7],UndirectedEdge[6,10],UndirectedEdge[6,13],UndirectedEdge[7,10],UndirectedEdge[7,12],UndirectedEdge[8,9],UndirectedEdge[8,11],UndirectedEdge[9,11],UndirectedEdge[10,12],UndirectedEdge[10,13],UndirectedEdge[11,14],UndirectedEdge[11,15],UndirectedEdge[12,15],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,16],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   8 ;   0 ;       0 , 29707264 , 47135616 , 32934144 , 14077800 , 4207096 ,  916878 ,  144306 ,   15856 ,    1152 ,      50 ,       1 ; 
/1234/2bc/9a/478/56/68g/7f/8f/g/adg/ef/cde/de/g/f/// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,11],UndirectedEdge[1,12],UndirectedEdge[2,9],UndirectedEdge[2,10],UndirectedEdge[3,4],UndirectedEdge[3,7],UndirectedEdge[3,8],UndirectedEdge[4,5],UndirectedEdge[4,6],UndirectedEdge[5,6],UndirectedEdge[5,8],UndirectedEdge[5,16],UndirectedEdge[6,7],UndirectedEdge[6,15],UndirectedEdge[7,8],UndirectedEdge[7,15],UndirectedEdge[8,16],UndirectedEdge[9,10],UndirectedEdge[9,13],UndirectedEdge[9,16],UndirectedEdge[10,14],UndirectedEdge[10,15],UndirectedEdge[11,12],UndirectedEdge[11,13],UndirectedEdge[11,14],UndirectedEdge[12,13],UndirectedEdge[12,14],UndirectedEdge[13,16],UndirectedEdge[14,15]}] ;  24 ;   0 ;       0 , 32830080 , 48726432 , 31186272 , 12133560 , 3384768 ,  734808 ,  126048 ,   16536 ,    1560 ,      96 ,       3 ; 
/1234/28c/7b/46a/59/69g/ag/8bd/cd/ad/d/ef/ef//fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,8],UndirectedEdge[1,12],UndirectedEdge[2,7],UndirectedEdge[2,11],UndirectedEdge[3,4],UndirectedEdge[3,6],UndirectedEdge[3,10],UndirectedEdge[4,5],UndirectedEdge[4,9],UndirectedEdge[5,6],UndirectedEdge[5,9],UndirectedEdge[5,16],UndirectedEdge[6,10],UndirectedEdge[6,16],UndirectedEdge[7,8],UndirectedEdge[7,11],UndirectedEdge[7,13],UndirectedEdge[8,12],UndirectedEdge[8,13],UndirectedEdge[9,10],UndirectedEdge[9,13],UndirectedEdge[10,13],UndirectedEdge[11,14],UndirectedEdge[11,15],UndirectedEdge[12,14],UndirectedEdge[12,15],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;  16 ;   0 ;       0 , 32457856 , 48420832 , 31362816 , 12437544 , 3536280 ,  774072 ,  132008 ,   17072 ,    1584 ,      96 ,       3 ; 
/1234/47a/36b/58/59/89/8bd/9ac/d/c/ef/cg/g/ef/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,7],UndirectedEdge[1,10],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,11],UndirectedEdge[3,5],UndirectedEdge[3,8],UndirectedEdge[4,5],UndirectedEdge[4,9],UndirectedEdge[5,8],UndirectedEdge[5,9],UndirectedEdge[6,8],UndirectedEdge[6,11],UndirectedEdge[6,13],UndirectedEdge[7,9],UndirectedEdge[7,10],UndirectedEdge[7,12],UndirectedEdge[8,13],UndirectedEdge[9,12],UndirectedEdge[10,14],UndirectedEdge[10,15],UndirectedEdge[11,12],UndirectedEdge[11,16],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,15],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   4 ;   0 ;       0 , 33736384 , 49093504 , 30647536 , 11638944 , 3196408 ,  690880 ,  119048 ,   15832 ,    1528 ,      96 ,       3 ; 
/1234/489/36a/57/5b/7b/7ae/e/9cd/cd/dg/cf/f/g/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,8],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,10],UndirectedEdge[3,5],UndirectedEdge[3,7],UndirectedEdge[4,5],UndirectedEdge[4,11],UndirectedEdge[5,7],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,10],UndirectedEdge[6,14],UndirectedEdge[7,14],UndirectedEdge[8,9],UndirectedEdge[8,12],UndirectedEdge[8,13],UndirectedEdge[9,12],UndirectedEdge[9,13],UndirectedEdge[10,13],UndirectedEdge[10,16],UndirectedEdge[11,12],UndirectedEdge[11,15],UndirectedEdge[12,15],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   4 ;   0 ;       0 , 33640448 , 49060128 , 30699568 , 11687152 , 3218284 ,  697042 ,  120018 ,   15896 ,    1528 ,      96 ,       3 ; 
/1234/256/56/478/69/cd/9/8ab/9e/e/bdg/cf/df/g/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[3,4],UndirectedEdge[3,7],UndirectedEdge[3,8],UndirectedEdge[4,6],UndirectedEdge[4,9],UndirectedEdge[5,12],UndirectedEdge[5,13],UndirectedEdge[6,9],UndirectedEdge[7,8],UndirectedEdge[7,10],UndirectedEdge[7,11],UndirectedEdge[8,9],UndirectedEdge[8,14],UndirectedEdge[9,14],UndirectedEdge[10,11],UndirectedEdge[10,13],UndirectedEdge[10,16],UndirectedEdge[11,12],UndirectedEdge[11,15],UndirectedEdge[12,13],UndirectedEdge[12,15],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   8 ;   0 ;       0 , 31060224 , 47767616 , 32130704 , 13253792 , 3893676 ,  866548 ,  147144 ,   18664 ,    1692 ,     100 ,       3 ; 
/1234/269/58/4ab/7c/678/79/c/9e/e/bdf/df/dg/g/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,6],UndirectedEdge[1,9],UndirectedEdge[2,5],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,10],UndirectedEdge[3,11],UndirectedEdge[4,7],UndirectedEdge[4,12],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[5,8],UndirectedEdge[6,7],UndirectedEdge[6,9],UndirectedEdge[7,12],UndirectedEdge[8,9],UndirectedEdge[8,14],UndirectedEdge[9,14],UndirectedEdge[10,11],UndirectedEdge[10,13],UndirectedEdge[10,15],UndirectedEdge[11,13],UndirectedEdge[11,15],UndirectedEdge[12,13],UndirectedEdge[12,16],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   4 ;   0 ;       0 , 31399424 , 48076096 , 31984400 , 12956576 , 3737340 ,  825412 ,  141016 ,   18128 ,    1668 ,     100 ,       3 ; 
/1234/258/58/469/7a/6c/9c/ade/9b/b/bf/f/dg/eg/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,5],UndirectedEdge[1,8],UndirectedEdge[2,5],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,6],UndirectedEdge[3,9],UndirectedEdge[4,7],UndirectedEdge[4,10],UndirectedEdge[5,6],UndirectedEdge[5,12],UndirectedEdge[6,9],UndirectedEdge[6,12],UndirectedEdge[7,10],UndirectedEdge[7,13],UndirectedEdge[7,14],UndirectedEdge[8,9],UndirectedEdge[8,11],UndirectedEdge[9,11],UndirectedEdge[10,11],UndirectedEdge[10,15],UndirectedEdge[11,15],UndirectedEdge[12,13],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   4 ;   0 ;       0 , 31352576 , 48016064 , 31982832 , 12997808 , 3775748 ,  845640 ,  147956 ,   19592 ,    1836 ,     108 ,       3 ; 
/1234/369/358/4/7a/68c/9c/ade/9b/b/bf/f/dg/eg/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,3],UndirectedEdge[1,6],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[4,7],UndirectedEdge[4,10],UndirectedEdge[5,6],UndirectedEdge[5,8],UndirectedEdge[5,12],UndirectedEdge[6,9],UndirectedEdge[6,12],UndirectedEdge[7,10],UndirectedEdge[7,13],UndirectedEdge[7,14],UndirectedEdge[8,9],UndirectedEdge[8,11],UndirectedEdge[9,11],UndirectedEdge[10,11],UndirectedEdge[10,15],UndirectedEdge[11,15],UndirectedEdge[12,13],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   4 ;   0 ;       0 , 31073536 , 47773248 , 32101520 , 13231200 , 3902348 ,  882052 ,  154112 ,   20176 ,    1860 ,     108 ,       3 ; 
/1234/235/67/45/89/cd/7ab/89/9e/e/bdg/cf/df/g/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,5],UndirectedEdge[2,6],UndirectedEdge[2,7],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[4,8],UndirectedEdge[4,9],UndirectedEdge[5,12],UndirectedEdge[5,13],UndirectedEdge[6,7],UndirectedEdge[6,10],UndirectedEdge[6,11],UndirectedEdge[7,8],UndirectedEdge[7,9],UndirectedEdge[8,9],UndirectedEdge[8,14],UndirectedEdge[9,14],UndirectedEdge[10,11],UndirectedEdge[10,13],UndirectedEdge[10,16],UndirectedEdge[11,12],UndirectedEdge[11,15],UndirectedEdge[12,13],UndirectedEdge[12,15],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   4 ;   0 ;       0 , 30847488 , 47533952 , 32169904 , 13446288 , 4036020 ,  922948 ,  160848 ,   20728 ,    1876 ,     108 ,       3 ; 
/1234/456/348/79/8/6ab/ab/9cd/9e/e/dg/cf/df/g/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[2,3],UndirectedEdge[2,4],UndirectedEdge[2,8],UndirectedEdge[3,7],UndirectedEdge[3,9],UndirectedEdge[4,8],UndirectedEdge[5,6],UndirectedEdge[5,10],UndirectedEdge[5,11],UndirectedEdge[6,10],UndirectedEdge[6,11],UndirectedEdge[7,9],UndirectedEdge[7,12],UndirectedEdge[7,13],UndirectedEdge[8,9],UndirectedEdge[8,14],UndirectedEdge[9,14],UndirectedEdge[10,13],UndirectedEdge[10,16],UndirectedEdge[11,12],UndirectedEdge[11,15],UndirectedEdge[12,13],UndirectedEdge[12,15],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   8 ;   0 ;       0 , 30829824 , 47556032 , 32213392 , 13445152 , 4009356 ,  907196 ,  156944 ,   20296 ,    1860 ,     108 ,       3 ; 
/1234/259/67/48a/8a/69c/7c/de/9b/b/bf/f/dg/eg/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,5],UndirectedEdge[1,9],UndirectedEdge[2,6],UndirectedEdge[2,7],UndirectedEdge[3,4],UndirectedEdge[3,8],UndirectedEdge[3,10],UndirectedEdge[4,8],UndirectedEdge[4,10],UndirectedEdge[5,6],UndirectedEdge[5,9],UndirectedEdge[5,12],UndirectedEdge[6,7],UndirectedEdge[6,12],UndirectedEdge[7,13],UndirectedEdge[7,14],UndirectedEdge[8,9],UndirectedEdge[8,11],UndirectedEdge[9,11],UndirectedEdge[10,11],UndirectedEdge[10,15],UndirectedEdge[11,15],UndirectedEdge[12,13],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   2 ;   0 ;       0 , 29766144 , 47117440 , 32798496 , 14018520 , 4263360 ,  980738 ,  171302 ,   22064 ,    1984 ,     112 ,       3 ; 
/1234/47b/36a/58/59/89/8ad/9bc/d/c/ef/cg/g/ef/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,7],UndirectedEdge[1,11],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,10],UndirectedEdge[3,5],UndirectedEdge[3,8],UndirectedEdge[4,5],UndirectedEdge[4,9],UndirectedEdge[5,8],UndirectedEdge[5,9],UndirectedEdge[6,8],UndirectedEdge[6,10],UndirectedEdge[6,13],UndirectedEdge[7,9],UndirectedEdge[7,11],UndirectedEdge[7,12],UndirectedEdge[8,13],UndirectedEdge[9,12],UndirectedEdge[10,14],UndirectedEdge[10,15],UndirectedEdge[11,12],UndirectedEdge[11,16],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,15],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   4 ;   0 ;       0 , 29336064 , 46710016 , 32971936 , 14404888 , 4474624 , 1037962 ,  179806 ,   22744 ,    2008 ,     112 ,       3 ; 
/1234/356/468/47/7/6bc/8/ae/9d/bcd/deg/cf/f/g/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,3],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[2,4],UndirectedEdge[2,6],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,7],UndirectedEdge[4,7],UndirectedEdge[5,6],UndirectedEdge[5,11],UndirectedEdge[5,12],UndirectedEdge[6,8],UndirectedEdge[7,10],UndirectedEdge[7,14],UndirectedEdge[8,9],UndirectedEdge[8,13],UndirectedEdge[9,11],UndirectedEdge[9,12],UndirectedEdge[9,13],UndirectedEdge[10,13],UndirectedEdge[10,14],UndirectedEdge[10,16],UndirectedEdge[11,12],UndirectedEdge[11,15],UndirectedEdge[12,15],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   2 ;   0 ;       0 , 29353984 , 46692608 , 32913088 , 14388104 , 4506888 , 1067630 ,  190722 ,   24808 ,    2208 ,     120 ,       3 ; 
/1234/368/47a/59/5b/9b/89d/8ac/c/d/ef/cg/g/ef/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,3],UndirectedEdge[1,6],UndirectedEdge[1,8],UndirectedEdge[2,4],UndirectedEdge[2,7],UndirectedEdge[2,10],UndirectedEdge[3,5],UndirectedEdge[3,9],UndirectedEdge[4,5],UndirectedEdge[4,11],UndirectedEdge[5,9],UndirectedEdge[5,11],UndirectedEdge[6,8],UndirectedEdge[6,9],UndirectedEdge[6,13],UndirectedEdge[7,8],UndirectedEdge[7,10],UndirectedEdge[7,12],UndirectedEdge[8,12],UndirectedEdge[9,13],UndirectedEdge[10,14],UndirectedEdge[10,15],UndirectedEdge[11,12],UndirectedEdge[11,16],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,15],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   2 ;   0 ;       0 , 34451328 , 49410928 , 30252632 , 11233372 , 3019538 ,  644306 ,  111368 ,   15096 ,    1496 ,      96 ,       3 ; 
/1234/489/36a/5b/57/7b/7ae/e/9cd/cd/dg/cf/f/g/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,8],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,10],UndirectedEdge[3,5],UndirectedEdge[3,11],UndirectedEdge[4,5],UndirectedEdge[4,7],UndirectedEdge[5,7],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,10],UndirectedEdge[6,14],UndirectedEdge[7,14],UndirectedEdge[8,9],UndirectedEdge[8,12],UndirectedEdge[8,13],UndirectedEdge[9,12],UndirectedEdge[9,13],UndirectedEdge[10,13],UndirectedEdge[10,16],UndirectedEdge[11,12],UndirectedEdge[11,15],UndirectedEdge[12,15],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   2 ;   0 ;       0 , 34390016 , 49359952 , 30280712 , 11283908 , 3045518 ,  651050 ,  112268 ,   15144 ,    1496 ,      96 ,       3 ; 
/1234/47a/36b/59/58/89/8bd/9ac/d/c/ef/cg/g/ef/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,7],UndirectedEdge[1,10],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,11],UndirectedEdge[3,5],UndirectedEdge[3,9],UndirectedEdge[4,5],UndirectedEdge[4,8],UndirectedEdge[5,8],UndirectedEdge[5,9],UndirectedEdge[6,8],UndirectedEdge[6,11],UndirectedEdge[6,13],UndirectedEdge[7,9],UndirectedEdge[7,10],UndirectedEdge[7,12],UndirectedEdge[8,13],UndirectedEdge[9,12],UndirectedEdge[10,14],UndirectedEdge[10,15],UndirectedEdge[11,12],UndirectedEdge[11,16],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,15],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   4 ;   0 ;       0 , 34504704 , 49457552 , 30229512 , 11189252 , 2995966 ,  636998 ,  109744 ,   14856 ,    1480 ,      96 ,       3 ; 
/1234/4ab/367/59/58/89/78d/9c/d/c/bef/cg/g/ef/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,10],UndirectedEdge[1,11],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,7],UndirectedEdge[3,5],UndirectedEdge[3,9],UndirectedEdge[4,5],UndirectedEdge[4,8],UndirectedEdge[5,8],UndirectedEdge[5,9],UndirectedEdge[6,7],UndirectedEdge[6,8],UndirectedEdge[6,13],UndirectedEdge[7,9],UndirectedEdge[7,12],UndirectedEdge[8,13],UndirectedEdge[9,12],UndirectedEdge[10,11],UndirectedEdge[10,14],UndirectedEdge[10,15],UndirectedEdge[11,12],UndirectedEdge[11,16],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,15],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   4 ;   0 ;       0 , 32749696 , 48690560 , 31225784 , 12180168 , 3407658 ,  740694 ,  127096 ,   16792 ,    1612 ,     100 ,       3 ; 
/1234/37a/468/59/5b/9b/78d/ad/9c/c/ef/cg/g/ef/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,3],UndirectedEdge[1,7],UndirectedEdge[1,10],UndirectedEdge[2,4],UndirectedEdge[2,6],UndirectedEdge[2,8],UndirectedEdge[3,5],UndirectedEdge[3,9],UndirectedEdge[4,5],UndirectedEdge[4,11],UndirectedEdge[5,9],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,8],UndirectedEdge[6,13],UndirectedEdge[7,10],UndirectedEdge[7,13],UndirectedEdge[8,9],UndirectedEdge[8,12],UndirectedEdge[9,12],UndirectedEdge[10,14],UndirectedEdge[10,15],UndirectedEdge[11,12],UndirectedEdge[11,16],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,15],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   2 ;   0 ;       0 , 32684416 , 48637696 , 31258040 , 12233480 , 3433210 ,  746862 ,  127904 ,   16840 ,    1612 ,     100 ,       3 ; 
/1234/26a/78/459/5b/9b/7ad/8d/9c/c/cg/ef/g/ef/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,6],UndirectedEdge[1,10],UndirectedEdge[2,7],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,9],UndirectedEdge[4,5],UndirectedEdge[4,11],UndirectedEdge[5,9],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,10],UndirectedEdge[6,13],UndirectedEdge[7,8],UndirectedEdge[7,13],UndirectedEdge[8,9],UndirectedEdge[8,12],UndirectedEdge[9,12],UndirectedEdge[10,12],UndirectedEdge[10,16],UndirectedEdge[11,14],UndirectedEdge[11,15],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,15],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   2 ;   0 ;       0 , 32338304 , 48328960 , 31392792 , 12519384 , 3598258 ,  801562 ,  140236 ,   18760 ,    1796 ,     108 ,       3 ; 
/1234/27a/68/459/5b/9b/89d/8ac/c/d/ef/cg/g/ef/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,7],UndirectedEdge[1,10],UndirectedEdge[2,6],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,9],UndirectedEdge[4,5],UndirectedEdge[4,11],UndirectedEdge[5,9],UndirectedEdge[5,11],UndirectedEdge[6,8],UndirectedEdge[6,9],UndirectedEdge[6,13],UndirectedEdge[7,8],UndirectedEdge[7,10],UndirectedEdge[7,12],UndirectedEdge[8,12],UndirectedEdge[9,13],UndirectedEdge[10,14],UndirectedEdge[10,15],UndirectedEdge[11,12],UndirectedEdge[11,16],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,15],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   2 ;   0 ;       0 , 32614272 , 48546176 , 31250680 , 12296360 , 3495786 ,  778686 ,  137656 ,   18640 ,    1796 ,     108 ,       3 ; 
/1234/27a/6b/459/58/89/8bd/9ac/d/c/ef/cg/g/ef/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,7],UndirectedEdge[1,10],UndirectedEdge[2,6],UndirectedEdge[2,11],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,9],UndirectedEdge[4,5],UndirectedEdge[4,8],UndirectedEdge[5,8],UndirectedEdge[5,9],UndirectedEdge[6,8],UndirectedEdge[6,11],UndirectedEdge[6,13],UndirectedEdge[7,9],UndirectedEdge[7,10],UndirectedEdge[7,12],UndirectedEdge[8,13],UndirectedEdge[9,12],UndirectedEdge[10,14],UndirectedEdge[10,15],UndirectedEdge[11,12],UndirectedEdge[11,16],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,15],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   2 ;   0 ;       0 , 32685952 , 48636160 , 31239672 , 12220968 , 3442442 ,  760550 ,  134240 ,   18288 ,    1780 ,     108 ,       3 ; 
/1234/267/67/459/58/89/bc/ad/bf/ae/de/cf/eg/fg/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,6],UndirectedEdge[2,7],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,9],UndirectedEdge[4,5],UndirectedEdge[4,8],UndirectedEdge[5,8],UndirectedEdge[5,9],UndirectedEdge[6,11],UndirectedEdge[6,12],UndirectedEdge[7,10],UndirectedEdge[7,13],UndirectedEdge[8,11],UndirectedEdge[8,15],UndirectedEdge[9,10],UndirectedEdge[9,14],UndirectedEdge[10,13],UndirectedEdge[10,14],UndirectedEdge[11,12],UndirectedEdge[11,15],UndirectedEdge[12,14],UndirectedEdge[12,16],UndirectedEdge[13,15],UndirectedEdge[13,16],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   4 ;   0 ;       0 , 32304768 , 48292160 , 31396888 , 12548824 , 3622226 ,  811670 ,  142640 ,   19064 ,    1812 ,     108 ,       3 ; 
/1234/27b/6a/489/5c/89c/7ad/bd/9d/d/eg/ef/fg//fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,7],UndirectedEdge[1,11],UndirectedEdge[2,6],UndirectedEdge[2,10],UndirectedEdge[3,4],UndirectedEdge[3,8],UndirectedEdge[3,9],UndirectedEdge[4,5],UndirectedEdge[4,12],UndirectedEdge[5,8],UndirectedEdge[5,9],UndirectedEdge[5,12],UndirectedEdge[6,7],UndirectedEdge[6,10],UndirectedEdge[6,13],UndirectedEdge[7,11],UndirectedEdge[7,13],UndirectedEdge[8,9],UndirectedEdge[8,13],UndirectedEdge[9,13],UndirectedEdge[10,14],UndirectedEdge[10,16],UndirectedEdge[11,14],UndirectedEdge[11,15],UndirectedEdge[12,15],UndirectedEdge[12,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   4 ;   0 ;       0 , 31030784 , 47736256 , 32116368 , 13263904 , 3923100 ,  890428 ,  156584 ,   20696 ,    1928 ,     112 ,       3 ; 
/1234/47b/36a/59/58/89/8ad/9bc/d/c/ef/cg/g/ef/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,7],UndirectedEdge[1,11],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,10],UndirectedEdge[3,5],UndirectedEdge[3,9],UndirectedEdge[4,5],UndirectedEdge[4,8],UndirectedEdge[5,8],UndirectedEdge[5,9],UndirectedEdge[6,8],UndirectedEdge[6,10],UndirectedEdge[6,13],UndirectedEdge[7,9],UndirectedEdge[7,11],UndirectedEdge[7,12],UndirectedEdge[8,13],UndirectedEdge[9,12],UndirectedEdge[10,14],UndirectedEdge[10,15],UndirectedEdge[11,12],UndirectedEdge[11,16],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,15],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   8 ;   0 ;       0 , 30790144 , 47521344 , 32225552 , 13474784 , 4029724 ,  916100 ,  159632 ,   20840 ,    1928 ,     112 ,       3 ; 
/1234/468/357/49/9/7ab/8ab/8c/c/de/bf/f/dg/eg/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[1,8],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,7],UndirectedEdge[3,4],UndirectedEdge[3,9],UndirectedEdge[4,9],UndirectedEdge[5,7],UndirectedEdge[5,10],UndirectedEdge[5,11],UndirectedEdge[6,8],UndirectedEdge[6,10],UndirectedEdge[6,11],UndirectedEdge[7,8],UndirectedEdge[7,12],UndirectedEdge[8,12],UndirectedEdge[9,13],UndirectedEdge[9,14],UndirectedEdge[10,11],UndirectedEdge[10,15],UndirectedEdge[11,15],UndirectedEdge[12,13],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   4 ;   0 ;       0 , 30742528 , 47449536 , 32201104 , 13512864 , 4086140 ,  951132 ,  171512 ,   23080 ,    2144 ,     120 ,       3 ; 
/1234/378/46a/59/5b/9b/7ad/8d/9c/c/ef/cg/g/ef/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,3],UndirectedEdge[1,7],UndirectedEdge[1,8],UndirectedEdge[2,4],UndirectedEdge[2,6],UndirectedEdge[2,10],UndirectedEdge[3,5],UndirectedEdge[3,9],UndirectedEdge[4,5],UndirectedEdge[4,11],UndirectedEdge[5,9],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,10],UndirectedEdge[6,13],UndirectedEdge[7,8],UndirectedEdge[7,13],UndirectedEdge[8,9],UndirectedEdge[8,12],UndirectedEdge[9,12],UndirectedEdge[10,14],UndirectedEdge[10,15],UndirectedEdge[11,12],UndirectedEdge[11,16],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,15],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   4 ;   0 ;       0 , 32336896 , 48493728 , 31443928 , 12421272 , 3520178 ,  772432 ,  132646 ,   17344 ,    1636 ,     100 ,       3 ; 
/1234/478/36a/5b/69/78b/9a/8c/c/ce/dg/df/e/fg/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,7],UndirectedEdge[1,8],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,10],UndirectedEdge[3,5],UndirectedEdge[3,11],UndirectedEdge[4,6],UndirectedEdge[4,9],UndirectedEdge[5,7],UndirectedEdge[5,8],UndirectedEdge[5,11],UndirectedEdge[6,9],UndirectedEdge[6,10],UndirectedEdge[7,8],UndirectedEdge[7,12],UndirectedEdge[8,12],UndirectedEdge[9,12],UndirectedEdge[9,14],UndirectedEdge[10,13],UndirectedEdge[10,16],UndirectedEdge[11,13],UndirectedEdge[11,15],UndirectedEdge[12,14],UndirectedEdge[13,15],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   4 ;   0 ;       0 , 32250624 , 48395104 , 31449880 , 12495288 , 3584194 ,  802684 ,  141522 ,   18952 ,    1804 ,     108 ,       3 ; 
/1234/36a/359/4/78/69e/ae/8bd/bc/dg/cf/cd/f/g/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,3],UndirectedEdge[1,6],UndirectedEdge[1,10],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,9],UndirectedEdge[3,4],UndirectedEdge[4,7],UndirectedEdge[4,8],UndirectedEdge[5,6],UndirectedEdge[5,9],UndirectedEdge[5,14],UndirectedEdge[6,10],UndirectedEdge[6,14],UndirectedEdge[7,8],UndirectedEdge[7,11],UndirectedEdge[7,13],UndirectedEdge[8,11],UndirectedEdge[8,12],UndirectedEdge[9,13],UndirectedEdge[9,16],UndirectedEdge[10,12],UndirectedEdge[10,15],UndirectedEdge[11,12],UndirectedEdge[11,13],UndirectedEdge[12,15],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   4 ;   0 ;       0 , 31951104 , 48140512 , 31586872 , 12745448 , 3712074 ,  836280 ,  146566 ,   19376 ,    1820 ,     108 ,       3 ; 
/1234/49a/468/457//67b/8b/ad/9c/ac/d/fg/eg/ef/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,9],UndirectedEdge[1,10],UndirectedEdge[2,4],UndirectedEdge[2,6],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,7],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[5,11],UndirectedEdge[6,8],UndirectedEdge[6,11],UndirectedEdge[7,10],UndirectedEdge[7,13],UndirectedEdge[8,9],UndirectedEdge[8,12],UndirectedEdge[9,10],UndirectedEdge[9,12],UndirectedEdge[10,13],UndirectedEdge[11,15],UndirectedEdge[11,16],UndirectedEdge[12,14],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,15],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;  12 ;   0 ;       0 , 32370432 , 48537696 , 31422744 , 12371640 , 3502914 ,  777132 ,  137154 ,   18552 ,    1788 ,     108 ,       3 ; 
/1234/48c/37b/6a/59/69g/ag/abd/9cd/d/d/ef/ef//fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,8],UndirectedEdge[1,12],UndirectedEdge[2,3],UndirectedEdge[2,7],UndirectedEdge[2,11],UndirectedEdge[3,6],UndirectedEdge[3,10],UndirectedEdge[4,5],UndirectedEdge[4,9],UndirectedEdge[5,6],UndirectedEdge[5,9],UndirectedEdge[5,16],UndirectedEdge[6,10],UndirectedEdge[6,16],UndirectedEdge[7,10],UndirectedEdge[7,11],UndirectedEdge[7,13],UndirectedEdge[8,9],UndirectedEdge[8,12],UndirectedEdge[8,13],UndirectedEdge[9,13],UndirectedEdge[10,13],UndirectedEdge[11,14],UndirectedEdge[11,15],UndirectedEdge[12,14],UndirectedEdge[12,15],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   8 ;   0 ;       0 , 34780928 , 49512032 , 30057696 , 11075448 , 2959496 ,  629244 ,  108868 ,   14864 ,    1488 ,      96 ,       3 ; 
/1234/37a/468/59/5b/9b/78d/ad/9c/c/cg/ef/g/ef/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,3],UndirectedEdge[1,7],UndirectedEdge[1,10],UndirectedEdge[2,4],UndirectedEdge[2,6],UndirectedEdge[2,8],UndirectedEdge[3,5],UndirectedEdge[3,9],UndirectedEdge[4,5],UndirectedEdge[4,11],UndirectedEdge[5,9],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,8],UndirectedEdge[6,13],UndirectedEdge[7,10],UndirectedEdge[7,13],UndirectedEdge[8,9],UndirectedEdge[8,12],UndirectedEdge[9,12],UndirectedEdge[10,12],UndirectedEdge[10,16],UndirectedEdge[11,14],UndirectedEdge[11,15],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,15],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   4 ;   0 ;       0 , 34826112 , 49555904 , 30042928 , 11036048 , 2934956 ,  620928 ,  107092 ,   14624 ,    1472 ,      96 ,       3 ; 
/1234/38a/467/59/5b/9b/79d/8c/ac/d/ef/cg/g/ef/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,3],UndirectedEdge[1,8],UndirectedEdge[1,10],UndirectedEdge[2,4],UndirectedEdge[2,6],UndirectedEdge[2,7],UndirectedEdge[3,5],UndirectedEdge[3,9],UndirectedEdge[4,5],UndirectedEdge[4,11],UndirectedEdge[5,9],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,9],UndirectedEdge[6,13],UndirectedEdge[7,8],UndirectedEdge[7,12],UndirectedEdge[8,10],UndirectedEdge[8,12],UndirectedEdge[9,13],UndirectedEdge[10,14],UndirectedEdge[10,15],UndirectedEdge[11,12],UndirectedEdge[11,16],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,15],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   4 ;   0 ;       0 , 34901376 , 49608192 , 30001456 , 10980432 , 2910844 ,  615372 ,  106344 ,   14576 ,    1472 ,      96 ,       3 ; 
/1234/48c/37b/6a/59/69g/ag/9bd/acd/d/d/ef/ef//fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,8],UndirectedEdge[1,12],UndirectedEdge[2,3],UndirectedEdge[2,7],UndirectedEdge[2,11],UndirectedEdge[3,6],UndirectedEdge[3,10],UndirectedEdge[4,5],UndirectedEdge[4,9],UndirectedEdge[5,6],UndirectedEdge[5,9],UndirectedEdge[5,16],UndirectedEdge[6,10],UndirectedEdge[6,16],UndirectedEdge[7,9],UndirectedEdge[7,11],UndirectedEdge[7,13],UndirectedEdge[8,10],UndirectedEdge[8,12],UndirectedEdge[8,13],UndirectedEdge[9,13],UndirectedEdge[10,13],UndirectedEdge[11,14],UndirectedEdge[11,15],UndirectedEdge[12,14],UndirectedEdge[12,15],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;  24 ;   0 ;       0 , 35688576 , 49900848 , 29550288 , 10571988 , 2743236 ,  571128 ,   98736 ,   13824 ,    1440 ,      96 ,       3 ; 
/1234/268/37/47/59/9ab/78c/c/9d/d/bef/ef/fg/eg/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,6],UndirectedEdge[1,8],UndirectedEdge[2,3],UndirectedEdge[2,7],UndirectedEdge[3,4],UndirectedEdge[3,7],UndirectedEdge[4,5],UndirectedEdge[4,9],UndirectedEdge[5,9],UndirectedEdge[5,10],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,8],UndirectedEdge[6,12],UndirectedEdge[7,12],UndirectedEdge[8,9],UndirectedEdge[8,13],UndirectedEdge[9,13],UndirectedEdge[10,11],UndirectedEdge[10,14],UndirectedEdge[10,15],UndirectedEdge[11,14],UndirectedEdge[11,15],UndirectedEdge[12,15],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,16],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   2 ;   0 ;       0 , 30075136 , 47411840 , 32680224 , 13743064 , 4106992 ,  935522 ,  163902 ,   21408 ,    1960 ,     112 ,       3 ; 
/1234/26a/78/459/5b/9b/7ad/8d/9c/c/ef/cg/g/ef/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,6],UndirectedEdge[1,10],UndirectedEdge[2,7],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,9],UndirectedEdge[4,5],UndirectedEdge[4,11],UndirectedEdge[5,9],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,10],UndirectedEdge[6,13],UndirectedEdge[7,8],UndirectedEdge[7,13],UndirectedEdge[8,9],UndirectedEdge[8,12],UndirectedEdge[9,12],UndirectedEdge[10,14],UndirectedEdge[10,15],UndirectedEdge[11,12],UndirectedEdge[11,16],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,15],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   2 ;   0 ;       0 , 29819136 , 47166720 , 32777888 , 13971992 , 4236976 ,  973194 ,  170166 ,   21992 ,    1984 ,     112 ,       3 ; 
/1234/248/38/56/67/6bc/7/ae/9d/bcd/deg/cf/f/g/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,4],UndirectedEdge[1,8],UndirectedEdge[2,3],UndirectedEdge[2,8],UndirectedEdge[3,5],UndirectedEdge[3,6],UndirectedEdge[4,6],UndirectedEdge[4,7],UndirectedEdge[5,6],UndirectedEdge[5,11],UndirectedEdge[5,12],UndirectedEdge[6,7],UndirectedEdge[7,10],UndirectedEdge[7,14],UndirectedEdge[8,9],UndirectedEdge[8,13],UndirectedEdge[9,11],UndirectedEdge[9,12],UndirectedEdge[9,13],UndirectedEdge[10,13],UndirectedEdge[10,14],UndirectedEdge[10,16],UndirectedEdge[11,12],UndirectedEdge[11,15],UndirectedEdge[12,15],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   2 ;   0 ;       0 , 29602048 , 46902784 , 32795840 , 14179592 , 4403672 , 1042110 ,  187242 ,   24552 ,    2200 ,     120 ,       3 ; 
/1234/247/37/56/58/68/ac/9b/9d/bd/bce/e/fg/fg/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,4],UndirectedEdge[1,7],UndirectedEdge[2,3],UndirectedEdge[2,7],UndirectedEdge[3,5],UndirectedEdge[3,6],UndirectedEdge[4,5],UndirectedEdge[4,8],UndirectedEdge[5,6],UndirectedEdge[5,8],UndirectedEdge[6,10],UndirectedEdge[6,12],UndirectedEdge[7,9],UndirectedEdge[7,11],UndirectedEdge[8,9],UndirectedEdge[8,13],UndirectedEdge[9,11],UndirectedEdge[9,13],UndirectedEdge[10,11],UndirectedEdge[10,12],UndirectedEdge[10,14],UndirectedEdge[11,14],UndirectedEdge[12,15],UndirectedEdge[12,16],UndirectedEdge[13,15],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   2 ;   0 ;       0 , 30118656 , 47463296 , 32668704 , 13697112 , 4078480 ,  927602 ,  162878 ,   21360 ,    1960 ,     112 ,       3 ; 
/1234/368/345/5/67/bc/78/ae/9d/bcd/deg/cf/f/g/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,3],UndirectedEdge[1,6],UndirectedEdge[1,8],UndirectedEdge[2,3],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[3,5],UndirectedEdge[4,6],UndirectedEdge[4,7],UndirectedEdge[5,11],UndirectedEdge[5,12],UndirectedEdge[6,7],UndirectedEdge[6,8],UndirectedEdge[7,10],UndirectedEdge[7,14],UndirectedEdge[8,9],UndirectedEdge[8,13],UndirectedEdge[9,11],UndirectedEdge[9,12],UndirectedEdge[9,13],UndirectedEdge[10,13],UndirectedEdge[10,14],UndirectedEdge[10,16],UndirectedEdge[11,12],UndirectedEdge[11,15],UndirectedEdge[12,15],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   2 ;   0 ;       0 , 29401856 , 46737024 , 32896192 , 14347592 , 4482168 , 1059334 ,  189050 ,   24624 ,    2200 ,     120 ,       3 ; 
/1234/268/37/47/59/9ef/8bd/ac/9b/b/cef/d/dg/g/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,6],UndirectedEdge[1,8],UndirectedEdge[2,3],UndirectedEdge[2,7],UndirectedEdge[3,4],UndirectedEdge[3,7],UndirectedEdge[4,5],UndirectedEdge[4,9],UndirectedEdge[5,9],UndirectedEdge[5,14],UndirectedEdge[5,15],UndirectedEdge[6,8],UndirectedEdge[6,11],UndirectedEdge[6,13],UndirectedEdge[7,10],UndirectedEdge[7,12],UndirectedEdge[8,9],UndirectedEdge[8,11],UndirectedEdge[9,11],UndirectedEdge[10,12],UndirectedEdge[10,14],UndirectedEdge[10,15],UndirectedEdge[11,13],UndirectedEdge[12,13],UndirectedEdge[12,16],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   4 ;   0 ;       0 , 29527808 , 46829376 , 32814080 , 14240744 , 4447448 , 1060498 ,  192334 ,   25456 ,    2292 ,     124 ,       3 ; 
/1234/27b/6a/459/58/89/8ad/9bc/d/c/ef/cg/g/ef/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,7],UndirectedEdge[1,11],UndirectedEdge[2,6],UndirectedEdge[2,10],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,9],UndirectedEdge[4,5],UndirectedEdge[4,8],UndirectedEdge[5,8],UndirectedEdge[5,9],UndirectedEdge[6,8],UndirectedEdge[6,10],UndirectedEdge[6,13],UndirectedEdge[7,9],UndirectedEdge[7,11],UndirectedEdge[7,12],UndirectedEdge[8,13],UndirectedEdge[9,12],UndirectedEdge[10,14],UndirectedEdge[10,15],UndirectedEdge[11,12],UndirectedEdge[11,16],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,15],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   2 ;   0 ;       0 , 29330688 , 46665920 , 32911744 , 14405672 , 4525560 , 1078250 ,  194358 ,   25552 ,    2292 ,     124 ,       3 ; 
/1234/267/67/459/58/89/bc/ad/bf/ae/de/cf/fg/eg/g/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,6],UndirectedEdge[2,7],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,9],UndirectedEdge[4,5],UndirectedEdge[4,8],UndirectedEdge[5,8],UndirectedEdge[5,9],UndirectedEdge[6,11],UndirectedEdge[6,12],UndirectedEdge[7,10],UndirectedEdge[7,13],UndirectedEdge[8,11],UndirectedEdge[8,15],UndirectedEdge[9,10],UndirectedEdge[9,14],UndirectedEdge[10,13],UndirectedEdge[10,14],UndirectedEdge[11,12],UndirectedEdge[11,15],UndirectedEdge[12,15],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,16],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;  12 ;   0 ;       0 , 28813056 , 46124352 , 33042240 , 14870856 , 4842984 , 1194522 ,  220374 ,   29088 ,    2556 ,     132 ,       3 ; 
/1234/468/357/49/9/67a/8a/bd/bc/ae/e/cd/fg/fg/fg/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[1,8],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,7],UndirectedEdge[3,4],UndirectedEdge[3,9],UndirectedEdge[4,9],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[5,10],UndirectedEdge[6,8],UndirectedEdge[6,10],UndirectedEdge[7,11],UndirectedEdge[7,13],UndirectedEdge[8,11],UndirectedEdge[8,12],UndirectedEdge[9,10],UndirectedEdge[9,14],UndirectedEdge[10,14],UndirectedEdge[11,12],UndirectedEdge[11,13],UndirectedEdge[12,15],UndirectedEdge[12,16],UndirectedEdge[13,15],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16]}] ;   4 ;   0 ;       0 , 31365120 , 48026624 , 31975344 , 12984848 , 3770548 ,  846364 ,  149256 ,   20040 ,    1904 ,     112 ,       3 ; 
/1234/49a/36c/5b/78/8bg/7cf/8f/g/ade/de/eg/df/f/g/// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,9],UndirectedEdge[1,10],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,12],UndirectedEdge[3,5],UndirectedEdge[3,11],UndirectedEdge[4,7],UndirectedEdge[4,8],UndirectedEdge[5,8],UndirectedEdge[5,11],UndirectedEdge[5,16],UndirectedEdge[6,7],UndirectedEdge[6,12],UndirectedEdge[6,15],UndirectedEdge[7,8],UndirectedEdge[7,15],UndirectedEdge[8,16],UndirectedEdge[9,10],UndirectedEdge[9,13],UndirectedEdge[9,14],UndirectedEdge[10,13],UndirectedEdge[10,14],UndirectedEdge[11,14],UndirectedEdge[11,16],UndirectedEdge[12,13],UndirectedEdge[12,15],UndirectedEdge[13,15],UndirectedEdge[14,16]}] ;   8 ;   0 ;       0 , 30792704 , 47492224 , 32182480 , 13473216 , 4061852 ,  942728 ,  169804 ,   22896 ,    2136 ,     120 ,       3 ; 
/1234/468/357/49/9/7bc/8bc/ae/ad/fg/de/cg/g/ef/f/g// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[1,8],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,7],UndirectedEdge[3,4],UndirectedEdge[3,9],UndirectedEdge[4,9],UndirectedEdge[5,7],UndirectedEdge[5,11],UndirectedEdge[5,12],UndirectedEdge[6,8],UndirectedEdge[6,11],UndirectedEdge[6,12],UndirectedEdge[7,10],UndirectedEdge[7,14],UndirectedEdge[8,10],UndirectedEdge[8,13],UndirectedEdge[9,15],UndirectedEdge[9,16],UndirectedEdge[10,13],UndirectedEdge[10,14],UndirectedEdge[11,12],UndirectedEdge[11,16],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,15],UndirectedEdge[14,15],UndirectedEdge[15,16]}] ;  24 ;   0 ;       0 , 31248384 , 47821440 , 31930512 , 13123680 , 3912780 ,  911808 ,  166548 ,   22752 ,    2136 ,     120 ,       3 ; 


==> anc/leading_16 <==
/1234/268/57/489/7a/7de/8bc/a/9/af/f/ceh/dg/eg/h/gh/h// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,6],UndirectedEdge[1,8],UndirectedEdge[2,5],UndirectedEdge[2,7],UndirectedEdge[3,4],UndirectedEdge[3,8],UndirectedEdge[3,9],UndirectedEdge[4,7],UndirectedEdge[4,10],UndirectedEdge[5,7],UndirectedEdge[5,13],UndirectedEdge[5,14],UndirectedEdge[6,8],UndirectedEdge[6,11],UndirectedEdge[6,12],UndirectedEdge[7,10],UndirectedEdge[8,9],UndirectedEdge[9,10],UndirectedEdge[9,15],UndirectedEdge[10,15],UndirectedEdge[11,12],UndirectedEdge[11,14],UndirectedEdge[11,17],UndirectedEdge[12,13],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,16],UndirectedEdge[14,17],UndirectedEdge[15,16],UndirectedEdge[15,17],UndirectedEdge[16,17]}] ;  12 ;   0 ;       0 , 94012160 , 143856992 , 95747352 , 39037960 , 11514994 , 2671752 ,  497350 ,   73032 ,    8192 ,     668 ,      36 ,       1 ; 
/1234/457/356/9b/8a/67/9e/8d/ad/be/cg/cf/fg/gh/fh/h/h// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,7],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[3,9],UndirectedEdge[3,11],UndirectedEdge[4,8],UndirectedEdge[4,10],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[6,9],UndirectedEdge[6,14],UndirectedEdge[7,8],UndirectedEdge[7,13],UndirectedEdge[8,10],UndirectedEdge[8,13],UndirectedEdge[9,11],UndirectedEdge[9,14],UndirectedEdge[10,12],UndirectedEdge[10,16],UndirectedEdge[11,12],UndirectedEdge[11,15],UndirectedEdge[12,15],UndirectedEdge[12,16],UndirectedEdge[13,16],UndirectedEdge[13,17],UndirectedEdge[14,15],UndirectedEdge[14,17],UndirectedEdge[15,17],UndirectedEdge[16,17]}] ;  24 ;   1 ;       0 , 95621312 , 144576560 , 94802472 , 38116248 , 11154818 , 2586515 ,  482746 ,   71105 ,    8016 ,     660 ,      36 ,       1 ; 
/1234/479/368/5b/5a/ab/8cd/9ce/eg/df/gh/fh/de/f/g/h/h// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,7],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,8],UndirectedEdge[3,5],UndirectedEdge[3,11],UndirectedEdge[4,5],UndirectedEdge[4,10],UndirectedEdge[5,10],UndirectedEdge[5,11],UndirectedEdge[6,8],UndirectedEdge[6,12],UndirectedEdge[6,13],UndirectedEdge[7,9],UndirectedEdge[7,12],UndirectedEdge[7,14],UndirectedEdge[8,14],UndirectedEdge[8,16],UndirectedEdge[9,13],UndirectedEdge[9,15],UndirectedEdge[10,16],UndirectedEdge[10,17],UndirectedEdge[11,15],UndirectedEdge[11,17],UndirectedEdge[12,13],UndirectedEdge[12,14],UndirectedEdge[13,15],UndirectedEdge[14,16],UndirectedEdge[15,17],UndirectedEdge[16,17]}] ;   8 ;   0 ;       0 , 100426176 , 146969936 , 92235892 , 35242748 , 9838211 , 2220012 ,  416017 ,   63328 ,    7488 ,     644 ,      36 ,       1 ; 
/1234/489/367/5b/5a/ab/7dh/cg/9de/cf/gh/ef/fg/eh/f//h// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,8],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,7],UndirectedEdge[3,5],UndirectedEdge[3,11],UndirectedEdge[4,5],UndirectedEdge[4,10],UndirectedEdge[5,10],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,13],UndirectedEdge[6,17],UndirectedEdge[7,12],UndirectedEdge[7,16],UndirectedEdge[8,9],UndirectedEdge[8,13],UndirectedEdge[8,14],UndirectedEdge[9,12],UndirectedEdge[9,15],UndirectedEdge[10,16],UndirectedEdge[10,17],UndirectedEdge[11,14],UndirectedEdge[11,15],UndirectedEdge[12,15],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,17],UndirectedEdge[14,15],UndirectedEdge[16,17]}] ;  48 ;   0 ;       0 , 103003520 , 148009664 , 90794440 , 33856752 , 9245102 , 2057688 ,  385794 ,   59632 ,    7224 ,     636 ,      36 ,       1 ; 
/1234/47b/36a/59/58/89/9ac/8bd/d/c/gh/ef/fh/eg/fg/h/h// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,7],UndirectedEdge[1,11],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,10],UndirectedEdge[3,5],UndirectedEdge[3,9],UndirectedEdge[4,5],UndirectedEdge[4,8],UndirectedEdge[5,8],UndirectedEdge[5,9],UndirectedEdge[6,9],UndirectedEdge[6,10],UndirectedEdge[6,12],UndirectedEdge[7,8],UndirectedEdge[7,11],UndirectedEdge[7,13],UndirectedEdge[8,13],UndirectedEdge[9,12],UndirectedEdge[10,16],UndirectedEdge[10,17],UndirectedEdge[11,14],UndirectedEdge[11,15],UndirectedEdge[12,15],UndirectedEdge[12,17],UndirectedEdge[13,14],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,17],UndirectedEdge[16,17]}] ;  24 ;   0 ;       0 , 95690496 , 144600112 , 94766040 , 38082184 , 11138494 , 2581531 ,  481879 ,   71040 ,    8016 ,     660 ,      36 ,       1 ; 
/1234/489/367/5b/5a/ab/79d/8c/9c/d/gh/ef/fh/eg/fg/h/h// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,8],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,7],UndirectedEdge[3,5],UndirectedEdge[3,11],UndirectedEdge[4,5],UndirectedEdge[4,10],UndirectedEdge[5,10],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,9],UndirectedEdge[6,13],UndirectedEdge[7,8],UndirectedEdge[7,12],UndirectedEdge[8,9],UndirectedEdge[8,12],UndirectedEdge[9,13],UndirectedEdge[10,16],UndirectedEdge[10,17],UndirectedEdge[11,14],UndirectedEdge[11,15],UndirectedEdge[12,15],UndirectedEdge[12,17],UndirectedEdge[13,14],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,17],UndirectedEdge[16,17]}] ;   8 ;   0 ;       0 , 101319424 , 147292928 , 91737784 , 34787944 , 9643266 , 2164726 ,  404776 ,   61648 ,    7320 ,     636 ,      36 ,       1 ; 
/1234/269/58/456/7a/68/9/abc/ce/bd/fg/cd/e/gh/fh/gh/h// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,6],UndirectedEdge[1,9],UndirectedEdge[2,5],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,6],UndirectedEdge[4,7],UndirectedEdge[4,10],UndirectedEdge[5,6],UndirectedEdge[5,8],UndirectedEdge[6,9],UndirectedEdge[7,10],UndirectedEdge[7,11],UndirectedEdge[7,12],UndirectedEdge[8,12],UndirectedEdge[8,14],UndirectedEdge[9,11],UndirectedEdge[9,13],UndirectedEdge[10,15],UndirectedEdge[10,16],UndirectedEdge[11,12],UndirectedEdge[11,13],UndirectedEdge[12,14],UndirectedEdge[13,16],UndirectedEdge[13,17],UndirectedEdge[14,15],UndirectedEdge[14,17],UndirectedEdge[15,16],UndirectedEdge[15,17],UndirectedEdge[16,17]}] ;  12 ;   0 ;       0 , 91203584 , 142426112 , 97243952 , 40708400 , 12283988 , 2907604 ,  553400 ,   83176 ,    9464 ,     768 ,      40 ,       1 ; 
/1234/456/38a/79/9a/6ce/bd/9gh/afh/a//cdg/eg/ef/f/h/h// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[2,3],UndirectedEdge[2,8],UndirectedEdge[2,10],UndirectedEdge[3,7],UndirectedEdge[3,9],UndirectedEdge[4,9],UndirectedEdge[4,10],UndirectedEdge[5,6],UndirectedEdge[5,12],UndirectedEdge[5,14],UndirectedEdge[6,11],UndirectedEdge[6,13],UndirectedEdge[7,9],UndirectedEdge[7,16],UndirectedEdge[7,17],UndirectedEdge[8,10],UndirectedEdge[8,15],UndirectedEdge[8,17],UndirectedEdge[9,10],UndirectedEdge[11,12],UndirectedEdge[11,13],UndirectedEdge[11,16],UndirectedEdge[12,14],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,15],UndirectedEdge[14,15],UndirectedEdge[15,17],UndirectedEdge[16,17]}] ;  16 ;   0 ;       0 , 90965248 , 142256064 , 97412112 , 40927936 , 12349548 , 2888980 ,  534288 ,   77136 ,    8464 ,     676 ,      36 ,       1 ; 
/1234/257/68/49a/8b/67d/8d/9e/b/ae/cg/cf/fg/fh/gh/h/h// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,5],UndirectedEdge[1,7],UndirectedEdge[2,6],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,9],UndirectedEdge[3,10],UndirectedEdge[4,8],UndirectedEdge[4,11],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[5,13],UndirectedEdge[6,8],UndirectedEdge[6,13],UndirectedEdge[7,9],UndirectedEdge[7,14],UndirectedEdge[8,11],UndirectedEdge[9,10],UndirectedEdge[9,14],UndirectedEdge[10,12],UndirectedEdge[10,16],UndirectedEdge[11,12],UndirectedEdge[11,15],UndirectedEdge[12,15],UndirectedEdge[12,16],UndirectedEdge[13,15],UndirectedEdge[13,17],UndirectedEdge[14,16],UndirectedEdge[14,17],UndirectedEdge[15,17],UndirectedEdge[16,17]}] ;   8 ;   1 ;       0 , 99340032 , 146525936 , 92822500 , 35827996 , 10104751 , 2296518 ,  429786 ,   64737 ,    7552 ,     644 ,      36 ,       1 ; 
/1234/2bc/56/48a/79/68d/7e/9e/ad/fh/fg/ceg/dh/h/g/gh/// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,11],UndirectedEdge[1,12],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[3,4],UndirectedEdge[3,8],UndirectedEdge[3,10],UndirectedEdge[4,7],UndirectedEdge[4,9],UndirectedEdge[5,6],UndirectedEdge[5,8],UndirectedEdge[5,13],UndirectedEdge[6,7],UndirectedEdge[6,14],UndirectedEdge[7,9],UndirectedEdge[7,14],UndirectedEdge[8,10],UndirectedEdge[8,13],UndirectedEdge[9,15],UndirectedEdge[9,17],UndirectedEdge[10,15],UndirectedEdge[10,16],UndirectedEdge[11,12],UndirectedEdge[11,14],UndirectedEdge[11,16],UndirectedEdge[12,13],UndirectedEdge[12,17],UndirectedEdge[13,17],UndirectedEdge[14,16],UndirectedEdge[15,16],UndirectedEdge[15,17]}] ;  16 ;   0 ;       0 , 106803584 , 149688304 , 88664336 , 31724324 , 8334244 , 1808056 ,  337280 ,   53056 ,    6656 ,     612 ,      36 ,       1 ; 
/1234/45c/36b/79/8a/6cd/bd/89e/ae/fh/fg/eg/dh/h/g/gh/// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,12],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,11],UndirectedEdge[3,7],UndirectedEdge[3,9],UndirectedEdge[4,8],UndirectedEdge[4,10],UndirectedEdge[5,6],UndirectedEdge[5,12],UndirectedEdge[5,13],UndirectedEdge[6,11],UndirectedEdge[6,13],UndirectedEdge[7,8],UndirectedEdge[7,9],UndirectedEdge[7,14],UndirectedEdge[8,10],UndirectedEdge[8,14],UndirectedEdge[9,15],UndirectedEdge[9,17],UndirectedEdge[10,15],UndirectedEdge[10,16],UndirectedEdge[11,14],UndirectedEdge[11,16],UndirectedEdge[12,13],UndirectedEdge[12,17],UndirectedEdge[13,17],UndirectedEdge[14,16],UndirectedEdge[15,16],UndirectedEdge[15,17]}] ;   2 ;   0 ;       0 , 96869888 , 145249856 , 94183872 , 37326280 , 10756824 , 2479850 ,  471638 ,   72800 ,    8696 ,     744 ,      40 ,       1 ; 
/1234/457/368/8a/9b/67d/8d/9e/a/be/cg/cf/fg/fh/gh/h/h// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,7],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,8],UndirectedEdge[3,8],UndirectedEdge[3,10],UndirectedEdge[4,9],UndirectedEdge[4,11],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[5,13],UndirectedEdge[6,8],UndirectedEdge[6,13],UndirectedEdge[7,9],UndirectedEdge[7,14],UndirectedEdge[8,10],UndirectedEdge[9,11],UndirectedEdge[9,14],UndirectedEdge[10,12],UndirectedEdge[10,16],UndirectedEdge[11,12],UndirectedEdge[11,15],UndirectedEdge[12,15],UndirectedEdge[12,16],UndirectedEdge[13,15],UndirectedEdge[13,17],UndirectedEdge[14,16],UndirectedEdge[14,17],UndirectedEdge[15,17],UndirectedEdge[16,17]}] ;   1 ;   0 ;       0 , 95393280 , 144396064 , 94919544 , 38274332 , 11229542 , 2622183 ,  499543 ,   76264 ,    8944 ,     752 ,      40 ,       1 ; 
/1234/458/369/8b/7a/678/79/a/b/ef/cd/gh/dfh/eg/fg/h/h// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,8],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,9],UndirectedEdge[3,8],UndirectedEdge[3,11],UndirectedEdge[4,7],UndirectedEdge[4,10],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[5,8],UndirectedEdge[6,7],UndirectedEdge[6,9],UndirectedEdge[7,10],UndirectedEdge[8,11],UndirectedEdge[9,14],UndirectedEdge[9,15],UndirectedEdge[10,12],UndirectedEdge[10,13],UndirectedEdge[11,16],UndirectedEdge[11,17],UndirectedEdge[12,13],UndirectedEdge[12,15],UndirectedEdge[12,17],UndirectedEdge[13,14],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,17],UndirectedEdge[16,17]}] ;   4 ;   0 ;       0 , 95085952 , 144359872 , 95190648 , 38424056 , 11219146 , 2581894 ,  479472 ,   70744 ,    8008 ,     660 ,      36 ,       1 ; 
/1234/269/58/47a/bc/678/79/a/9d/d/be/ce/fg/gh/fh/gh/h// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,6],UndirectedEdge[1,9],UndirectedEdge[2,5],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,7],UndirectedEdge[3,10],UndirectedEdge[4,11],UndirectedEdge[4,12],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[5,8],UndirectedEdge[6,7],UndirectedEdge[6,9],UndirectedEdge[7,10],UndirectedEdge[8,9],UndirectedEdge[8,13],UndirectedEdge[9,13],UndirectedEdge[10,11],UndirectedEdge[10,14],UndirectedEdge[11,12],UndirectedEdge[11,14],UndirectedEdge[12,15],UndirectedEdge[12,16],UndirectedEdge[13,16],UndirectedEdge[13,17],UndirectedEdge[14,15],UndirectedEdge[14,17],UndirectedEdge[15,16],UndirectedEdge[15,17],UndirectedEdge[16,17]}] ;   4 ;   0 ;       0 , 86097408 , 139191296 , 99722208 , 44196888 , 14046768 , 3416282 ,  645054 ,   93576 ,   10176 ,     792 ,      40 ,       1 ; 
/1234/25c/6b/48a/79/6ce/be/89d/ad/af/f/eg/dh/h/g/gh/h// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,5],UndirectedEdge[1,12],UndirectedEdge[2,6],UndirectedEdge[2,11],UndirectedEdge[3,4],UndirectedEdge[3,8],UndirectedEdge[3,10],UndirectedEdge[4,7],UndirectedEdge[4,9],UndirectedEdge[5,6],UndirectedEdge[5,12],UndirectedEdge[5,14],UndirectedEdge[6,11],UndirectedEdge[6,14],UndirectedEdge[7,8],UndirectedEdge[7,9],UndirectedEdge[7,13],UndirectedEdge[8,10],UndirectedEdge[8,13],UndirectedEdge[9,10],UndirectedEdge[9,15],UndirectedEdge[10,15],UndirectedEdge[11,14],UndirectedEdge[11,16],UndirectedEdge[12,13],UndirectedEdge[12,17],UndirectedEdge[13,17],UndirectedEdge[14,16],UndirectedEdge[15,16],UndirectedEdge[15,17],UndirectedEdge[16,17]}] ;   2 ;   0 ;       0 , 87250688 , 140335104 , 99316576 , 43148696 , 13428672 , 3228890 ,  611326 ,   89792 ,    9920 ,     784 ,      40 ,       1 ; 
/1234/269/78/45b/5a/ab/79c/8c/de/ch/eg/df/h/ef/g/gh/h// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,6],UndirectedEdge[1,9],UndirectedEdge[2,7],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,11],UndirectedEdge[4,5],UndirectedEdge[4,10],UndirectedEdge[5,10],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,9],UndirectedEdge[6,12],UndirectedEdge[7,8],UndirectedEdge[7,12],UndirectedEdge[8,13],UndirectedEdge[8,14],UndirectedEdge[9,12],UndirectedEdge[9,17],UndirectedEdge[10,14],UndirectedEdge[10,16],UndirectedEdge[11,13],UndirectedEdge[11,15],UndirectedEdge[12,17],UndirectedEdge[13,14],UndirectedEdge[13,15],UndirectedEdge[14,16],UndirectedEdge[15,16],UndirectedEdge[15,17],UndirectedEdge[16,17]}] ;   2 ;   0 ;       0 , 86157824 , 139233280 , 99619296 , 44091608 , 14058192 , 3470762 ,  675302 ,  101832 ,   11448 ,     900 ,      44 ,       1 ; 
/1234/456/357/89/9a/67/bd/8c/9c/a/ef/cdg/g/eh/fh/gh/h// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,7],UndirectedEdge[3,8],UndirectedEdge[3,9],UndirectedEdge[4,9],UndirectedEdge[4,10],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[6,11],UndirectedEdge[6,13],UndirectedEdge[7,8],UndirectedEdge[7,12],UndirectedEdge[8,9],UndirectedEdge[8,12],UndirectedEdge[9,10],UndirectedEdge[10,14],UndirectedEdge[10,15],UndirectedEdge[11,12],UndirectedEdge[11,13],UndirectedEdge[11,16],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,17],UndirectedEdge[14,15],UndirectedEdge[14,17],UndirectedEdge[15,16],UndirectedEdge[15,17],UndirectedEdge[16,17]}] ;   2 ;   1 ;       0 , 89773824 , 141617088 , 97933744 , 41620228 , 12753956 , 3047103 ,  578240 ,   85841 ,    9648 ,     776 ,      40 ,       1 ; 
/1234/25c/6b/47a/89/6cd/bd/8ae/9e/fh/fg/eg/dh/h/g/gh/// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,5],UndirectedEdge[1,12],UndirectedEdge[2,6],UndirectedEdge[2,11],UndirectedEdge[3,4],UndirectedEdge[3,7],UndirectedEdge[3,10],UndirectedEdge[4,8],UndirectedEdge[4,9],UndirectedEdge[5,6],UndirectedEdge[5,12],UndirectedEdge[5,13],UndirectedEdge[6,11],UndirectedEdge[6,13],UndirectedEdge[7,8],UndirectedEdge[7,10],UndirectedEdge[7,14],UndirectedEdge[8,9],UndirectedEdge[8,14],UndirectedEdge[9,15],UndirectedEdge[9,17],UndirectedEdge[10,15],UndirectedEdge[10,16],UndirectedEdge[11,14],UndirectedEdge[11,16],UndirectedEdge[12,13],UndirectedEdge[12,17],UndirectedEdge[13,17],UndirectedEdge[14,16],UndirectedEdge[15,16],UndirectedEdge[15,17]}] ;   2 ;   0 ;       0 , 90947072 , 142278016 , 97362880 , 40882452 , 12374652 , 2928323 ,  554125 ,   82744 ,    9416 ,     768 ,      40 ,       1 ; 
/1234/257/36/46/89/7ce/bd/af/9ag/bc/fg/cd/e/eh/h/gh/h// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,5],UndirectedEdge[1,7],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[3,4],UndirectedEdge[3,6],UndirectedEdge[4,8],UndirectedEdge[4,9],UndirectedEdge[5,7],UndirectedEdge[5,12],UndirectedEdge[5,14],UndirectedEdge[6,11],UndirectedEdge[6,13],UndirectedEdge[7,10],UndirectedEdge[7,15],UndirectedEdge[8,9],UndirectedEdge[8,10],UndirectedEdge[8,16],UndirectedEdge[9,11],UndirectedEdge[9,12],UndirectedEdge[10,15],UndirectedEdge[10,16],UndirectedEdge[11,12],UndirectedEdge[11,13],UndirectedEdge[12,14],UndirectedEdge[13,14],UndirectedEdge[13,17],UndirectedEdge[14,17],UndirectedEdge[15,16],UndirectedEdge[15,17],UndirectedEdge[16,17]}] ;   2 ;   0 ;       0 , 90504448 , 141772160 , 97398784 , 41258420 , 12694044 , 3083259 ,  604069 ,   93488 ,   10888 ,     884 ,      44 ,       1 ; 
/1234/256/58/467/9a/68/7/bd/9c/ac/ef/cdg/g/eh/fh/gh/h// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[2,5],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,6],UndirectedEdge[3,7],UndirectedEdge[4,9],UndirectedEdge[4,10],UndirectedEdge[5,6],UndirectedEdge[5,8],UndirectedEdge[6,7],UndirectedEdge[7,11],UndirectedEdge[7,13],UndirectedEdge[8,9],UndirectedEdge[8,12],UndirectedEdge[9,10],UndirectedEdge[9,12],UndirectedEdge[10,14],UndirectedEdge[10,15],UndirectedEdge[11,12],UndirectedEdge[11,13],UndirectedEdge[11,16],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,17],UndirectedEdge[14,15],UndirectedEdge[14,17],UndirectedEdge[15,16],UndirectedEdge[15,17],UndirectedEdge[16,17]}] ;   2 ;   1 ;       0 , 83712512 , 138384640 , 101080000 , 45324528 , 14519748 , 3585456 ,  696427 ,  104561 ,   11664 ,     908 ,      44 ,       1 ; 
/1234/257/36/46/89/67b/b/cd/9ae/af/ef/cg/dg/eh/h/gh/h// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,5],UndirectedEdge[1,7],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[3,4],UndirectedEdge[3,6],UndirectedEdge[4,8],UndirectedEdge[4,9],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[5,11],UndirectedEdge[6,11],UndirectedEdge[7,12],UndirectedEdge[7,13],UndirectedEdge[8,9],UndirectedEdge[8,10],UndirectedEdge[8,14],UndirectedEdge[9,10],UndirectedEdge[9,15],UndirectedEdge[10,14],UndirectedEdge[10,15],UndirectedEdge[11,12],UndirectedEdge[11,16],UndirectedEdge[12,13],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,17],UndirectedEdge[14,17],UndirectedEdge[15,16],UndirectedEdge[15,17],UndirectedEdge[16,17]}] ;   4 ;   1 ;       0 , 81231872 , 135786752 , 101832128 , 47644144 , 15968932 , 4047088 ,  782267 ,  114081 ,   12256 ,     924 ,      44 ,       1 ; 
/1234/26a/59/478/8b/69d/ad/8ef/b/ac/c/cg/g/eh/fh/gh/h// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,6],UndirectedEdge[1,10],UndirectedEdge[2,5],UndirectedEdge[2,9],UndirectedEdge[3,4],UndirectedEdge[3,7],UndirectedEdge[3,8],UndirectedEdge[4,8],UndirectedEdge[4,11],UndirectedEdge[5,6],UndirectedEdge[5,9],UndirectedEdge[5,13],UndirectedEdge[6,10],UndirectedEdge[6,13],UndirectedEdge[7,8],UndirectedEdge[7,14],UndirectedEdge[7,15],UndirectedEdge[8,11],UndirectedEdge[9,10],UndirectedEdge[9,12],UndirectedEdge[10,12],UndirectedEdge[11,12],UndirectedEdge[11,16],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,17],UndirectedEdge[14,15],UndirectedEdge[14,17],UndirectedEdge[15,16],UndirectedEdge[15,17],UndirectedEdge[16,17]}] ;   4 ;   0 ;       0 , 85415168 , 138382272 , 99763776 , 44808040 , 14564744 , 3653354 ,  713830 ,  106592 ,   11760 ,     908 ,      44 ,       1 ; 
/1234/479/368/45/5/de/8ag/9bf/bc/ac/cg/cf//egh/fh/h/h// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,7],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[4,5],UndirectedEdge[5,13],UndirectedEdge[5,14],UndirectedEdge[6,8],UndirectedEdge[6,10],UndirectedEdge[6,16],UndirectedEdge[7,9],UndirectedEdge[7,11],UndirectedEdge[7,15],UndirectedEdge[8,11],UndirectedEdge[8,12],UndirectedEdge[9,10],UndirectedEdge[9,12],UndirectedEdge[10,12],UndirectedEdge[10,16],UndirectedEdge[11,12],UndirectedEdge[11,15],UndirectedEdge[13,14],UndirectedEdge[13,16],UndirectedEdge[13,17],UndirectedEdge[14,15],UndirectedEdge[14,17],UndirectedEdge[15,17],UndirectedEdge[16,17]}] ;   4 ;   0 ;       0 , 89473536 , 140840384 , 97803744 , 42132036 , 13191828 , 3236627 ,  633269 ,   96992 ,   11136 ,     892 ,      44 ,       1 ; 
/1234/478/356/9b/9a/67e/8d/8e/d/ab/cg/cf/fg/gh/fh/h/h// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,7],UndirectedEdge[1,8],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[3,9],UndirectedEdge[3,11],UndirectedEdge[4,9],UndirectedEdge[4,10],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[5,14],UndirectedEdge[6,8],UndirectedEdge[6,13],UndirectedEdge[7,8],UndirectedEdge[7,14],UndirectedEdge[8,13],UndirectedEdge[9,10],UndirectedEdge[9,11],UndirectedEdge[10,12],UndirectedEdge[10,16],UndirectedEdge[11,12],UndirectedEdge[11,15],UndirectedEdge[12,15],UndirectedEdge[12,16],UndirectedEdge[13,16],UndirectedEdge[13,17],UndirectedEdge[14,15],UndirectedEdge[14,17],UndirectedEdge[15,17],UndirectedEdge[16,17]}] ;   4 ;   0 ;       0 , 98821632 , 146170768 , 93106920 , 36205456 , 10269498 , 2336419 ,  436139 ,   65392 ,    7584 ,     644 ,      36 ,       1 ; 
/1234/48a/379/6a/59/9de/abc/9gh/afh///cdg/ef/eg/f/h/h// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,8],UndirectedEdge[1,10],UndirectedEdge[2,3],UndirectedEdge[2,7],UndirectedEdge[2,9],UndirectedEdge[3,6],UndirectedEdge[3,10],UndirectedEdge[4,5],UndirectedEdge[4,9],UndirectedEdge[5,9],UndirectedEdge[5,13],UndirectedEdge[5,14],UndirectedEdge[6,10],UndirectedEdge[6,11],UndirectedEdge[6,12],UndirectedEdge[7,9],UndirectedEdge[7,16],UndirectedEdge[7,17],UndirectedEdge[8,10],UndirectedEdge[8,15],UndirectedEdge[8,17],UndirectedEdge[11,12],UndirectedEdge[11,13],UndirectedEdge[11,16],UndirectedEdge[12,14],UndirectedEdge[12,15],UndirectedEdge[13,14],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[15,17],UndirectedEdge[16,17]}] ;   2 ;   0 ;       0 , 101293952 , 147362704 , 91761756 , 34751880 , 9619705 , 2157541 ,  403422 ,   61536 ,    7320 ,     636 ,      36 ,       1 ; 
/1234/479/368/5b/5a/ab/78c/9c/ef/df/eh/dg/gh/fg/fh//h// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,7],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,8],UndirectedEdge[3,5],UndirectedEdge[3,11],UndirectedEdge[4,5],UndirectedEdge[4,10],UndirectedEdge[5,10],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,8],UndirectedEdge[6,12],UndirectedEdge[7,9],UndirectedEdge[7,12],UndirectedEdge[8,14],UndirectedEdge[8,15],UndirectedEdge[9,13],UndirectedEdge[9,15],UndirectedEdge[10,14],UndirectedEdge[10,17],UndirectedEdge[11,13],UndirectedEdge[11,16],UndirectedEdge[12,16],UndirectedEdge[12,17],UndirectedEdge[13,15],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,17],UndirectedEdge[16,17]}] ;   4 ;   0 ;       0 , 105324800 , 149080256 , 89504180 , 32527072 , 8668671 , 1898044 ,  354561 ,   55392 ,    6856 ,     620 ,      36 ,       1 ; 
/1234/479/368/5b/5a/ab/78d/9d/fh/eg/cf/ce/ef/gh/g/h/h// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,7],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,8],UndirectedEdge[3,5],UndirectedEdge[3,11],UndirectedEdge[4,5],UndirectedEdge[4,10],UndirectedEdge[5,10],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,8],UndirectedEdge[6,13],UndirectedEdge[7,9],UndirectedEdge[7,13],UndirectedEdge[8,15],UndirectedEdge[8,17],UndirectedEdge[9,14],UndirectedEdge[9,16],UndirectedEdge[10,12],UndirectedEdge[10,15],UndirectedEdge[11,12],UndirectedEdge[11,14],UndirectedEdge[12,14],UndirectedEdge[12,15],UndirectedEdge[13,16],UndirectedEdge[13,17],UndirectedEdge[14,16],UndirectedEdge[15,17],UndirectedEdge[16,17]}] ;   4 ;   0 ;       0 , 99917696 , 146759712 , 92510980 , 35518340 , 9963319 , 2255773 ,  422468 ,   64000 ,    7520 ,     644 ,      36 ,       1 ; 
/1234/457/368/9b/8a/67d/8d/9e/a/be/cg/cf/fg/fh/gh/h/h// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,7],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,8],UndirectedEdge[3,9],UndirectedEdge[3,11],UndirectedEdge[4,8],UndirectedEdge[4,10],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[5,13],UndirectedEdge[6,8],UndirectedEdge[6,13],UndirectedEdge[7,9],UndirectedEdge[7,14],UndirectedEdge[8,10],UndirectedEdge[9,11],UndirectedEdge[9,14],UndirectedEdge[10,12],UndirectedEdge[10,16],UndirectedEdge[11,12],UndirectedEdge[11,15],UndirectedEdge[12,15],UndirectedEdge[12,16],UndirectedEdge[13,15],UndirectedEdge[13,17],UndirectedEdge[14,16],UndirectedEdge[14,17],UndirectedEdge[15,17],UndirectedEdge[16,17]}] ;   2 ;   0 ;       0 , 102695936 , 147973344 , 90989380 , 33970356 , 9277023 , 2062341 ,  385188 ,   59136 ,    7120 ,     628 ,      36 ,       1 ; 
/1234/457/356/9b/8a/67/9e/8d/ad/be/cg/cf/fg/eh/h/gh/h// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,7],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[3,9],UndirectedEdge[3,11],UndirectedEdge[4,8],UndirectedEdge[4,10],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[6,9],UndirectedEdge[6,14],UndirectedEdge[7,8],UndirectedEdge[7,13],UndirectedEdge[8,10],UndirectedEdge[8,13],UndirectedEdge[9,11],UndirectedEdge[9,14],UndirectedEdge[10,12],UndirectedEdge[10,16],UndirectedEdge[11,12],UndirectedEdge[11,15],UndirectedEdge[12,15],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,17],UndirectedEdge[14,17],UndirectedEdge[15,16],UndirectedEdge[15,17],UndirectedEdge[16,17]}] ;   2 ;   1 ;       0 , 93336704 , 143420256 , 96002224 , 39462456 , 11788848 , 2787736 ,  531959 ,   80281 ,    9224 ,     760 ,      40 ,       1 ; 
/1234/236/57/46/89/7be/cd/af/9ag/bc/fg/ce/d/gh/fh/h/h// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,6],UndirectedEdge[2,5],UndirectedEdge[2,7],UndirectedEdge[3,4],UndirectedEdge[3,6],UndirectedEdge[4,8],UndirectedEdge[4,9],UndirectedEdge[5,7],UndirectedEdge[5,11],UndirectedEdge[5,14],UndirectedEdge[6,12],UndirectedEdge[6,13],UndirectedEdge[7,10],UndirectedEdge[7,15],UndirectedEdge[8,9],UndirectedEdge[8,10],UndirectedEdge[8,16],UndirectedEdge[9,11],UndirectedEdge[9,12],UndirectedEdge[10,15],UndirectedEdge[10,16],UndirectedEdge[11,12],UndirectedEdge[11,14],UndirectedEdge[12,13],UndirectedEdge[13,16],UndirectedEdge[13,17],UndirectedEdge[14,15],UndirectedEdge[14,17],UndirectedEdge[15,17],UndirectedEdge[16,17]}] ;   1 ;   0 ;       0 , 95594624 , 144581760 , 94845800 , 38101732 , 11126962 , 2590175 ,  493947 ,   75768 ,    8928 ,     752 ,      40 ,       1 ; 
/1234/235/68/45/79/6b/8b/9cf/ae/ad/de/eh/dfg/g/h/gh/h// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,5],UndirectedEdge[2,6],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[4,7],UndirectedEdge[4,9],UndirectedEdge[5,6],UndirectedEdge[5,11],UndirectedEdge[6,8],UndirectedEdge[6,11],UndirectedEdge[7,9],UndirectedEdge[7,12],UndirectedEdge[7,15],UndirectedEdge[8,10],UndirectedEdge[8,14],UndirectedEdge[9,10],UndirectedEdge[9,13],UndirectedEdge[10,13],UndirectedEdge[10,14],UndirectedEdge[11,14],UndirectedEdge[11,17],UndirectedEdge[12,13],UndirectedEdge[12,15],UndirectedEdge[12,16],UndirectedEdge[13,16],UndirectedEdge[14,17],UndirectedEdge[15,16],UndirectedEdge[15,17],UndirectedEdge[16,17]}] ;   1 ;   1 ;       0 , 82694144 , 137292416 , 101363392 , 46286384 , 15138340 , 3788424 ,  735435 ,  109041 ,   11952 ,     916 ,      44 ,       1 ; 
/1234/246/36/57/89/7ce/ag/af/9bd/bc/fg/cd/e/gh/fh/h/h// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[3,5],UndirectedEdge[3,7],UndirectedEdge[4,8],UndirectedEdge[4,9],UndirectedEdge[5,7],UndirectedEdge[5,12],UndirectedEdge[5,14],UndirectedEdge[6,10],UndirectedEdge[6,16],UndirectedEdge[7,10],UndirectedEdge[7,15],UndirectedEdge[8,9],UndirectedEdge[8,11],UndirectedEdge[8,13],UndirectedEdge[9,11],UndirectedEdge[9,12],UndirectedEdge[10,15],UndirectedEdge[10,16],UndirectedEdge[11,12],UndirectedEdge[11,13],UndirectedEdge[12,14],UndirectedEdge[13,16],UndirectedEdge[13,17],UndirectedEdge[14,15],UndirectedEdge[14,17],UndirectedEdge[15,17],UndirectedEdge[16,17]}] ;   4 ;   1 ;       0 , 88499712 , 140347264 , 98292560 , 42713460 , 13482796 , 3324583 ,  649384 ,   98593 ,   11200 ,     892 ,      44 ,       1 ; 
/1234/4bc/378/56/9a/6ce/bd/89g/af/ag/f/cd/e/gh/fh/h/h// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,11],UndirectedEdge[1,12],UndirectedEdge[2,3],UndirectedEdge[2,7],UndirectedEdge[2,8],UndirectedEdge[3,5],UndirectedEdge[3,6],UndirectedEdge[4,9],UndirectedEdge[4,10],UndirectedEdge[5,6],UndirectedEdge[5,12],UndirectedEdge[5,14],UndirectedEdge[6,11],UndirectedEdge[6,13],UndirectedEdge[7,8],UndirectedEdge[7,9],UndirectedEdge[7,16],UndirectedEdge[8,10],UndirectedEdge[8,15],UndirectedEdge[9,10],UndirectedEdge[9,16],UndirectedEdge[10,15],UndirectedEdge[11,12],UndirectedEdge[11,13],UndirectedEdge[12,14],UndirectedEdge[13,16],UndirectedEdge[13,17],UndirectedEdge[14,15],UndirectedEdge[14,17],UndirectedEdge[15,17],UndirectedEdge[16,17]}] ;  16 ;   0 ;       0 , 101529088 , 147468928 , 91649464 , 34621224 , 9550898 , 2134670 ,  397888 ,   60480 ,    7184 ,     628 ,      36 ,       1 ; 
/1234/356/457/89/9a/67/bd/8c/9c/a/ef/cdg/g/eh/fh/gh/h// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,3],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[2,7],UndirectedEdge[3,8],UndirectedEdge[3,9],UndirectedEdge[4,9],UndirectedEdge[4,10],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[6,11],UndirectedEdge[6,13],UndirectedEdge[7,8],UndirectedEdge[7,12],UndirectedEdge[8,9],UndirectedEdge[8,12],UndirectedEdge[9,10],UndirectedEdge[10,14],UndirectedEdge[10,15],UndirectedEdge[11,12],UndirectedEdge[11,13],UndirectedEdge[11,16],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,17],UndirectedEdge[14,15],UndirectedEdge[14,17],UndirectedEdge[15,16],UndirectedEdge[15,17],UndirectedEdge[16,17]}] ;   1 ;   0 ;       0 , 90725120 , 142080000 , 97456704 , 41072212 , 12477132 , 2957099 ,  558813 ,   83168 ,    9432 ,     768 ,      40 ,       1 ; 
/1234/289/67/456/7a/6bc/7/a/9ce/bd/fg/cd/e/gh/fh/gh/h// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,8],UndirectedEdge[1,9],UndirectedEdge[2,6],UndirectedEdge[2,7],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,6],UndirectedEdge[4,7],UndirectedEdge[4,10],UndirectedEdge[5,6],UndirectedEdge[5,11],UndirectedEdge[5,12],UndirectedEdge[6,7],UndirectedEdge[7,10],UndirectedEdge[8,9],UndirectedEdge[8,12],UndirectedEdge[8,14],UndirectedEdge[9,11],UndirectedEdge[9,13],UndirectedEdge[10,15],UndirectedEdge[10,16],UndirectedEdge[11,12],UndirectedEdge[11,13],UndirectedEdge[12,14],UndirectedEdge[13,16],UndirectedEdge[13,17],UndirectedEdge[14,15],UndirectedEdge[14,17],UndirectedEdge[15,16],UndirectedEdge[15,17],UndirectedEdge[16,17]}] ;   8 ;   0 ;       0 , 89951232 , 141290944 , 97740304 , 41776896 , 12887612 , 3089380 ,  586624 ,   86960 ,    9720 ,     776 ,      40 ,       1 ; 
/1234/468/357/49/9/7cd/8ab/fh/eg/gh/bcf/de/df/e/g/h/h// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[1,8],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,7],UndirectedEdge[3,4],UndirectedEdge[3,9],UndirectedEdge[4,9],UndirectedEdge[5,7],UndirectedEdge[5,12],UndirectedEdge[5,13],UndirectedEdge[6,8],UndirectedEdge[6,10],UndirectedEdge[6,11],UndirectedEdge[7,15],UndirectedEdge[7,17],UndirectedEdge[8,14],UndirectedEdge[8,16],UndirectedEdge[9,16],UndirectedEdge[9,17],UndirectedEdge[10,11],UndirectedEdge[10,12],UndirectedEdge[10,15],UndirectedEdge[11,13],UndirectedEdge[11,14],UndirectedEdge[12,13],UndirectedEdge[12,15],UndirectedEdge[13,14],UndirectedEdge[14,16],UndirectedEdge[15,17],UndirectedEdge[16,17]}] ;   2 ;   0 ;       0 , 93601792 , 143532800 , 95867040 , 39319160 , 11717216 , 2765010 ,  527614 ,   79848 ,    9208 ,     760 ,      40 ,       1 ; 
/1234/289/56/467/7a/6bc/7/a/9ce/bd/fg/cd/e/gh/fh/gh/h// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,8],UndirectedEdge[1,9],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[3,4],UndirectedEdge[3,6],UndirectedEdge[3,7],UndirectedEdge[4,7],UndirectedEdge[4,10],UndirectedEdge[5,6],UndirectedEdge[5,11],UndirectedEdge[5,12],UndirectedEdge[6,7],UndirectedEdge[7,10],UndirectedEdge[8,9],UndirectedEdge[8,12],UndirectedEdge[8,14],UndirectedEdge[9,11],UndirectedEdge[9,13],UndirectedEdge[10,15],UndirectedEdge[10,16],UndirectedEdge[11,12],UndirectedEdge[11,13],UndirectedEdge[12,14],UndirectedEdge[13,16],UndirectedEdge[13,17],UndirectedEdge[14,15],UndirectedEdge[14,17],UndirectedEdge[15,16],UndirectedEdge[15,17],UndirectedEdge[16,17]}] ;   4 ;   0 ;       0 , 85339648 , 138435200 , 99926496 , 44836888 , 14482192 , 3590546 ,  693766 ,  103312 ,   11496 ,     900 ,      44 ,       1 ; 
/1234/457/368/9a/8b/67d/8d/9e/b/ae/cg/cf/fg/fh/gh/h/h// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,7],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,8],UndirectedEdge[3,9],UndirectedEdge[3,10],UndirectedEdge[4,8],UndirectedEdge[4,11],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[5,13],UndirectedEdge[6,8],UndirectedEdge[6,13],UndirectedEdge[7,9],UndirectedEdge[7,14],UndirectedEdge[8,11],UndirectedEdge[9,10],UndirectedEdge[9,14],UndirectedEdge[10,12],UndirectedEdge[10,16],UndirectedEdge[11,12],UndirectedEdge[11,15],UndirectedEdge[12,15],UndirectedEdge[12,16],UndirectedEdge[13,15],UndirectedEdge[13,17],UndirectedEdge[14,16],UndirectedEdge[14,17],UndirectedEdge[15,17],UndirectedEdge[16,17]}] ;   2 ;   0 ;       0 , 100997632 , 147247744 , 91923820 , 34907296 , 9689369 , 2177648 ,  407067 ,   61904 ,    7336 ,     636 ,      36 ,       1 ; 
/1234/46c/35b/8a/79/8bd/7ce/9e/ad/af/f/eh/dg/g/h/gh/h// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[1,12],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,11],UndirectedEdge[3,8],UndirectedEdge[3,10],UndirectedEdge[4,7],UndirectedEdge[4,9],UndirectedEdge[5,8],UndirectedEdge[5,11],UndirectedEdge[5,13],UndirectedEdge[6,7],UndirectedEdge[6,12],UndirectedEdge[6,14],UndirectedEdge[7,9],UndirectedEdge[7,14],UndirectedEdge[8,10],UndirectedEdge[8,13],UndirectedEdge[9,10],UndirectedEdge[9,15],UndirectedEdge[10,15],UndirectedEdge[11,14],UndirectedEdge[11,17],UndirectedEdge[12,13],UndirectedEdge[12,16],UndirectedEdge[13,16],UndirectedEdge[14,17],UndirectedEdge[15,16],UndirectedEdge[15,17],UndirectedEdge[16,17]}] ;   2 ;   0 ;       0 , 103568448 , 148363520 , 90489184 , 33473812 , 9073120 , 2010347 ,  376161 ,   58160 ,    7072 ,     628 ,      36 ,       1 ; 
/1234/2bc/56/48a/79/68d/7e/9e/ad/af/f/ceg/dh/h/g/gh/h// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,11],UndirectedEdge[1,12],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[3,4],UndirectedEdge[3,8],UndirectedEdge[3,10],UndirectedEdge[4,7],UndirectedEdge[4,9],UndirectedEdge[5,6],UndirectedEdge[5,8],UndirectedEdge[5,13],UndirectedEdge[6,7],UndirectedEdge[6,14],UndirectedEdge[7,9],UndirectedEdge[7,14],UndirectedEdge[8,10],UndirectedEdge[8,13],UndirectedEdge[9,10],UndirectedEdge[9,15],UndirectedEdge[10,15],UndirectedEdge[11,12],UndirectedEdge[11,14],UndirectedEdge[11,16],UndirectedEdge[12,13],UndirectedEdge[12,17],UndirectedEdge[13,17],UndirectedEdge[14,16],UndirectedEdge[15,16],UndirectedEdge[15,17],UndirectedEdge[16,17]}] ;   4 ;   0 ;       0 , 103262656 , 148247184 , 90660128 , 33633348 , 9141716 , 2029510 ,  379666 ,   58528 ,    7088 ,     628 ,      36 ,       1 ; 
/1234/478/356/49/9/6bf/ae/8bc/ad/gh/de/cf/dh/h/fg/g/h// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,7],UndirectedEdge[1,8],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[3,4],UndirectedEdge[3,9],UndirectedEdge[4,9],UndirectedEdge[5,6],UndirectedEdge[5,11],UndirectedEdge[5,15],UndirectedEdge[6,10],UndirectedEdge[6,14],UndirectedEdge[7,8],UndirectedEdge[7,11],UndirectedEdge[7,12],UndirectedEdge[8,10],UndirectedEdge[8,13],UndirectedEdge[9,16],UndirectedEdge[9,17],UndirectedEdge[10,13],UndirectedEdge[10,14],UndirectedEdge[11,12],UndirectedEdge[11,15],UndirectedEdge[12,13],UndirectedEdge[12,17],UndirectedEdge[13,17],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,16],UndirectedEdge[16,17]}] ;   4 ;   0 ;       0 , 96469120 , 144896352 , 94339664 , 37655232 , 10947740 , 2542682 ,  485234 ,   74792 ,    8880 ,     752 ,      40 ,       1 ; 
/1234/26c/5b/489/7a/8be/7cd/ad/9e/af/f/dh/eg/h/g/gh/h// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,6],UndirectedEdge[1,12],UndirectedEdge[2,5],UndirectedEdge[2,11],UndirectedEdge[3,4],UndirectedEdge[3,8],UndirectedEdge[3,9],UndirectedEdge[4,7],UndirectedEdge[4,10],UndirectedEdge[5,8],UndirectedEdge[5,11],UndirectedEdge[5,14],UndirectedEdge[6,7],UndirectedEdge[6,12],UndirectedEdge[6,13],UndirectedEdge[7,10],UndirectedEdge[7,13],UndirectedEdge[8,9],UndirectedEdge[8,14],UndirectedEdge[9,10],UndirectedEdge[9,15],UndirectedEdge[10,15],UndirectedEdge[11,13],UndirectedEdge[11,17],UndirectedEdge[12,14],UndirectedEdge[12,16],UndirectedEdge[13,17],UndirectedEdge[14,16],UndirectedEdge[15,16],UndirectedEdge[15,17],UndirectedEdge[16,17]}] ;   8 ;   0 ;       0 , 104698880 , 148851824 , 89857948 , 32846844 , 8803829 , 1935930 ,  361561 ,   56128 ,    6888 ,     620 ,      36 ,       1 ; 
/1234/456/378/49/9/6bd/ac/8ae/fh/gh/ce/cdf/f/eg/g/h/h// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[2,3],UndirectedEdge[2,7],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,9],UndirectedEdge[4,9],UndirectedEdge[5,6],UndirectedEdge[5,11],UndirectedEdge[5,13],UndirectedEdge[6,10],UndirectedEdge[6,12],UndirectedEdge[7,8],UndirectedEdge[7,10],UndirectedEdge[7,14],UndirectedEdge[8,15],UndirectedEdge[8,17],UndirectedEdge[9,16],UndirectedEdge[9,17],UndirectedEdge[10,12],UndirectedEdge[10,14],UndirectedEdge[11,12],UndirectedEdge[11,13],UndirectedEdge[11,15],UndirectedEdge[12,15],UndirectedEdge[13,14],UndirectedEdge[13,16],UndirectedEdge[14,16],UndirectedEdge[15,17],UndirectedEdge[16,17]}] ;   2 ;   0 ;       0 , 96617984 , 145053568 , 94305344 , 37522952 , 10854984 , 2506790 ,  476146 ,   73224 ,    8712 ,     744 ,      40 ,       1 ; 
/1234/478/356/49/9/6bf/ae/8bc/ad/gh/de/cf/eh/fg/h/g/h// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,7],UndirectedEdge[1,8],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[3,4],UndirectedEdge[3,9],UndirectedEdge[4,9],UndirectedEdge[5,6],UndirectedEdge[5,11],UndirectedEdge[5,15],UndirectedEdge[6,10],UndirectedEdge[6,14],UndirectedEdge[7,8],UndirectedEdge[7,11],UndirectedEdge[7,12],UndirectedEdge[8,10],UndirectedEdge[8,13],UndirectedEdge[9,16],UndirectedEdge[9,17],UndirectedEdge[10,13],UndirectedEdge[10,14],UndirectedEdge[11,12],UndirectedEdge[11,15],UndirectedEdge[12,14],UndirectedEdge[12,17],UndirectedEdge[13,15],UndirectedEdge[13,16],UndirectedEdge[14,17],UndirectedEdge[15,16],UndirectedEdge[16,17]}] ;  12 ;   0 ;       0 , 99027968 , 146213344 , 93011944 , 36118280 , 10211134 , 2320032 ,  439810 ,   68784 ,    8416 ,     736 ,      40 ,       1 ; 
/1234/46c/35b/8a/79/7bd/8ce/9d/ae/af/f/eh/dg/g/h/gh/h// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[1,12],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,11],UndirectedEdge[3,8],UndirectedEdge[3,10],UndirectedEdge[4,7],UndirectedEdge[4,9],UndirectedEdge[5,7],UndirectedEdge[5,11],UndirectedEdge[5,13],UndirectedEdge[6,8],UndirectedEdge[6,12],UndirectedEdge[6,14],UndirectedEdge[7,9],UndirectedEdge[7,13],UndirectedEdge[8,10],UndirectedEdge[8,14],UndirectedEdge[9,10],UndirectedEdge[9,15],UndirectedEdge[10,15],UndirectedEdge[11,14],UndirectedEdge[11,17],UndirectedEdge[12,13],UndirectedEdge[12,16],UndirectedEdge[13,16],UndirectedEdge[14,17],UndirectedEdge[15,16],UndirectedEdge[15,17],UndirectedEdge[16,17]}] ;  18 ;   0 ;       0 , 106483520 , 149576240 , 88847084 , 31884520 , 8400817 , 1826787 ,  340776 ,   53424 ,    6672 ,     612 ,      36 ,       1 ; 
/1234/457/356/9b/8a/67/8e/9d/ae/bd/cg/cf/fg/eh/h/gh/h// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,7],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[3,9],UndirectedEdge[3,11],UndirectedEdge[4,8],UndirectedEdge[4,10],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[6,8],UndirectedEdge[6,14],UndirectedEdge[7,9],UndirectedEdge[7,13],UndirectedEdge[8,10],UndirectedEdge[8,14],UndirectedEdge[9,11],UndirectedEdge[9,13],UndirectedEdge[10,12],UndirectedEdge[10,16],UndirectedEdge[11,12],UndirectedEdge[11,15],UndirectedEdge[12,15],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,17],UndirectedEdge[14,17],UndirectedEdge[15,16],UndirectedEdge[15,17],UndirectedEdge[16,17]}] ;   2 ;   0 ;       0 , 95776768 , 144753888 , 94778872 , 37946460 , 11035926 , 2558811 ,  485947 ,   74272 ,    8760 ,     744 ,      40 ,       1 ; 
/1234/245/35/69/78/6b/9b/8cf/ae/ad/de/eh/dfg/g/h/gh/h// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[3,6],UndirectedEdge[3,9],UndirectedEdge[4,7],UndirectedEdge[4,8],UndirectedEdge[5,6],UndirectedEdge[5,11],UndirectedEdge[6,9],UndirectedEdge[6,11],UndirectedEdge[7,8],UndirectedEdge[7,12],UndirectedEdge[7,15],UndirectedEdge[8,10],UndirectedEdge[8,14],UndirectedEdge[9,10],UndirectedEdge[9,13],UndirectedEdge[10,13],UndirectedEdge[10,14],UndirectedEdge[11,14],UndirectedEdge[11,17],UndirectedEdge[12,13],UndirectedEdge[12,15],UndirectedEdge[12,16],UndirectedEdge[13,16],UndirectedEdge[14,17],UndirectedEdge[15,16],UndirectedEdge[15,17],UndirectedEdge[16,17]}] ;   2 ;   0 ;       0 , 87097344 , 140131456 , 99296896 , 43275208 , 13559928 , 3307110 ,  642586 ,   97848 ,   11176 ,     892 ,      44 ,       1 ; 
/1234/256/57/489/9a/67/bd/8c/9c/a/ef/cdg/g/eh/fh/gh/h// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[2,5],UndirectedEdge[2,7],UndirectedEdge[3,4],UndirectedEdge[3,8],UndirectedEdge[3,9],UndirectedEdge[4,9],UndirectedEdge[4,10],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[6,11],UndirectedEdge[6,13],UndirectedEdge[7,8],UndirectedEdge[7,12],UndirectedEdge[8,9],UndirectedEdge[8,12],UndirectedEdge[9,10],UndirectedEdge[10,14],UndirectedEdge[10,15],UndirectedEdge[11,12],UndirectedEdge[11,13],UndirectedEdge[11,16],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,17],UndirectedEdge[14,15],UndirectedEdge[14,17],UndirectedEdge[15,16],UndirectedEdge[15,17],UndirectedEdge[16,17]}] ;   1 ;   1 ;       0 , 81324544 , 135769344 , 101612064 , 47529280 , 16053948 , 4158044 ,  832199 ,  126065 ,   13904 ,    1048 ,      48 ,       1 ; 
/1234/235/67/45/89/6a/7a/8b/9b/cd/gh/fh/def/eg/fg/h/h// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,5],UndirectedEdge[2,6],UndirectedEdge[2,7],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[4,8],UndirectedEdge[4,9],UndirectedEdge[5,6],UndirectedEdge[5,10],UndirectedEdge[6,7],UndirectedEdge[6,10],UndirectedEdge[7,8],UndirectedEdge[7,11],UndirectedEdge[8,9],UndirectedEdge[8,11],UndirectedEdge[9,12],UndirectedEdge[9,13],UndirectedEdge[10,16],UndirectedEdge[10,17],UndirectedEdge[11,15],UndirectedEdge[11,17],UndirectedEdge[12,13],UndirectedEdge[12,14],UndirectedEdge[12,15],UndirectedEdge[13,14],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,17],UndirectedEdge[16,17]}] ;   2 ;   1 ;       0 , 83564544 , 138197504 , 101104064 , 45483376 , 14629924 , 3620992 ,  702395 ,  105057 ,   11680 ,     908 ,      44 ,       1 ; 
/1234/478/356/49/9/6bf/ae/8bc/ad/gh/de/cf/fg/eh/h/g/h// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,7],UndirectedEdge[1,8],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[3,4],UndirectedEdge[3,9],UndirectedEdge[4,9],UndirectedEdge[5,6],UndirectedEdge[5,11],UndirectedEdge[5,15],UndirectedEdge[6,10],UndirectedEdge[6,14],UndirectedEdge[7,8],UndirectedEdge[7,11],UndirectedEdge[7,12],UndirectedEdge[8,10],UndirectedEdge[8,13],UndirectedEdge[9,16],UndirectedEdge[9,17],UndirectedEdge[10,13],UndirectedEdge[10,14],UndirectedEdge[11,12],UndirectedEdge[11,15],UndirectedEdge[12,15],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,17],UndirectedEdge[14,17],UndirectedEdge[15,16],UndirectedEdge[16,17]}] ;  36 ;   0 ;       0 , 86716416 , 139430400 , 99087136 , 43703352 , 14060736 , 3569010 ,  724830 ,  114312 ,   13216 ,    1032 ,      48 ,       1 ; 
/1234/245/35/68/79/6b/8b/9cf/ae/ad/de/ch/fh/eg/g/gh/h// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[3,6],UndirectedEdge[3,8],UndirectedEdge[4,7],UndirectedEdge[4,9],UndirectedEdge[5,6],UndirectedEdge[5,11],UndirectedEdge[6,8],UndirectedEdge[6,11],UndirectedEdge[7,9],UndirectedEdge[7,12],UndirectedEdge[7,15],UndirectedEdge[8,10],UndirectedEdge[8,14],UndirectedEdge[9,10],UndirectedEdge[9,13],UndirectedEdge[10,13],UndirectedEdge[10,14],UndirectedEdge[11,12],UndirectedEdge[11,17],UndirectedEdge[12,15],UndirectedEdge[12,17],UndirectedEdge[13,14],UndirectedEdge[13,16],UndirectedEdge[14,16],UndirectedEdge[15,16],UndirectedEdge[15,17],UndirectedEdge[16,17]}] ;   2 ;   1 ;       0 , 81994752 , 136380288 , 101328928 , 46942848 , 15740124 , 4073796 ,  819703 ,  125081 ,   13872 ,    1048 ,      48 ,       1 ; 
/1234/358/469/47/7/68b/9b/cf/ae/ad/de/eh/dfg/g/h/gh/h// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,3],UndirectedEdge[1,5],UndirectedEdge[1,8],UndirectedEdge[2,4],UndirectedEdge[2,6],UndirectedEdge[2,9],UndirectedEdge[3,4],UndirectedEdge[3,7],UndirectedEdge[4,7],UndirectedEdge[5,6],UndirectedEdge[5,8],UndirectedEdge[5,11],UndirectedEdge[6,9],UndirectedEdge[6,11],UndirectedEdge[7,12],UndirectedEdge[7,15],UndirectedEdge[8,10],UndirectedEdge[8,14],UndirectedEdge[9,10],UndirectedEdge[9,13],UndirectedEdge[10,13],UndirectedEdge[10,14],UndirectedEdge[11,14],UndirectedEdge[11,17],UndirectedEdge[12,13],UndirectedEdge[12,15],UndirectedEdge[12,16],UndirectedEdge[13,16],UndirectedEdge[14,17],UndirectedEdge[15,16],UndirectedEdge[15,17],UndirectedEdge[16,17]}] ;   2 ;   0 ;       0 , 89580288 , 140967168 , 97804768 , 42040132 , 13105588 , 3194655 ,  621129 ,   94896 ,   10936 ,     884 ,      44 ,       1 ; 
/1234/248/38/59/67/69b/7b/cf/ae/ad/de/eh/dfg/g/h/gh/h// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,4],UndirectedEdge[1,8],UndirectedEdge[2,3],UndirectedEdge[2,8],UndirectedEdge[3,5],UndirectedEdge[3,9],UndirectedEdge[4,6],UndirectedEdge[4,7],UndirectedEdge[5,6],UndirectedEdge[5,9],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,11],UndirectedEdge[7,12],UndirectedEdge[7,15],UndirectedEdge[8,10],UndirectedEdge[8,14],UndirectedEdge[9,10],UndirectedEdge[9,13],UndirectedEdge[10,13],UndirectedEdge[10,14],UndirectedEdge[11,14],UndirectedEdge[11,17],UndirectedEdge[12,13],UndirectedEdge[12,15],UndirectedEdge[12,16],UndirectedEdge[13,16],UndirectedEdge[14,17],UndirectedEdge[15,16],UndirectedEdge[15,17],UndirectedEdge[16,17]}] ;   2 ;   0 ;       0 , 90743040 , 142091264 , 97389568 , 41007668 , 12495036 , 3005427 ,  585997 ,   90896 ,   10672 ,     876 ,      44 ,       1 ; 
/1234/469/358/47/7/68b/9b/cf/ae/ad/de/ch/fh/eg/g/gh/h// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,7],UndirectedEdge[4,7],UndirectedEdge[5,6],UndirectedEdge[5,8],UndirectedEdge[5,11],UndirectedEdge[6,9],UndirectedEdge[6,11],UndirectedEdge[7,12],UndirectedEdge[7,15],UndirectedEdge[8,10],UndirectedEdge[8,14],UndirectedEdge[9,10],UndirectedEdge[9,13],UndirectedEdge[10,13],UndirectedEdge[10,14],UndirectedEdge[11,12],UndirectedEdge[11,17],UndirectedEdge[12,15],UndirectedEdge[12,17],UndirectedEdge[13,14],UndirectedEdge[13,16],UndirectedEdge[14,16],UndirectedEdge[15,16],UndirectedEdge[15,17],UndirectedEdge[16,17]}] ;   4 ;   0 ;       0 , 85200896 , 138208512 , 99815264 , 44926040 , 14665776 , 3725338 ,  748094 ,  116208 ,   13280 ,    1032 ,      48 ,       1 ; 
/1234/479/368/45/5/de/8bg/9af/bc/ac/cf/cg//egh/fh/h/h// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,7],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[4,5],UndirectedEdge[5,13],UndirectedEdge[5,14],UndirectedEdge[6,8],UndirectedEdge[6,11],UndirectedEdge[6,16],UndirectedEdge[7,9],UndirectedEdge[7,10],UndirectedEdge[7,15],UndirectedEdge[8,11],UndirectedEdge[8,12],UndirectedEdge[9,10],UndirectedEdge[9,12],UndirectedEdge[10,12],UndirectedEdge[10,15],UndirectedEdge[11,12],UndirectedEdge[11,16],UndirectedEdge[13,14],UndirectedEdge[13,16],UndirectedEdge[13,17],UndirectedEdge[14,15],UndirectedEdge[14,17],UndirectedEdge[15,17],UndirectedEdge[16,17]}] ;  24 ;   1 ;       0 , 79634432 , 133859968 , 101857632 , 49053344 , 17230220 , 4652972 ,  964935 ,  149281 ,   16448 ,    1204 ,      52 ,       1 ; 
/1234/257/56/49a/8b/67/9e/8d/bd/ae/cg/cf/fg/eh/h/gh/h// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,5],UndirectedEdge[1,7],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[3,4],UndirectedEdge[3,9],UndirectedEdge[3,10],UndirectedEdge[4,8],UndirectedEdge[4,11],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[6,9],UndirectedEdge[6,14],UndirectedEdge[7,8],UndirectedEdge[7,13],UndirectedEdge[8,11],UndirectedEdge[8,13],UndirectedEdge[9,10],UndirectedEdge[9,14],UndirectedEdge[10,12],UndirectedEdge[10,16],UndirectedEdge[11,12],UndirectedEdge[11,15],UndirectedEdge[12,15],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,17],UndirectedEdge[14,17],UndirectedEdge[15,16],UndirectedEdge[15,17],UndirectedEdge[16,17]}] ;  12 ;   1 ;       0 , 89901056 , 141790464 , 97868144 , 41430244 , 12673236 , 3057523 ,  596180 ,   92001 ,   10720 ,     876 ,      44 ,       1 ; 
/1234/249/39/58/67/68b/7b/cf/ae/ad/de/eh/dfg/g/h/gh/h// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,4],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,9],UndirectedEdge[3,5],UndirectedEdge[3,8],UndirectedEdge[4,6],UndirectedEdge[4,7],UndirectedEdge[5,6],UndirectedEdge[5,8],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,11],UndirectedEdge[7,12],UndirectedEdge[7,15],UndirectedEdge[8,10],UndirectedEdge[8,14],UndirectedEdge[9,10],UndirectedEdge[9,13],UndirectedEdge[10,13],UndirectedEdge[10,14],UndirectedEdge[11,14],UndirectedEdge[11,17],UndirectedEdge[12,13],UndirectedEdge[12,15],UndirectedEdge[12,16],UndirectedEdge[13,16],UndirectedEdge[14,17],UndirectedEdge[15,16],UndirectedEdge[15,17],UndirectedEdge[16,17]}] ;   4 ;   1 ;       0 , 89500672 , 141280768 , 97915248 , 41846756 , 12980692 , 3169379 ,  620004 ,   95089 ,   10952 ,     884 ,      44 ,       1 ; 


==> anc/leading_19 <==
/1234/356/468/7a/9b/6ef/8/agh/9c/bc/cd/di/d/i/fhk/gj/hj/k/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,3],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[2,4],UndirectedEdge[2,6],UndirectedEdge[2,8],UndirectedEdge[3,7],UndirectedEdge[3,10],UndirectedEdge[4,9],UndirectedEdge[4,11],UndirectedEdge[5,6],UndirectedEdge[5,14],UndirectedEdge[5,15],UndirectedEdge[6,8],UndirectedEdge[7,10],UndirectedEdge[7,16],UndirectedEdge[7,17],UndirectedEdge[8,9],UndirectedEdge[8,12],UndirectedEdge[9,11],UndirectedEdge[9,12],UndirectedEdge[10,12],UndirectedEdge[10,13],UndirectedEdge[11,13],UndirectedEdge[11,18],UndirectedEdge[12,13],UndirectedEdge[13,18],UndirectedEdge[14,15],UndirectedEdge[14,17],UndirectedEdge[14,20],UndirectedEdge[15,16],UndirectedEdge[15,19],UndirectedEdge[16,17],UndirectedEdge[16,19],UndirectedEdge[17,20],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   4 ;   0 ;       0 , 2100904960 , 3585055616 , 2762488000 , 1345977872 , 485058272 , 139956484 , 33244556 , 6494352 , 1029704 ,  129832 ,   12616 ,     896 ,      42 ,       1 ; 
/1234/269/58/456/7a/68/9/abc/ce/bd/fg/cd/e/jk/hi/gik/hj/ij/k/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,6],UndirectedEdge[1,9],UndirectedEdge[2,5],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,6],UndirectedEdge[4,7],UndirectedEdge[4,10],UndirectedEdge[5,6],UndirectedEdge[5,8],UndirectedEdge[6,9],UndirectedEdge[7,10],UndirectedEdge[7,11],UndirectedEdge[7,12],UndirectedEdge[8,12],UndirectedEdge[8,14],UndirectedEdge[9,11],UndirectedEdge[9,13],UndirectedEdge[10,15],UndirectedEdge[10,16],UndirectedEdge[11,12],UndirectedEdge[11,13],UndirectedEdge[12,14],UndirectedEdge[13,19],UndirectedEdge[13,20],UndirectedEdge[14,17],UndirectedEdge[14,18],UndirectedEdge[15,16],UndirectedEdge[15,18],UndirectedEdge[15,20],UndirectedEdge[16,17],UndirectedEdge[16,19],UndirectedEdge[17,18],UndirectedEdge[17,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;  48 ;   0 ;       0 , 2052892672 , 3558281984 , 2787664032 , 1376146976 , 499108568 , 144140232 , 34224544 , 6687584 , 1059680 ,  133136 ,   12848 ,     904 ,      42 ,       1 ; 
/1234/4bc/378/56/9a/68e/7d/8d/e/acg/bf/cf/g/jk/hi/ik/hj/ij/k/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,11],UndirectedEdge[1,12],UndirectedEdge[2,3],UndirectedEdge[2,7],UndirectedEdge[2,8],UndirectedEdge[3,5],UndirectedEdge[3,6],UndirectedEdge[4,9],UndirectedEdge[4,10],UndirectedEdge[5,6],UndirectedEdge[5,8],UndirectedEdge[5,14],UndirectedEdge[6,7],UndirectedEdge[6,13],UndirectedEdge[7,8],UndirectedEdge[7,13],UndirectedEdge[8,14],UndirectedEdge[9,10],UndirectedEdge[9,12],UndirectedEdge[9,16],UndirectedEdge[10,11],UndirectedEdge[10,15],UndirectedEdge[11,12],UndirectedEdge[11,15],UndirectedEdge[12,16],UndirectedEdge[13,19],UndirectedEdge[13,20],UndirectedEdge[14,17],UndirectedEdge[14,18],UndirectedEdge[15,18],UndirectedEdge[15,20],UndirectedEdge[16,17],UndirectedEdge[16,19],UndirectedEdge[17,18],UndirectedEdge[17,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;  32 ;   0 ;       0 , 2014097408 , 3514242688 , 2794148320 , 1411970688 , 525694024 , 154782904 , 36970896 , 7174032 , 1119904 ,  138256 ,   13128 ,     912 ,      42 ,       1 ; 
/1234/46a/367/58/59/89/7a/cd/be/bf/cg/ef/dg/ik/hj/hi/jk/ij/k/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[1,10],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,7],UndirectedEdge[3,5],UndirectedEdge[3,8],UndirectedEdge[4,5],UndirectedEdge[4,9],UndirectedEdge[5,8],UndirectedEdge[5,9],UndirectedEdge[6,7],UndirectedEdge[6,10],UndirectedEdge[7,12],UndirectedEdge[7,13],UndirectedEdge[8,11],UndirectedEdge[8,14],UndirectedEdge[9,11],UndirectedEdge[9,15],UndirectedEdge[10,12],UndirectedEdge[10,16],UndirectedEdge[11,14],UndirectedEdge[11,15],UndirectedEdge[12,13],UndirectedEdge[12,16],UndirectedEdge[13,18],UndirectedEdge[13,20],UndirectedEdge[14,17],UndirectedEdge[14,19],UndirectedEdge[15,17],UndirectedEdge[15,18],UndirectedEdge[16,19],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[17,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;  28 ;   0 ;       0 , 2060796544 , 3548691840 , 2772908048 , 1377691336 , 507599932 , 148989750 , 35565670 , 6889744 , 1073856 ,  132832 ,   12712 ,     896 ,      42 ,       1 ; 
/1234/268/57/469/5a/7a/89/cf/be/ad/d/cei/fi/gh/hk/gj/hj/k/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,6],UndirectedEdge[1,8],UndirectedEdge[2,5],UndirectedEdge[2,7],UndirectedEdge[3,4],UndirectedEdge[3,6],UndirectedEdge[3,9],UndirectedEdge[4,5],UndirectedEdge[4,10],UndirectedEdge[5,7],UndirectedEdge[5,10],UndirectedEdge[6,8],UndirectedEdge[6,9],UndirectedEdge[7,12],UndirectedEdge[7,15],UndirectedEdge[8,11],UndirectedEdge[8,14],UndirectedEdge[9,10],UndirectedEdge[9,13],UndirectedEdge[10,13],UndirectedEdge[11,12],UndirectedEdge[11,14],UndirectedEdge[11,18],UndirectedEdge[12,15],UndirectedEdge[12,18],UndirectedEdge[13,16],UndirectedEdge[13,17],UndirectedEdge[14,17],UndirectedEdge[14,20],UndirectedEdge[15,16],UndirectedEdge[15,19],UndirectedEdge[16,17],UndirectedEdge[16,19],UndirectedEdge[17,20],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;  12 ;   1 ;       0 , 2085043200 , 3578628864 , 2771047824 , 1354547444 , 489003504 , 141051967 , 33387831 , 6480885 , 1020321 ,  128000 ,   12432 ,     888 ,      42 ,       1 ; 
/1234/489/35a/67/bc/6ad/7d/ef/9ei/gj/gh/cfk/dh/h/fi/k/hj//jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,8],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,10],UndirectedEdge[3,6],UndirectedEdge[3,7],UndirectedEdge[4,11],UndirectedEdge[4,12],UndirectedEdge[5,6],UndirectedEdge[5,10],UndirectedEdge[5,13],UndirectedEdge[6,7],UndirectedEdge[6,13],UndirectedEdge[7,14],UndirectedEdge[7,15],UndirectedEdge[8,9],UndirectedEdge[8,14],UndirectedEdge[8,18],UndirectedEdge[9,16],UndirectedEdge[9,19],UndirectedEdge[10,16],UndirectedEdge[10,17],UndirectedEdge[11,12],UndirectedEdge[11,15],UndirectedEdge[11,20],UndirectedEdge[12,13],UndirectedEdge[12,17],UndirectedEdge[13,17],UndirectedEdge[14,15],UndirectedEdge[14,18],UndirectedEdge[15,20],UndirectedEdge[16,17],UndirectedEdge[16,19],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   4 ;   0 ;       0 , 2274473856 , 3701912768 , 2687862088 , 1228141584 , 418080774 , 116195896 , 27277900 , 5396830 ,  882752 ,  116048 ,   11792 ,     872 ,      42 ,       1 ; 
/1234/48c/35a/69/7b/6ad/9d/8bd/cd/fg/eh/ei/fj//hi/gj/hk/k/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,8],UndirectedEdge[1,12],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,10],UndirectedEdge[3,6],UndirectedEdge[3,9],UndirectedEdge[4,7],UndirectedEdge[4,11],UndirectedEdge[5,6],UndirectedEdge[5,10],UndirectedEdge[5,13],UndirectedEdge[6,9],UndirectedEdge[6,13],UndirectedEdge[7,8],UndirectedEdge[7,11],UndirectedEdge[7,13],UndirectedEdge[8,12],UndirectedEdge[8,13],UndirectedEdge[9,15],UndirectedEdge[9,16],UndirectedEdge[10,14],UndirectedEdge[10,17],UndirectedEdge[11,14],UndirectedEdge[11,18],UndirectedEdge[12,15],UndirectedEdge[12,19],UndirectedEdge[14,17],UndirectedEdge[14,18],UndirectedEdge[15,16],UndirectedEdge[15,19],UndirectedEdge[16,17],UndirectedEdge[16,20],UndirectedEdge[17,20],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   8 ;   0 ;       0 , 2290587392 , 3708609408 , 2678847200 , 1219354832 , 414345832 , 115173044 , 27067676 , 5361400 ,  878080 ,  115648 ,   11776 ,     872 ,      42 ,       1 ; 
/1234/47b/36a/59/58/89/adh/beg/cj/ci/ef/df/ij/fh/fg//jk/ik/k/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,7],UndirectedEdge[1,11],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,10],UndirectedEdge[3,5],UndirectedEdge[3,9],UndirectedEdge[4,5],UndirectedEdge[4,8],UndirectedEdge[5,8],UndirectedEdge[5,9],UndirectedEdge[6,10],UndirectedEdge[6,13],UndirectedEdge[6,17],UndirectedEdge[7,11],UndirectedEdge[7,14],UndirectedEdge[7,16],UndirectedEdge[8,12],UndirectedEdge[8,19],UndirectedEdge[9,12],UndirectedEdge[9,18],UndirectedEdge[10,14],UndirectedEdge[10,15],UndirectedEdge[11,13],UndirectedEdge[11,15],UndirectedEdge[12,18],UndirectedEdge[12,19],UndirectedEdge[13,15],UndirectedEdge[13,17],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[16,19],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[17,20],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   4 ;   0 ;       0 , 2209119360 , 3658209728 , 2715352752 , 1271995080 , 443579604 , 125514914 , 29669102 , 5837700 ,  940672 ,  121280 ,   12088 ,     880 ,      42 ,       1 ; 
/1234/268/57/49a/bc/67d/8d/fh/eg/afi/ej/cgh/dk/k/gj/hi/h//jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,6],UndirectedEdge[1,8],UndirectedEdge[2,5],UndirectedEdge[2,7],UndirectedEdge[3,4],UndirectedEdge[3,9],UndirectedEdge[3,10],UndirectedEdge[4,11],UndirectedEdge[4,12],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[5,13],UndirectedEdge[6,8],UndirectedEdge[6,13],UndirectedEdge[7,15],UndirectedEdge[7,17],UndirectedEdge[8,14],UndirectedEdge[8,16],UndirectedEdge[9,10],UndirectedEdge[9,15],UndirectedEdge[9,18],UndirectedEdge[10,14],UndirectedEdge[10,19],UndirectedEdge[11,12],UndirectedEdge[11,16],UndirectedEdge[11,17],UndirectedEdge[12,13],UndirectedEdge[12,20],UndirectedEdge[13,20],UndirectedEdge[14,16],UndirectedEdge[14,19],UndirectedEdge[15,17],UndirectedEdge[15,18],UndirectedEdge[16,17],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;  16 ;   0 ;       0 , 2416749824 , 3786375616 , 2621759952 , 1138159200 , 369597532 , 99250956 , 22978584 , 4590416 ,  773216 ,  105808 ,   11200 ,     856 ,      42 ,       1 ; 
/1234/259/67/48a/bc/69d/7d/eh/aef/fg/gi/chj/dk/k/fh/g/i/j/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,5],UndirectedEdge[1,9],UndirectedEdge[2,6],UndirectedEdge[2,7],UndirectedEdge[3,4],UndirectedEdge[3,8],UndirectedEdge[3,10],UndirectedEdge[4,11],UndirectedEdge[4,12],UndirectedEdge[5,6],UndirectedEdge[5,9],UndirectedEdge[5,13],UndirectedEdge[6,7],UndirectedEdge[6,13],UndirectedEdge[7,14],UndirectedEdge[7,17],UndirectedEdge[8,10],UndirectedEdge[8,14],UndirectedEdge[8,15],UndirectedEdge[9,15],UndirectedEdge[9,16],UndirectedEdge[10,16],UndirectedEdge[10,18],UndirectedEdge[11,12],UndirectedEdge[11,17],UndirectedEdge[11,19],UndirectedEdge[12,13],UndirectedEdge[12,20],UndirectedEdge[13,20],UndirectedEdge[14,15],UndirectedEdge[14,17],UndirectedEdge[15,16],UndirectedEdge[16,18],UndirectedEdge[17,19],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   6 ;   0 ;       0 , 2360238336 , 3752324928 , 2647497424 , 1173947496 , 389285940 , 106337586 , 24830978 , 4945456 ,  822192 ,  110480 ,   11480 ,     864 ,      42 ,       1 ; 
/1234/4bc/378/56/9a/6gk/fj/8eh/di/ahk/ij/cdg/ef/gi/fh/j/k/k/j/// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,11],UndirectedEdge[1,12],UndirectedEdge[2,3],UndirectedEdge[2,7],UndirectedEdge[2,8],UndirectedEdge[3,5],UndirectedEdge[3,6],UndirectedEdge[4,9],UndirectedEdge[4,10],UndirectedEdge[5,6],UndirectedEdge[5,16],UndirectedEdge[5,20],UndirectedEdge[6,15],UndirectedEdge[6,19],UndirectedEdge[7,8],UndirectedEdge[7,14],UndirectedEdge[7,17],UndirectedEdge[8,13],UndirectedEdge[8,18],UndirectedEdge[9,10],UndirectedEdge[9,17],UndirectedEdge[9,20],UndirectedEdge[10,18],UndirectedEdge[10,19],UndirectedEdge[11,12],UndirectedEdge[11,13],UndirectedEdge[11,16],UndirectedEdge[12,14],UndirectedEdge[12,15],UndirectedEdge[13,16],UndirectedEdge[13,18],UndirectedEdge[14,15],UndirectedEdge[14,17],UndirectedEdge[15,19],UndirectedEdge[16,20],UndirectedEdge[17,20],UndirectedEdge[18,19]}] ; 336 ;   0 ;       0 , 2538893184 , 3852561792 , 2561996256 , 1064541632 , 331747248 , 86242744 , 19639032 , 3942400 ,  680736 ,   96656 ,   10640 ,     840 ,      42 ,       1 ; 
/1234/46a/358/67/59/89/7a/ce/bd/bf/cg/df/eg/hi/hj/ik/jk/ij/k/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[1,10],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,8],UndirectedEdge[3,6],UndirectedEdge[3,7],UndirectedEdge[4,5],UndirectedEdge[4,9],UndirectedEdge[5,8],UndirectedEdge[5,9],UndirectedEdge[6,7],UndirectedEdge[6,10],UndirectedEdge[7,12],UndirectedEdge[7,14],UndirectedEdge[8,11],UndirectedEdge[8,13],UndirectedEdge[9,11],UndirectedEdge[9,15],UndirectedEdge[10,12],UndirectedEdge[10,16],UndirectedEdge[11,13],UndirectedEdge[11,15],UndirectedEdge[12,14],UndirectedEdge[12,16],UndirectedEdge[13,17],UndirectedEdge[13,18],UndirectedEdge[14,17],UndirectedEdge[14,19],UndirectedEdge[15,18],UndirectedEdge[15,20],UndirectedEdge[16,19],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[17,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;  28 ;   1 ;       0 , 2060410112 , 3548510016 , 2773079536 , 1377899384 , 507723748 , 149039562 , 35578672 , 6891705 , 1073985 ,  132832 ,   12712 ,     896 ,      42 ,       1 ; 
/1234/235/68/45/79/6b/8b/9cd/af/ae/ef/ch/dh/ik/gj/gi/ij/jk/k/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,5],UndirectedEdge[2,6],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[4,7],UndirectedEdge[4,9],UndirectedEdge[5,6],UndirectedEdge[5,11],UndirectedEdge[6,8],UndirectedEdge[6,11],UndirectedEdge[7,9],UndirectedEdge[7,12],UndirectedEdge[7,13],UndirectedEdge[8,10],UndirectedEdge[8,15],UndirectedEdge[9,10],UndirectedEdge[9,14],UndirectedEdge[10,14],UndirectedEdge[10,15],UndirectedEdge[11,12],UndirectedEdge[11,17],UndirectedEdge[12,13],UndirectedEdge[12,17],UndirectedEdge[13,18],UndirectedEdge[13,20],UndirectedEdge[14,16],UndirectedEdge[14,19],UndirectedEdge[15,16],UndirectedEdge[15,18],UndirectedEdge[16,18],UndirectedEdge[16,19],UndirectedEdge[17,19],UndirectedEdge[17,20],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   2 ;   0 ;       0 , 2012892672 , 3525593600 , 2798395008 , 1404300064 , 519737368 , 153462048 , 37205946 , 7405502 , 1193192 ,  151976 ,   14752 ,    1028 ,      46 ,       1 ; 
/1234/258/67/4ab/9b/8df/7ce/gi/jk/bhj/bik//deg/fg/fh/h/i/j/k/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,5],UndirectedEdge[1,8],UndirectedEdge[2,6],UndirectedEdge[2,7],UndirectedEdge[3,4],UndirectedEdge[3,10],UndirectedEdge[3,11],UndirectedEdge[4,9],UndirectedEdge[4,11],UndirectedEdge[5,8],UndirectedEdge[5,13],UndirectedEdge[5,15],UndirectedEdge[6,7],UndirectedEdge[6,12],UndirectedEdge[6,14],UndirectedEdge[7,16],UndirectedEdge[7,18],UndirectedEdge[8,19],UndirectedEdge[8,20],UndirectedEdge[9,11],UndirectedEdge[9,17],UndirectedEdge[9,19],UndirectedEdge[10,11],UndirectedEdge[10,18],UndirectedEdge[10,20],UndirectedEdge[12,13],UndirectedEdge[12,14],UndirectedEdge[12,16],UndirectedEdge[13,15],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,17],UndirectedEdge[15,17],UndirectedEdge[16,18],UndirectedEdge[17,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   1 ;   0 ;       0 , 2167493888 , 3632526016 , 2734585648 , 1298432876 , 457677584 , 130772673 , 31358901 , 6308558 , 1044208 ,  137888 ,   13912 ,    1004 ,      46 ,       1 ; 
/1234/268/57/489/7a/7ef/8cd/a/9/bh/bg/gh/dej/fi/fj/i/jk/ik/k/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,6],UndirectedEdge[1,8],UndirectedEdge[2,5],UndirectedEdge[2,7],UndirectedEdge[3,4],UndirectedEdge[3,8],UndirectedEdge[3,9],UndirectedEdge[4,7],UndirectedEdge[4,10],UndirectedEdge[5,7],UndirectedEdge[5,14],UndirectedEdge[5,15],UndirectedEdge[6,8],UndirectedEdge[6,12],UndirectedEdge[6,13],UndirectedEdge[7,10],UndirectedEdge[8,9],UndirectedEdge[9,11],UndirectedEdge[9,17],UndirectedEdge[10,11],UndirectedEdge[10,16],UndirectedEdge[11,16],UndirectedEdge[11,17],UndirectedEdge[12,13],UndirectedEdge[12,14],UndirectedEdge[12,19],UndirectedEdge[13,15],UndirectedEdge[13,18],UndirectedEdge[14,15],UndirectedEdge[14,19],UndirectedEdge[15,18],UndirectedEdge[16,19],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[17,20],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   2 ;   0 ;       0 , 2250057728 , 3684024128 , 2697179192 , 1245281132 , 428674090 , 120216133 , 28310418 , 5576763 ,  903376 ,  117488 ,   11840 ,     872 ,      42 ,       1 ; 
/1234/489/36b/7a/5c/cde/7bf/af/9eh/bi/dg/i/fj/eg/h/j/hk/k/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,8],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,11],UndirectedEdge[3,7],UndirectedEdge[3,10],UndirectedEdge[4,5],UndirectedEdge[4,12],UndirectedEdge[5,12],UndirectedEdge[5,13],UndirectedEdge[5,14],UndirectedEdge[6,7],UndirectedEdge[6,11],UndirectedEdge[6,15],UndirectedEdge[7,10],UndirectedEdge[7,15],UndirectedEdge[8,9],UndirectedEdge[8,14],UndirectedEdge[8,17],UndirectedEdge[9,11],UndirectedEdge[9,18],UndirectedEdge[10,13],UndirectedEdge[10,16],UndirectedEdge[11,18],UndirectedEdge[12,15],UndirectedEdge[12,19],UndirectedEdge[13,14],UndirectedEdge[13,16],UndirectedEdge[14,17],UndirectedEdge[15,19],UndirectedEdge[16,17],UndirectedEdge[16,20],UndirectedEdge[17,20],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   2 ;   0 ;       0 , 2379707392 , 3765835008 , 2639309544 , 1160617328 , 381603026 , 103512944 , 24064973 , 4786169 ,  797056 ,  107600 ,   11264 ,     856 ,      42 ,       1 ; 
/1234/278/56/4bc/9a/68e/7d/8d/e/aeg/dh/cfj/fi/h/g/ij/jk/ik/k/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,7],UndirectedEdge[1,8],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[3,4],UndirectedEdge[3,11],UndirectedEdge[3,12],UndirectedEdge[4,9],UndirectedEdge[4,10],UndirectedEdge[5,6],UndirectedEdge[5,8],UndirectedEdge[5,14],UndirectedEdge[6,7],UndirectedEdge[6,13],UndirectedEdge[7,8],UndirectedEdge[7,13],UndirectedEdge[8,14],UndirectedEdge[9,10],UndirectedEdge[9,14],UndirectedEdge[9,16],UndirectedEdge[10,13],UndirectedEdge[10,17],UndirectedEdge[11,12],UndirectedEdge[11,15],UndirectedEdge[11,19],UndirectedEdge[12,15],UndirectedEdge[12,18],UndirectedEdge[13,17],UndirectedEdge[14,16],UndirectedEdge[15,18],UndirectedEdge[15,19],UndirectedEdge[16,19],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[17,20],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   4 ;   0 ;       0 , 1960382464 , 3490564864 , 2822695808 , 1440340976 , 538784464 , 159729780 , 38741812 , 7703320 , 1237128 ,  156472 ,   15032 ,    1036 ,      46 ,       1 ; 
/1234/28a/79/45b/6c/6bf/cf/89d/ad/eh/eg/ij/dk/k/gh/jk/hi/i/j/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,8],UndirectedEdge[1,10],UndirectedEdge[2,7],UndirectedEdge[2,9],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,11],UndirectedEdge[4,6],UndirectedEdge[4,12],UndirectedEdge[5,6],UndirectedEdge[5,11],UndirectedEdge[5,15],UndirectedEdge[6,12],UndirectedEdge[6,15],UndirectedEdge[7,8],UndirectedEdge[7,9],UndirectedEdge[7,13],UndirectedEdge[8,10],UndirectedEdge[8,13],UndirectedEdge[9,14],UndirectedEdge[9,17],UndirectedEdge[10,14],UndirectedEdge[10,16],UndirectedEdge[11,18],UndirectedEdge[11,19],UndirectedEdge[12,13],UndirectedEdge[12,20],UndirectedEdge[13,20],UndirectedEdge[14,16],UndirectedEdge[14,17],UndirectedEdge[15,19],UndirectedEdge[15,20],UndirectedEdge[16,17],UndirectedEdge[16,18],UndirectedEdge[17,18],UndirectedEdge[18,19],UndirectedEdge[19,20]}] ;   4 ;   0 ;       0 , 1992327168 , 3501098240 , 2801934752 , 1424336696 , 534196120 , 158968586 , 38514496 , 7601046 , 1208528 ,  151880 ,   14624 ,    1020 ,      46 ,       1 ; 
/1234/27b/6a/458/9c/8ef/7ad/bd/9d/cd/fh/eg/ij//fg/h/jk/ik/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,7],UndirectedEdge[1,11],UndirectedEdge[2,6],UndirectedEdge[2,10],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,8],UndirectedEdge[4,9],UndirectedEdge[4,12],UndirectedEdge[5,8],UndirectedEdge[5,14],UndirectedEdge[5,15],UndirectedEdge[6,7],UndirectedEdge[6,10],UndirectedEdge[6,13],UndirectedEdge[7,11],UndirectedEdge[7,13],UndirectedEdge[8,9],UndirectedEdge[8,13],UndirectedEdge[9,12],UndirectedEdge[9,13],UndirectedEdge[10,15],UndirectedEdge[10,17],UndirectedEdge[11,14],UndirectedEdge[11,16],UndirectedEdge[12,18],UndirectedEdge[12,19],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,17],UndirectedEdge[16,19],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[17,20],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   4 ;   0 ;       0 , 2195036160 , 3645035648 , 2720424064 , 1283313320 , 450260320 , 128219206 , 30698560 , 6185266 , 1028928 ,  136800 ,   13880 ,    1004 ,      46 ,       1 ; 
/1234/258/67/49a/7b/8ef/7gh/b/9c/ac/cd/di/d/i/fhk/gj/hj/k/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,5],UndirectedEdge[1,8],UndirectedEdge[2,6],UndirectedEdge[2,7],UndirectedEdge[3,4],UndirectedEdge[3,9],UndirectedEdge[3,10],UndirectedEdge[4,7],UndirectedEdge[4,11],UndirectedEdge[5,8],UndirectedEdge[5,14],UndirectedEdge[5,15],UndirectedEdge[6,7],UndirectedEdge[6,16],UndirectedEdge[6,17],UndirectedEdge[7,11],UndirectedEdge[8,9],UndirectedEdge[8,12],UndirectedEdge[9,10],UndirectedEdge[9,12],UndirectedEdge[10,12],UndirectedEdge[10,13],UndirectedEdge[11,13],UndirectedEdge[11,18],UndirectedEdge[12,13],UndirectedEdge[13,18],UndirectedEdge[14,15],UndirectedEdge[14,17],UndirectedEdge[14,20],UndirectedEdge[15,16],UndirectedEdge[15,19],UndirectedEdge[16,17],UndirectedEdge[16,19],UndirectedEdge[17,20],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   4 ;   0 ;       0 , 2009851904 , 3519292416 , 2796602912 , 1408032120 , 523953592 , 155710922 , 37954224 , 7568902 , 1216344 ,  153960 ,   14832 ,    1028 ,      46 ,       1 ; 
/1234/256/78/49a/8b/6ce/fg/8cd/b/adh/bi/i/de/h/fj/gj/hk/k/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[2,7],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,9],UndirectedEdge[3,10],UndirectedEdge[4,8],UndirectedEdge[4,11],UndirectedEdge[5,6],UndirectedEdge[5,12],UndirectedEdge[5,14],UndirectedEdge[6,15],UndirectedEdge[6,16],UndirectedEdge[7,8],UndirectedEdge[7,12],UndirectedEdge[7,13],UndirectedEdge[8,11],UndirectedEdge[9,10],UndirectedEdge[9,13],UndirectedEdge[9,17],UndirectedEdge[10,11],UndirectedEdge[10,18],UndirectedEdge[11,18],UndirectedEdge[12,13],UndirectedEdge[12,14],UndirectedEdge[13,17],UndirectedEdge[14,15],UndirectedEdge[14,19],UndirectedEdge[15,16],UndirectedEdge[15,19],UndirectedEdge[16,17],UndirectedEdge[16,20],UndirectedEdge[17,20],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   4 ;   0 ;       0 , 2253212160 , 3688150720 , 2696912528 , 1242146252 , 426204136 , 119157161 , 28019061 , 5524190 ,  897216 ,  117040 ,   11824 ,     872 ,      42 ,       1 ; 
/1234/47a/389/5c/6b/6cd/bd/8ag/9g/eh/bj/j/fi/ef/fh/i/jk/ik/k/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,7],UndirectedEdge[1,10],UndirectedEdge[2,3],UndirectedEdge[2,8],UndirectedEdge[2,9],UndirectedEdge[3,5],UndirectedEdge[3,12],UndirectedEdge[4,6],UndirectedEdge[4,11],UndirectedEdge[5,6],UndirectedEdge[5,12],UndirectedEdge[5,13],UndirectedEdge[6,11],UndirectedEdge[6,13],UndirectedEdge[7,8],UndirectedEdge[7,10],UndirectedEdge[7,16],UndirectedEdge[8,9],UndirectedEdge[8,16],UndirectedEdge[9,14],UndirectedEdge[9,17],UndirectedEdge[10,11],UndirectedEdge[10,19],UndirectedEdge[11,19],UndirectedEdge[12,15],UndirectedEdge[12,18],UndirectedEdge[13,14],UndirectedEdge[13,15],UndirectedEdge[14,15],UndirectedEdge[14,17],UndirectedEdge[15,18],UndirectedEdge[16,19],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[17,20],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   2 ;   0 ;       0 , 2245551104 , 3683818528 , 2700288720 , 1246758236 , 428871304 , 120173719 , 28286369 , 5572052 ,  902944 ,  117472 ,   11840 ,     872 ,      42 ,       1 ; 
/1234/456/378/ab/9b/6dh/cg/8ef/ak/bij/bk//fgj/ehi/fi/j/hk/k/j/// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[2,3],UndirectedEdge[2,7],UndirectedEdge[2,8],UndirectedEdge[3,10],UndirectedEdge[3,11],UndirectedEdge[4,9],UndirectedEdge[4,11],UndirectedEdge[5,6],UndirectedEdge[5,13],UndirectedEdge[5,17],UndirectedEdge[6,12],UndirectedEdge[6,16],UndirectedEdge[7,8],UndirectedEdge[7,14],UndirectedEdge[7,15],UndirectedEdge[8,10],UndirectedEdge[8,20],UndirectedEdge[9,11],UndirectedEdge[9,18],UndirectedEdge[9,19],UndirectedEdge[10,11],UndirectedEdge[10,20],UndirectedEdge[12,15],UndirectedEdge[12,16],UndirectedEdge[12,19],UndirectedEdge[13,14],UndirectedEdge[13,17],UndirectedEdge[13,18],UndirectedEdge[14,15],UndirectedEdge[14,18],UndirectedEdge[15,19],UndirectedEdge[16,17],UndirectedEdge[16,20],UndirectedEdge[17,20],UndirectedEdge[18,19]}] ;   8 ;   0 ;       0 , 2300046336 , 3713838336 , 2674480576 , 1213653616 , 411198632 , 114033612 , 26784842 , 5315442 ,  873664 ,  115456 ,   11776 ,     872 ,      42 ,       1 ; 
/1234/26a/59/48b/7c/69i/ai/cdf/bde/fh/eg/hj/gk/ef/g/h/k/j/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,6],UndirectedEdge[1,10],UndirectedEdge[2,5],UndirectedEdge[2,9],UndirectedEdge[3,4],UndirectedEdge[3,8],UndirectedEdge[3,11],UndirectedEdge[4,7],UndirectedEdge[4,12],UndirectedEdge[5,6],UndirectedEdge[5,9],UndirectedEdge[5,18],UndirectedEdge[6,10],UndirectedEdge[6,18],UndirectedEdge[7,12],UndirectedEdge[7,13],UndirectedEdge[7,15],UndirectedEdge[8,11],UndirectedEdge[8,13],UndirectedEdge[8,14],UndirectedEdge[9,15],UndirectedEdge[9,17],UndirectedEdge[10,14],UndirectedEdge[10,16],UndirectedEdge[11,17],UndirectedEdge[11,19],UndirectedEdge[12,16],UndirectedEdge[12,20],UndirectedEdge[13,14],UndirectedEdge[13,15],UndirectedEdge[14,16],UndirectedEdge[15,17],UndirectedEdge[16,20],UndirectedEdge[17,19],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   2 ;   0 ;       0 , 2429940992 , 3794487008 , 2615575016 , 1129629956 , 365101494 , 97699213 , 22555680 , 4493233 ,  755296 ,  103424 ,   11000 ,     848 ,      42 ,       1 ; 
/1234/378/456/ab/9b/6cf/dg/8eh/fi/bhj/bik//def/eg/h/i/jk/j/k/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,3],UndirectedEdge[1,7],UndirectedEdge[1,8],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[3,10],UndirectedEdge[3,11],UndirectedEdge[4,9],UndirectedEdge[4,11],UndirectedEdge[5,6],UndirectedEdge[5,12],UndirectedEdge[5,15],UndirectedEdge[6,13],UndirectedEdge[6,16],UndirectedEdge[7,8],UndirectedEdge[7,14],UndirectedEdge[7,17],UndirectedEdge[8,15],UndirectedEdge[8,18],UndirectedEdge[9,11],UndirectedEdge[9,17],UndirectedEdge[9,19],UndirectedEdge[10,11],UndirectedEdge[10,18],UndirectedEdge[10,20],UndirectedEdge[12,13],UndirectedEdge[12,14],UndirectedEdge[12,15],UndirectedEdge[13,14],UndirectedEdge[13,16],UndirectedEdge[14,17],UndirectedEdge[15,18],UndirectedEdge[16,19],UndirectedEdge[16,20],UndirectedEdge[17,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   4 ;   0 ;       0 , 2381504768 , 3766736736 , 2638434456 , 1159581264 , 381062202 , 103322790 , 24016996 , 4778004 ,  796256 ,  107568 ,   11264 ,     856 ,      42 ,       1 ; 
/1234/47a/389/5c/6b/cdf/bde/8ag/9g/eh/bj/j/fi/ef/h/i/jk/ik/k/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,7],UndirectedEdge[1,10],UndirectedEdge[2,3],UndirectedEdge[2,8],UndirectedEdge[2,9],UndirectedEdge[3,5],UndirectedEdge[3,12],UndirectedEdge[4,6],UndirectedEdge[4,11],UndirectedEdge[5,12],UndirectedEdge[5,13],UndirectedEdge[5,15],UndirectedEdge[6,11],UndirectedEdge[6,13],UndirectedEdge[6,14],UndirectedEdge[7,8],UndirectedEdge[7,10],UndirectedEdge[7,16],UndirectedEdge[8,9],UndirectedEdge[8,16],UndirectedEdge[9,14],UndirectedEdge[9,17],UndirectedEdge[10,11],UndirectedEdge[10,19],UndirectedEdge[11,19],UndirectedEdge[12,15],UndirectedEdge[12,18],UndirectedEdge[13,14],UndirectedEdge[13,15],UndirectedEdge[14,17],UndirectedEdge[15,18],UndirectedEdge[16,19],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[17,20],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   1 ;   0 ;       0 , 2160343040 , 3627866816 , 2737497632 , 1303068604 , 460481880 , 131868697 , 31657608 , 6364499 , 1051064 ,  138384 ,   13928 ,    1004 ,      46 ,       1 ; 
/1234/457/368/9a/8b/67d/8d/9e/b/ae/cg/cf/fg/hi/jk/ik/hj/ij/k/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,7],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,8],UndirectedEdge[3,9],UndirectedEdge[3,10],UndirectedEdge[4,8],UndirectedEdge[4,11],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[5,13],UndirectedEdge[6,8],UndirectedEdge[6,13],UndirectedEdge[7,9],UndirectedEdge[7,14],UndirectedEdge[8,11],UndirectedEdge[9,10],UndirectedEdge[9,14],UndirectedEdge[10,12],UndirectedEdge[10,16],UndirectedEdge[11,12],UndirectedEdge[11,15],UndirectedEdge[12,15],UndirectedEdge[12,16],UndirectedEdge[13,17],UndirectedEdge[13,18],UndirectedEdge[14,19],UndirectedEdge[14,20],UndirectedEdge[15,18],UndirectedEdge[15,20],UndirectedEdge[16,17],UndirectedEdge[16,19],UndirectedEdge[17,18],UndirectedEdge[17,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   2 ;   0 ;       0 , 2322858240 , 3732205376 , 2666464576 , 1196857956 , 400554988 , 109845299 , 25574829 , 5043408 ,  826656 ,  109648 ,   11328 ,     856 ,      42 ,       1 ; 
/1234/489/35c/6a/7b/cde/7af/bf/9ei/ah/h/dg/fj/eg/i/j/hk/k/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,8],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,12],UndirectedEdge[3,6],UndirectedEdge[3,10],UndirectedEdge[4,7],UndirectedEdge[4,11],UndirectedEdge[5,12],UndirectedEdge[5,13],UndirectedEdge[5,14],UndirectedEdge[6,7],UndirectedEdge[6,10],UndirectedEdge[6,15],UndirectedEdge[7,11],UndirectedEdge[7,15],UndirectedEdge[8,9],UndirectedEdge[8,14],UndirectedEdge[8,18],UndirectedEdge[9,10],UndirectedEdge[9,17],UndirectedEdge[10,17],UndirectedEdge[11,13],UndirectedEdge[11,16],UndirectedEdge[12,15],UndirectedEdge[12,19],UndirectedEdge[13,14],UndirectedEdge[13,16],UndirectedEdge[14,18],UndirectedEdge[15,19],UndirectedEdge[16,17],UndirectedEdge[16,20],UndirectedEdge[17,20],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   4 ;   0 ;       0 , 2474461952 , 3819364768 , 2594190696 , 1102342292 , 350838002 , 92785665 , 21296193 , 4244592 ,  717984 ,   99440 ,   10736 ,     840 ,      42 ,       1 ; 
/1234/29a/78/46c/5b/6bd/cd/8fh/eg/aci/bj/j/i/ef/fg/h/hk/k/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,9],UndirectedEdge[1,10],UndirectedEdge[2,7],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,6],UndirectedEdge[3,12],UndirectedEdge[4,5],UndirectedEdge[4,11],UndirectedEdge[5,6],UndirectedEdge[5,11],UndirectedEdge[5,13],UndirectedEdge[6,12],UndirectedEdge[6,13],UndirectedEdge[7,8],UndirectedEdge[7,15],UndirectedEdge[7,17],UndirectedEdge[8,14],UndirectedEdge[8,16],UndirectedEdge[9,10],UndirectedEdge[9,12],UndirectedEdge[9,18],UndirectedEdge[10,11],UndirectedEdge[10,19],UndirectedEdge[11,19],UndirectedEdge[12,18],UndirectedEdge[13,14],UndirectedEdge[13,15],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,17],UndirectedEdge[16,17],UndirectedEdge[16,20],UndirectedEdge[17,20],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   8 ;   0 ;       0 , 2163753216 , 3625048256 , 2735344096 , 1305083904 , 461590280 , 131337364 , 31004924 , 6077848 ,  975112 ,  124936 ,   12336 ,     888 ,      42 ,       1 ; 
/1234/456/379/8a/9b/6de/78/89/a/b/cg/cf/fg/eik/hj/jk/hi/ij/k/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[2,3],UndirectedEdge[2,7],UndirectedEdge[2,9],UndirectedEdge[3,8],UndirectedEdge[3,10],UndirectedEdge[4,9],UndirectedEdge[4,11],UndirectedEdge[5,6],UndirectedEdge[5,13],UndirectedEdge[5,14],UndirectedEdge[6,7],UndirectedEdge[6,8],UndirectedEdge[7,8],UndirectedEdge[7,9],UndirectedEdge[8,10],UndirectedEdge[9,11],UndirectedEdge[10,12],UndirectedEdge[10,16],UndirectedEdge[11,12],UndirectedEdge[11,15],UndirectedEdge[12,15],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,18],UndirectedEdge[13,20],UndirectedEdge[14,17],UndirectedEdge[14,19],UndirectedEdge[15,19],UndirectedEdge[15,20],UndirectedEdge[16,17],UndirectedEdge[16,18],UndirectedEdge[17,18],UndirectedEdge[17,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   4 ;   0 ;       0 , 2045654016 , 3552230400 , 2790104576 , 1382221080 , 502964904 , 145182522 , 34218918 , 6601584 , 1032928 ,  128880 ,   12464 ,     888 ,      42 ,       1 ; 
/1234/289/67/45b/5a/ab/7fj/ei/9dh/cg/ef/cd/dg/h/fi/j/hk/k/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,8],UndirectedEdge[1,9],UndirectedEdge[2,6],UndirectedEdge[2,7],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,11],UndirectedEdge[4,5],UndirectedEdge[4,10],UndirectedEdge[5,10],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,15],UndirectedEdge[6,19],UndirectedEdge[7,14],UndirectedEdge[7,18],UndirectedEdge[8,9],UndirectedEdge[8,13],UndirectedEdge[8,17],UndirectedEdge[9,12],UndirectedEdge[9,16],UndirectedEdge[10,14],UndirectedEdge[10,15],UndirectedEdge[11,12],UndirectedEdge[11,13],UndirectedEdge[12,13],UndirectedEdge[12,16],UndirectedEdge[13,17],UndirectedEdge[14,15],UndirectedEdge[14,18],UndirectedEdge[15,19],UndirectedEdge[16,17],UndirectedEdge[16,20],UndirectedEdge[17,20],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   8 ;   0 ;       0 , 1908599296 , 3424886656 , 2823516544 , 1489463984 , 580800944 , 178613468 , 44157076 , 8753440 , 1376272 ,  168736 ,   15688 ,    1052 ,      46 ,       1 ; 
/1234/489/36b/5a/7c/67a/7b/c/9eh/dg/bi/i/fj/efg/fh/j/hk/k/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,8],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,11],UndirectedEdge[3,5],UndirectedEdge[3,10],UndirectedEdge[4,7],UndirectedEdge[4,12],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[5,10],UndirectedEdge[6,7],UndirectedEdge[6,11],UndirectedEdge[7,12],UndirectedEdge[8,9],UndirectedEdge[8,14],UndirectedEdge[8,17],UndirectedEdge[9,13],UndirectedEdge[9,16],UndirectedEdge[10,11],UndirectedEdge[10,18],UndirectedEdge[11,18],UndirectedEdge[12,15],UndirectedEdge[12,19],UndirectedEdge[13,14],UndirectedEdge[13,15],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,17],UndirectedEdge[15,19],UndirectedEdge[16,17],UndirectedEdge[16,20],UndirectedEdge[17,20],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   8 ;   0 ;       0 , 1965051392 , 3497714688 , 2824715328 , 1436879440 , 534083712 , 156380460 , 37113316 , 7154240 , 1110176 ,  136544 ,   12960 ,     904 ,      42 ,       1 ; 
/1234/49a/378/5b/6c/6bd/cd/8fh/eg/aci/bj/j/i/ef/fg/h/hk/k/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,9],UndirectedEdge[1,10],UndirectedEdge[2,3],UndirectedEdge[2,7],UndirectedEdge[2,8],UndirectedEdge[3,5],UndirectedEdge[3,11],UndirectedEdge[4,6],UndirectedEdge[4,12],UndirectedEdge[5,6],UndirectedEdge[5,11],UndirectedEdge[5,13],UndirectedEdge[6,12],UndirectedEdge[6,13],UndirectedEdge[7,8],UndirectedEdge[7,15],UndirectedEdge[7,17],UndirectedEdge[8,14],UndirectedEdge[8,16],UndirectedEdge[9,10],UndirectedEdge[9,12],UndirectedEdge[9,18],UndirectedEdge[10,11],UndirectedEdge[10,19],UndirectedEdge[11,19],UndirectedEdge[12,18],UndirectedEdge[13,14],UndirectedEdge[13,15],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,17],UndirectedEdge[16,17],UndirectedEdge[16,20],UndirectedEdge[17,20],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   2 ;   0 ;       0 , 2146167040 , 3617201920 , 2744983344 , 1314877496 , 465929788 , 132639682 , 31304762 , 6129392 ,  981128 ,  125368 ,   12352 ,     888 ,      42 ,       1 ; 
/1234/278/56/4ac/9b/67e/8d/8e/d/beh/cdg/fj/fi/g/h/ij/ik/jk/k/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,7],UndirectedEdge[1,8],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[3,4],UndirectedEdge[3,10],UndirectedEdge[3,12],UndirectedEdge[4,9],UndirectedEdge[4,11],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[5,14],UndirectedEdge[6,8],UndirectedEdge[6,13],UndirectedEdge[7,8],UndirectedEdge[7,14],UndirectedEdge[8,13],UndirectedEdge[9,11],UndirectedEdge[9,14],UndirectedEdge[9,17],UndirectedEdge[10,12],UndirectedEdge[10,13],UndirectedEdge[10,16],UndirectedEdge[11,15],UndirectedEdge[11,19],UndirectedEdge[12,15],UndirectedEdge[12,18],UndirectedEdge[13,16],UndirectedEdge[14,17],UndirectedEdge[15,18],UndirectedEdge[15,19],UndirectedEdge[16,18],UndirectedEdge[16,20],UndirectedEdge[17,19],UndirectedEdge[17,20],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   4 ;   0 ;       0 , 2094979328 , 3581530816 , 2764900640 , 1349582608 , 487290976 , 140859448 , 33491410 , 6539158 , 1035016 ,  130232 ,   12632 ,     896 ,      42 ,       1 ; 
/1234/268/59/46a/7b/9gh/8a/bef/9c/c/cd/di/d/i/fhk/gj/hj/k/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,6],UndirectedEdge[1,8],UndirectedEdge[2,5],UndirectedEdge[2,9],UndirectedEdge[3,4],UndirectedEdge[3,6],UndirectedEdge[3,10],UndirectedEdge[4,7],UndirectedEdge[4,11],UndirectedEdge[5,9],UndirectedEdge[5,16],UndirectedEdge[5,17],UndirectedEdge[6,8],UndirectedEdge[6,10],UndirectedEdge[7,11],UndirectedEdge[7,14],UndirectedEdge[7,15],UndirectedEdge[8,9],UndirectedEdge[8,12],UndirectedEdge[9,12],UndirectedEdge[10,12],UndirectedEdge[10,13],UndirectedEdge[11,13],UndirectedEdge[11,18],UndirectedEdge[12,13],UndirectedEdge[13,18],UndirectedEdge[14,15],UndirectedEdge[14,17],UndirectedEdge[14,20],UndirectedEdge[15,16],UndirectedEdge[15,19],UndirectedEdge[16,17],UndirectedEdge[16,19],UndirectedEdge[17,20],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   4 ;   0 ;       0 , 2017988096 , 3531176320 , 2799789088 , 1401836088 , 515660184 , 150216290 , 35597632 , 6871998 , 1071160 ,  132696 ,   12712 ,     896 ,      42 ,       1 ; 
/1234/456/367/8a/9b/6de/7/89/9a/b/cg/cf/fg/eik/hj/jk/hi/ij/k/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,7],UndirectedEdge[3,8],UndirectedEdge[3,10],UndirectedEdge[4,9],UndirectedEdge[4,11],UndirectedEdge[5,6],UndirectedEdge[5,13],UndirectedEdge[5,14],UndirectedEdge[6,7],UndirectedEdge[7,8],UndirectedEdge[7,9],UndirectedEdge[8,9],UndirectedEdge[8,10],UndirectedEdge[9,11],UndirectedEdge[10,12],UndirectedEdge[10,16],UndirectedEdge[11,12],UndirectedEdge[11,15],UndirectedEdge[12,15],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,18],UndirectedEdge[13,20],UndirectedEdge[14,17],UndirectedEdge[14,19],UndirectedEdge[15,19],UndirectedEdge[15,20],UndirectedEdge[16,17],UndirectedEdge[16,18],UndirectedEdge[17,18],UndirectedEdge[17,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   2 ;   0 ;       0 , 2038734336 , 3544485632 , 2791492096 , 1388673944 , 507554888 , 146924010 , 34637046 , 6668464 , 1040024 ,  129352 ,   12480 ,     888 ,      42 ,       1 ; 
/1234/379/46a/58/56/68/a/89c/c/bd/be/de/jk/fg/hi/gik/hj/ij/k/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,3],UndirectedEdge[1,7],UndirectedEdge[1,9],UndirectedEdge[2,4],UndirectedEdge[2,6],UndirectedEdge[2,10],UndirectedEdge[3,5],UndirectedEdge[3,8],UndirectedEdge[4,5],UndirectedEdge[4,6],UndirectedEdge[5,6],UndirectedEdge[5,8],UndirectedEdge[6,10],UndirectedEdge[7,8],UndirectedEdge[7,9],UndirectedEdge[7,12],UndirectedEdge[8,12],UndirectedEdge[9,11],UndirectedEdge[9,13],UndirectedEdge[10,11],UndirectedEdge[10,14],UndirectedEdge[11,13],UndirectedEdge[11,14],UndirectedEdge[12,19],UndirectedEdge[12,20],UndirectedEdge[13,15],UndirectedEdge[13,16],UndirectedEdge[14,17],UndirectedEdge[14,18],UndirectedEdge[15,16],UndirectedEdge[15,18],UndirectedEdge[15,20],UndirectedEdge[16,17],UndirectedEdge[16,19],UndirectedEdge[17,18],UndirectedEdge[17,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   2 ;   0 ;       0 , 1861550080 , 3409916160 , 2856047232 , 1514427680 , 586792568 , 178112816 , 43451738 , 8535838 , 1338040 ,  164544 ,   15416 ,    1044 ,      46 ,       1 ; 
/1234/26a/78/459/8b/79f/ade/8f/b/ac/c/cg/g/eik/hj/hi/jk/ij/k/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,6],UndirectedEdge[1,10],UndirectedEdge[2,7],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,9],UndirectedEdge[4,8],UndirectedEdge[4,11],UndirectedEdge[5,7],UndirectedEdge[5,9],UndirectedEdge[5,15],UndirectedEdge[6,10],UndirectedEdge[6,13],UndirectedEdge[6,14],UndirectedEdge[7,8],UndirectedEdge[7,15],UndirectedEdge[8,11],UndirectedEdge[9,10],UndirectedEdge[9,12],UndirectedEdge[10,12],UndirectedEdge[11,12],UndirectedEdge[11,16],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,18],UndirectedEdge[13,20],UndirectedEdge[14,17],UndirectedEdge[14,19],UndirectedEdge[15,17],UndirectedEdge[15,18],UndirectedEdge[16,19],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[17,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   4 ;   0 ;       0 , 2176082944 , 3638728576 , 2733319808 , 1294150128 , 453314064 , 127819020 , 29992900 , 5867840 ,  943344 ,  121552 ,   12104 ,     880 ,      42 ,       1 ; 
/1234/268/57/49a/bc/67e/8e/8d/d/afg/hi/cfj/dk/k/gh/gj/h/i/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,6],UndirectedEdge[1,8],UndirectedEdge[2,5],UndirectedEdge[2,7],UndirectedEdge[3,4],UndirectedEdge[3,9],UndirectedEdge[3,10],UndirectedEdge[4,11],UndirectedEdge[4,12],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[5,14],UndirectedEdge[6,8],UndirectedEdge[6,14],UndirectedEdge[7,8],UndirectedEdge[7,13],UndirectedEdge[8,13],UndirectedEdge[9,10],UndirectedEdge[9,15],UndirectedEdge[9,16],UndirectedEdge[10,17],UndirectedEdge[10,18],UndirectedEdge[11,12],UndirectedEdge[11,15],UndirectedEdge[11,19],UndirectedEdge[12,13],UndirectedEdge[12,20],UndirectedEdge[13,20],UndirectedEdge[14,16],UndirectedEdge[14,17],UndirectedEdge[15,16],UndirectedEdge[15,19],UndirectedEdge[16,17],UndirectedEdge[17,18],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   2 ;   0 ;       0 , 2140023808 , 3610112320 , 2745749136 , 1320507592 , 470344980 , 134488858 , 31787330 , 6210248 ,  989720 ,  125912 ,   12368 ,     888 ,      42 ,       1 ; 
/1234/269/58/47a/bc/678/79/a/9d/d/fh/ceg/ij/ef/fg/h/jk/ik/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,6],UndirectedEdge[1,9],UndirectedEdge[2,5],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,7],UndirectedEdge[3,10],UndirectedEdge[4,11],UndirectedEdge[4,12],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[5,8],UndirectedEdge[6,7],UndirectedEdge[6,9],UndirectedEdge[7,10],UndirectedEdge[8,9],UndirectedEdge[8,13],UndirectedEdge[9,13],UndirectedEdge[10,15],UndirectedEdge[10,17],UndirectedEdge[11,12],UndirectedEdge[11,14],UndirectedEdge[11,16],UndirectedEdge[12,18],UndirectedEdge[12,19],UndirectedEdge[13,14],UndirectedEdge[13,15],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,17],UndirectedEdge[16,19],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[17,20],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   2 ;   0 ;       0 , 1886356480 , 3441774592 , 2855398016 , 1490229408 , 566621624 , 169384736 , 41050362 , 8084110 , 1278520 ,  159160 ,   15112 ,    1036 ,      46 ,       1 ; 
/1234/456/378/8a/9b/6de/79/89/a/b/cg/cf/fg/eik/hj/jk/hi/ij/k/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[2,3],UndirectedEdge[2,7],UndirectedEdge[2,8],UndirectedEdge[3,8],UndirectedEdge[3,10],UndirectedEdge[4,9],UndirectedEdge[4,11],UndirectedEdge[5,6],UndirectedEdge[5,13],UndirectedEdge[5,14],UndirectedEdge[6,7],UndirectedEdge[6,9],UndirectedEdge[7,8],UndirectedEdge[7,9],UndirectedEdge[8,10],UndirectedEdge[9,11],UndirectedEdge[10,12],UndirectedEdge[10,16],UndirectedEdge[11,12],UndirectedEdge[11,15],UndirectedEdge[12,15],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,18],UndirectedEdge[13,20],UndirectedEdge[14,17],UndirectedEdge[14,19],UndirectedEdge[15,19],UndirectedEdge[15,20],UndirectedEdge[16,17],UndirectedEdge[16,18],UndirectedEdge[17,18],UndirectedEdge[17,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   4 ;   0 ;       0 , 1937159168 , 3463772160 , 2825924160 , 1461858256 , 555306272 , 166479692 , 40448548 , 7971728 , 1260344 ,  156880 ,   14920 ,    1028 ,      46 ,       1 ; 
/1234/49a/35b/67/8c/6bf/7f/8d/cd/aeg/hi/ej/dk/k/gj/ij/hk/ik/j/// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,9],UndirectedEdge[1,10],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,11],UndirectedEdge[3,6],UndirectedEdge[3,7],UndirectedEdge[4,8],UndirectedEdge[4,12],UndirectedEdge[5,6],UndirectedEdge[5,11],UndirectedEdge[5,15],UndirectedEdge[6,7],UndirectedEdge[6,15],UndirectedEdge[7,8],UndirectedEdge[7,13],UndirectedEdge[8,12],UndirectedEdge[8,13],UndirectedEdge[9,10],UndirectedEdge[9,14],UndirectedEdge[9,16],UndirectedEdge[10,17],UndirectedEdge[10,18],UndirectedEdge[11,14],UndirectedEdge[11,19],UndirectedEdge[12,13],UndirectedEdge[12,20],UndirectedEdge[13,20],UndirectedEdge[14,16],UndirectedEdge[14,19],UndirectedEdge[15,18],UndirectedEdge[15,19],UndirectedEdge[16,17],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[17,20],UndirectedEdge[18,19]}] ;   1 ;   0 ;       0 , 2099211264 , 3577482944 , 2757970448 , 1349019464 , 490329136 , 143428390 , 34700931 , 6927111 , 1123560 ,  144640 ,   14256 ,    1012 ,      46 ,       1 ; 
/1234/456/378/ab/9b/6cf/de/8ei/gj/bjk/bhi//dfh/eh/i/gk/jk/i//k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[2,3],UndirectedEdge[2,7],UndirectedEdge[2,8],UndirectedEdge[3,10],UndirectedEdge[3,11],UndirectedEdge[4,9],UndirectedEdge[4,11],UndirectedEdge[5,6],UndirectedEdge[5,12],UndirectedEdge[5,15],UndirectedEdge[6,13],UndirectedEdge[6,14],UndirectedEdge[7,8],UndirectedEdge[7,14],UndirectedEdge[7,18],UndirectedEdge[8,16],UndirectedEdge[8,19],UndirectedEdge[9,11],UndirectedEdge[9,19],UndirectedEdge[9,20],UndirectedEdge[10,11],UndirectedEdge[10,17],UndirectedEdge[10,18],UndirectedEdge[12,13],UndirectedEdge[12,15],UndirectedEdge[12,17],UndirectedEdge[13,14],UndirectedEdge[13,17],UndirectedEdge[14,18],UndirectedEdge[15,16],UndirectedEdge[15,20],UndirectedEdge[16,19],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[19,20]}] ;   1 ;   0 ;       0 , 2150342656 , 3613302784 , 2737182320 , 1313678892 , 469376624 , 135800621 , 32813853 , 6609106 , 1088696 ,  142400 ,   14192 ,    1012 ,      46 ,       1 ; 
/1234/36a/457/89/bc/67e/ae/8d/9d/fg/hi/cfj/dk/k/gh/gj/h/i/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,3],UndirectedEdge[1,6],UndirectedEdge[1,10],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[2,7],UndirectedEdge[3,8],UndirectedEdge[3,9],UndirectedEdge[4,11],UndirectedEdge[4,12],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[5,14],UndirectedEdge[6,10],UndirectedEdge[6,14],UndirectedEdge[7,8],UndirectedEdge[7,13],UndirectedEdge[8,9],UndirectedEdge[8,13],UndirectedEdge[9,15],UndirectedEdge[9,16],UndirectedEdge[10,17],UndirectedEdge[10,18],UndirectedEdge[11,12],UndirectedEdge[11,15],UndirectedEdge[11,19],UndirectedEdge[12,13],UndirectedEdge[12,20],UndirectedEdge[13,20],UndirectedEdge[14,16],UndirectedEdge[14,17],UndirectedEdge[15,16],UndirectedEdge[15,19],UndirectedEdge[16,17],UndirectedEdge[17,18],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   2 ;   0 ;       0 , 2376922496 , 3763317152 , 2640395816 , 1162955464 , 382940234 , 103943600 , 24159285 , 4800833 ,  798496 ,  107664 ,   11264 ,     856 ,      42 ,       1 ; 
/1234/457/356/9b/8a/67/9e/8d/ad/be/cg/cf/fg/hj/hi/ik/jk/ij/k/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,7],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[3,9],UndirectedEdge[3,11],UndirectedEdge[4,8],UndirectedEdge[4,10],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[6,9],UndirectedEdge[6,14],UndirectedEdge[7,8],UndirectedEdge[7,13],UndirectedEdge[8,10],UndirectedEdge[8,13],UndirectedEdge[9,11],UndirectedEdge[9,14],UndirectedEdge[10,12],UndirectedEdge[10,16],UndirectedEdge[11,12],UndirectedEdge[11,15],UndirectedEdge[12,15],UndirectedEdge[12,16],UndirectedEdge[13,17],UndirectedEdge[13,19],UndirectedEdge[14,17],UndirectedEdge[14,18],UndirectedEdge[15,18],UndirectedEdge[15,20],UndirectedEdge[16,19],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[17,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   4 ;   1 ;       0 , 2191102720 , 3646891712 , 2722921872 , 1283583512 , 450425788 , 128069802 , 30318504 , 5950361 ,  953681 ,  122208 ,   12120 ,     880 ,      42 ,       1 ; 
/1234/27a/89/45c/6b/6cd/bd/8ag/9g/eh/bj/j/fi/ef/fh/i/jk/ik/k/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,7],UndirectedEdge[1,10],UndirectedEdge[2,8],UndirectedEdge[2,9],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,12],UndirectedEdge[4,6],UndirectedEdge[4,11],UndirectedEdge[5,6],UndirectedEdge[5,12],UndirectedEdge[5,13],UndirectedEdge[6,11],UndirectedEdge[6,13],UndirectedEdge[7,8],UndirectedEdge[7,10],UndirectedEdge[7,16],UndirectedEdge[8,9],UndirectedEdge[8,16],UndirectedEdge[9,14],UndirectedEdge[9,17],UndirectedEdge[10,11],UndirectedEdge[10,19],UndirectedEdge[11,19],UndirectedEdge[12,15],UndirectedEdge[12,18],UndirectedEdge[13,14],UndirectedEdge[13,15],UndirectedEdge[14,15],UndirectedEdge[14,17],UndirectedEdge[15,18],UndirectedEdge[16,19],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[17,20],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   4 ;   0 ;       0 , 2194307584 , 3648600416 , 2721511552 , 1281722344 , 449333844 , 127647356 , 30209979 , 5932861 ,  952080 ,  122144 ,   12120 ,     880 ,      42 ,       1 ; 
/1234/457/356/9b/8a/67/9e/8d/ad/be/bc/c/gh/fj/fi/ij/hjk/ik/k/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,7],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[3,9],UndirectedEdge[3,11],UndirectedEdge[4,8],UndirectedEdge[4,10],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[6,9],UndirectedEdge[6,14],UndirectedEdge[7,8],UndirectedEdge[7,13],UndirectedEdge[8,10],UndirectedEdge[8,13],UndirectedEdge[9,11],UndirectedEdge[9,14],UndirectedEdge[10,11],UndirectedEdge[10,12],UndirectedEdge[11,12],UndirectedEdge[12,16],UndirectedEdge[12,17],UndirectedEdge[13,15],UndirectedEdge[13,19],UndirectedEdge[14,15],UndirectedEdge[14,18],UndirectedEdge[15,18],UndirectedEdge[15,19],UndirectedEdge[16,17],UndirectedEdge[16,19],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[17,20],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   2 ;   1 ;       0 , 2006395904 , 3521098368 , 2800755296 , 1408584240 , 522536696 , 154619440 , 37529128 , 7465511 , 1200305 ,  152472 ,   14768 ,    1028 ,      46 ,       1 ; 
/1234/29a/78/46c/5b/6bd/cd/8eh/fg/aci/bj/j/i/ef/fh/g/jk/ik/k/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,9],UndirectedEdge[1,10],UndirectedEdge[2,7],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,6],UndirectedEdge[3,12],UndirectedEdge[4,5],UndirectedEdge[4,11],UndirectedEdge[5,6],UndirectedEdge[5,11],UndirectedEdge[5,13],UndirectedEdge[6,12],UndirectedEdge[6,13],UndirectedEdge[7,8],UndirectedEdge[7,14],UndirectedEdge[7,17],UndirectedEdge[8,15],UndirectedEdge[8,16],UndirectedEdge[9,10],UndirectedEdge[9,12],UndirectedEdge[9,18],UndirectedEdge[10,11],UndirectedEdge[10,19],UndirectedEdge[11,19],UndirectedEdge[12,18],UndirectedEdge[13,14],UndirectedEdge[13,15],UndirectedEdge[14,15],UndirectedEdge[14,17],UndirectedEdge[15,16],UndirectedEdge[16,19],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[17,20],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   2 ;   0 ;       0 , 2357566208 , 3751644096 , 2649617264 , 1175428728 , 389466924 , 106124694 , 24683090 , 4891972 ,  809520 ,  108512 ,   11296 ,     856 ,      42 ,       1 ; 
/1234/256/78/489/ab/6df/ce/8cd/9/ag/bg/hi/de/f/fj/j/hk/ik/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[2,7],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,8],UndirectedEdge[3,9],UndirectedEdge[4,10],UndirectedEdge[4,11],UndirectedEdge[5,6],UndirectedEdge[5,13],UndirectedEdge[5,15],UndirectedEdge[6,12],UndirectedEdge[6,14],UndirectedEdge[7,8],UndirectedEdge[7,12],UndirectedEdge[7,13],UndirectedEdge[8,9],UndirectedEdge[9,10],UndirectedEdge[9,16],UndirectedEdge[10,11],UndirectedEdge[10,16],UndirectedEdge[11,17],UndirectedEdge[11,18],UndirectedEdge[12,13],UndirectedEdge[12,14],UndirectedEdge[13,15],UndirectedEdge[14,15],UndirectedEdge[14,19],UndirectedEdge[15,19],UndirectedEdge[16,17],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[17,20],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   4 ;   0 ;       0 , 1815961600 , 3352622592 , 2859107200 , 1559113888 , 622542712 , 192901632 , 47290922 , 9206206 , 1418544 ,  171064 ,   15744 ,    1052 ,      46 ,       1 ; 
/1234/28c/59/46a/7b/69d/ad/bde/9cf/f/bg/g/eh/e/h/ik/ij/jk/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,8],UndirectedEdge[1,12],UndirectedEdge[2,5],UndirectedEdge[2,9],UndirectedEdge[3,4],UndirectedEdge[3,6],UndirectedEdge[3,10],UndirectedEdge[4,7],UndirectedEdge[4,11],UndirectedEdge[5,6],UndirectedEdge[5,9],UndirectedEdge[5,13],UndirectedEdge[6,10],UndirectedEdge[6,13],UndirectedEdge[7,11],UndirectedEdge[7,13],UndirectedEdge[7,14],UndirectedEdge[8,9],UndirectedEdge[8,12],UndirectedEdge[8,15],UndirectedEdge[9,15],UndirectedEdge[10,11],UndirectedEdge[10,16],UndirectedEdge[11,16],UndirectedEdge[12,14],UndirectedEdge[12,17],UndirectedEdge[13,14],UndirectedEdge[14,17],UndirectedEdge[15,18],UndirectedEdge[15,20],UndirectedEdge[16,18],UndirectedEdge[16,19],UndirectedEdge[17,19],UndirectedEdge[17,20],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   1 ;   0 ;       0 , 2151108608 , 3614869504 , 2738147184 , 1313180076 , 468142896 , 134838541 , 32373405 , 6476738 , 1062232 ,  139024 ,   13944 ,    1004 ,      46 ,       1 ; 
/1234/47a/389/5b/6c/6bd/cd/8ag/9g/eh/ci/fj/i/ef/fh/j/hk/k/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,7],UndirectedEdge[1,10],UndirectedEdge[2,3],UndirectedEdge[2,8],UndirectedEdge[2,9],UndirectedEdge[3,5],UndirectedEdge[3,11],UndirectedEdge[4,6],UndirectedEdge[4,12],UndirectedEdge[5,6],UndirectedEdge[5,11],UndirectedEdge[5,13],UndirectedEdge[6,12],UndirectedEdge[6,13],UndirectedEdge[7,8],UndirectedEdge[7,10],UndirectedEdge[7,16],UndirectedEdge[8,9],UndirectedEdge[8,16],UndirectedEdge[9,14],UndirectedEdge[9,17],UndirectedEdge[10,12],UndirectedEdge[10,18],UndirectedEdge[11,15],UndirectedEdge[11,19],UndirectedEdge[12,18],UndirectedEdge[13,14],UndirectedEdge[13,15],UndirectedEdge[14,15],UndirectedEdge[14,17],UndirectedEdge[15,19],UndirectedEdge[16,17],UndirectedEdge[16,20],UndirectedEdge[17,20],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   2 ;   0 ;       0 , 2321161088 , 3730258208 , 2665604528 , 1197865008 , 402334496 , 110993974 , 26008495 , 5155211 ,  847408 ,  112336 ,   11544 ,     864 ,      42 ,       1 ; 
/1234/379/45a/68/bc/6ad/8d/9fi/eg/ej/hk/cfg/dh/h/gj/gi//k/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,3],UndirectedEdge[1,7],UndirectedEdge[1,9],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[2,10],UndirectedEdge[3,6],UndirectedEdge[3,8],UndirectedEdge[4,11],UndirectedEdge[4,12],UndirectedEdge[5,6],UndirectedEdge[5,10],UndirectedEdge[5,13],UndirectedEdge[6,8],UndirectedEdge[6,13],UndirectedEdge[7,9],UndirectedEdge[7,15],UndirectedEdge[7,18],UndirectedEdge[8,14],UndirectedEdge[8,16],UndirectedEdge[9,14],UndirectedEdge[9,19],UndirectedEdge[10,17],UndirectedEdge[10,20],UndirectedEdge[11,12],UndirectedEdge[11,15],UndirectedEdge[11,16],UndirectedEdge[12,13],UndirectedEdge[12,17],UndirectedEdge[13,17],UndirectedEdge[14,16],UndirectedEdge[14,19],UndirectedEdge[15,16],UndirectedEdge[15,18],UndirectedEdge[17,20],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   2 ;   0 ;       0 , 2328024832 , 3734473152 , 2663844408 , 1194109128 , 399157474 , 109334242 , 25442504 , 5021204 ,  824480 ,  109552 ,   11328 ,     856 ,      42 ,       1 ; 
/1234/489/36b/7a/5c/cde/7bf/af/9ag/dh/g/ei/fj/eh/i/j/hk/k/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,8],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,11],UndirectedEdge[3,7],UndirectedEdge[3,10],UndirectedEdge[4,5],UndirectedEdge[4,12],UndirectedEdge[5,12],UndirectedEdge[5,13],UndirectedEdge[5,14],UndirectedEdge[6,7],UndirectedEdge[6,11],UndirectedEdge[6,15],UndirectedEdge[7,10],UndirectedEdge[7,15],UndirectedEdge[8,9],UndirectedEdge[8,10],UndirectedEdge[8,16],UndirectedEdge[9,13],UndirectedEdge[9,17],UndirectedEdge[10,16],UndirectedEdge[11,14],UndirectedEdge[11,18],UndirectedEdge[12,15],UndirectedEdge[12,19],UndirectedEdge[13,14],UndirectedEdge[13,17],UndirectedEdge[14,18],UndirectedEdge[15,19],UndirectedEdge[16,17],UndirectedEdge[16,20],UndirectedEdge[17,20],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   1 ;   0 ;       0 , 2366921216 , 3758010720 , 2645111680 , 1168838508 , 386126592 , 105104619 , 24459936 , 4854729 ,  804896 ,  108128 ,   11280 ,     856 ,      42 ,       1 ; 
/1234/489/35c/6a/7b/cde/7af/bf/9dg/ah/h/ei/fj/eg/i/j/hk/k/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,8],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,12],UndirectedEdge[3,6],UndirectedEdge[3,10],UndirectedEdge[4,7],UndirectedEdge[4,11],UndirectedEdge[5,12],UndirectedEdge[5,13],UndirectedEdge[5,14],UndirectedEdge[6,7],UndirectedEdge[6,10],UndirectedEdge[6,15],UndirectedEdge[7,11],UndirectedEdge[7,15],UndirectedEdge[8,9],UndirectedEdge[8,13],UndirectedEdge[8,16],UndirectedEdge[9,10],UndirectedEdge[9,17],UndirectedEdge[10,17],UndirectedEdge[11,14],UndirectedEdge[11,18],UndirectedEdge[12,15],UndirectedEdge[12,19],UndirectedEdge[13,14],UndirectedEdge[13,16],UndirectedEdge[14,18],UndirectedEdge[15,19],UndirectedEdge[16,17],UndirectedEdge[16,20],UndirectedEdge[17,20],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   2 ;   0 ;       0 , 2414674560 , 3785801760 , 2622865776 , 1139052248 , 370078060 , 99438344 , 22992964 , 4569680 ,  763920 ,  103984 ,   11016 ,     848 ,      42 ,       1 ; 
/1234/48c/35a/69/7b/6ad/9d/8bd/cd/eh/eg/fi/fj//gh/ij/ik/jk/k/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,8],UndirectedEdge[1,12],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,10],UndirectedEdge[3,6],UndirectedEdge[3,9],UndirectedEdge[4,7],UndirectedEdge[4,11],UndirectedEdge[5,6],UndirectedEdge[5,10],UndirectedEdge[5,13],UndirectedEdge[6,9],UndirectedEdge[6,13],UndirectedEdge[7,8],UndirectedEdge[7,11],UndirectedEdge[7,13],UndirectedEdge[8,12],UndirectedEdge[8,13],UndirectedEdge[9,14],UndirectedEdge[9,17],UndirectedEdge[10,14],UndirectedEdge[10,16],UndirectedEdge[11,15],UndirectedEdge[11,18],UndirectedEdge[12,15],UndirectedEdge[12,19],UndirectedEdge[14,16],UndirectedEdge[14,17],UndirectedEdge[15,18],UndirectedEdge[15,19],UndirectedEdge[16,18],UndirectedEdge[16,20],UndirectedEdge[17,19],UndirectedEdge[17,20],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   8 ;   0 ;       0 , 2220392448 , 3661324288 , 2709319856 , 1267267544 , 441358316 , 124569194 , 29327098 , 5741864 ,  921184 ,  118624 ,   11872 ,     872 ,      42 ,       1 ; 
/1234/26a/57/45b/89/7b/78a/8/9/df/cg/ce/eg/efi/i/hk/hj/jk/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,6],UndirectedEdge[1,10],UndirectedEdge[2,5],UndirectedEdge[2,7],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,11],UndirectedEdge[4,8],UndirectedEdge[4,9],UndirectedEdge[5,7],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,8],UndirectedEdge[6,10],UndirectedEdge[7,8],UndirectedEdge[8,9],UndirectedEdge[9,13],UndirectedEdge[9,15],UndirectedEdge[10,12],UndirectedEdge[10,16],UndirectedEdge[11,12],UndirectedEdge[11,14],UndirectedEdge[12,14],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,15],UndirectedEdge[13,18],UndirectedEdge[14,18],UndirectedEdge[15,17],UndirectedEdge[15,20],UndirectedEdge[16,17],UndirectedEdge[16,19],UndirectedEdge[17,19],UndirectedEdge[17,20],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   1 ;   0 ;       0 , 1962613760 , 3495486336 , 2823757888 , 1437564000 , 535995780 , 158092892 , 38014955 , 7473045 , 1188816 ,  150112 ,   14552 ,    1020 ,      46 ,       1 ; 
/1234/47b/36a/59/58/89/aci/bcj/dh/eg/ef/df/ij/fh/fg//jk/ik/k/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,7],UndirectedEdge[1,11],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,10],UndirectedEdge[3,5],UndirectedEdge[3,9],UndirectedEdge[4,5],UndirectedEdge[4,8],UndirectedEdge[5,8],UndirectedEdge[5,9],UndirectedEdge[6,10],UndirectedEdge[6,12],UndirectedEdge[6,18],UndirectedEdge[7,11],UndirectedEdge[7,12],UndirectedEdge[7,19],UndirectedEdge[8,13],UndirectedEdge[8,17],UndirectedEdge[9,14],UndirectedEdge[9,16],UndirectedEdge[10,14],UndirectedEdge[10,15],UndirectedEdge[11,13],UndirectedEdge[11,15],UndirectedEdge[12,18],UndirectedEdge[12,19],UndirectedEdge[13,15],UndirectedEdge[13,17],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[16,19],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[17,20],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   4 ;   0 ;       0 , 2403267840 , 3778541120 , 2628050200 , 1146541716 , 374125234 , 100864307 , 23393902 , 4667121 ,  783024 ,  106608 ,   11232 ,     856 ,      42 ,       1 ; 
/1234/47b/36a/59/58/89/aeg/bdh/cj/ci/ef/df/ij/fh/fg//ik/jk/k/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,7],UndirectedEdge[1,11],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,10],UndirectedEdge[3,5],UndirectedEdge[3,9],UndirectedEdge[4,5],UndirectedEdge[4,8],UndirectedEdge[5,8],UndirectedEdge[5,9],UndirectedEdge[6,10],UndirectedEdge[6,14],UndirectedEdge[6,16],UndirectedEdge[7,11],UndirectedEdge[7,13],UndirectedEdge[7,17],UndirectedEdge[8,12],UndirectedEdge[8,19],UndirectedEdge[9,12],UndirectedEdge[9,18],UndirectedEdge[10,14],UndirectedEdge[10,15],UndirectedEdge[11,13],UndirectedEdge[11,15],UndirectedEdge[12,18],UndirectedEdge[12,19],UndirectedEdge[13,15],UndirectedEdge[13,17],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[16,18],UndirectedEdge[16,20],UndirectedEdge[17,19],UndirectedEdge[17,20],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   4 ;   1 ;       0 , 1961691136 , 3466465408 , 2802037728 , 1448480432 , 557084088 , 171228720 , 42973936 , 8763015 , 1428433 ,  181696 ,   17384 ,    1176 ,      50 ,       1 ; 
/1234/457/368/8b/9a/67d/8d/9e/b/ae/cg/cf/fg/hi/jk/ik/hj/ij/k/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,7],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,8],UndirectedEdge[3,8],UndirectedEdge[3,11],UndirectedEdge[4,9],UndirectedEdge[4,10],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[5,13],UndirectedEdge[6,8],UndirectedEdge[6,13],UndirectedEdge[7,9],UndirectedEdge[7,14],UndirectedEdge[8,11],UndirectedEdge[9,10],UndirectedEdge[9,14],UndirectedEdge[10,12],UndirectedEdge[10,16],UndirectedEdge[11,12],UndirectedEdge[11,15],UndirectedEdge[12,15],UndirectedEdge[12,16],UndirectedEdge[13,17],UndirectedEdge[13,18],UndirectedEdge[14,19],UndirectedEdge[14,20],UndirectedEdge[15,18],UndirectedEdge[15,20],UndirectedEdge[16,17],UndirectedEdge[16,19],UndirectedEdge[17,18],UndirectedEdge[17,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   1 ;   0 ;       0 , 2150781440 , 3616981312 , 2738927648 , 1311837884 , 467166424 , 134603345 , 32358464 , 6479803 , 1062832 ,  139056 ,   13944 ,    1004 ,      46 ,       1 ; 
/1234/245/35/68/67/ab/78/9d/9c/cd/bfg/eh/fj/ei/hi/gj/ik/jk/k/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[3,6],UndirectedEdge[3,8],UndirectedEdge[4,6],UndirectedEdge[4,7],UndirectedEdge[5,10],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,8],UndirectedEdge[7,9],UndirectedEdge[7,13],UndirectedEdge[8,9],UndirectedEdge[8,12],UndirectedEdge[9,12],UndirectedEdge[9,13],UndirectedEdge[10,11],UndirectedEdge[10,15],UndirectedEdge[10,16],UndirectedEdge[11,14],UndirectedEdge[11,17],UndirectedEdge[12,15],UndirectedEdge[12,19],UndirectedEdge[13,14],UndirectedEdge[13,18],UndirectedEdge[14,17],UndirectedEdge[14,18],UndirectedEdge[15,16],UndirectedEdge[15,19],UndirectedEdge[16,18],UndirectedEdge[16,20],UndirectedEdge[17,19],UndirectedEdge[17,20],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   2 ;   0 ;       0 , 1934952448 , 3462051072 , 2826795584 , 1464026912 , 556478788 , 166495028 , 40247275 , 7889869 , 1244928 ,  155368 ,   14856 ,    1028 ,      46 ,       1 ; 
/1234/456/379/8a/9b/6cd/78/89/a/b/fh/eg/dfj/ei/gi/hj/jk/ik/k/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[2,3],UndirectedEdge[2,7],UndirectedEdge[2,9],UndirectedEdge[3,8],UndirectedEdge[3,10],UndirectedEdge[4,9],UndirectedEdge[4,11],UndirectedEdge[5,6],UndirectedEdge[5,12],UndirectedEdge[5,13],UndirectedEdge[6,7],UndirectedEdge[6,8],UndirectedEdge[7,8],UndirectedEdge[7,9],UndirectedEdge[8,10],UndirectedEdge[9,11],UndirectedEdge[10,15],UndirectedEdge[10,17],UndirectedEdge[11,14],UndirectedEdge[11,16],UndirectedEdge[12,13],UndirectedEdge[12,15],UndirectedEdge[12,19],UndirectedEdge[13,14],UndirectedEdge[13,18],UndirectedEdge[14,16],UndirectedEdge[14,18],UndirectedEdge[15,17],UndirectedEdge[15,19],UndirectedEdge[16,19],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[17,20],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   4 ;   0 ;       0 , 2132033280 , 3608825536 , 2751872304 , 1324348740 , 470777568 , 133924611 , 31401593 , 6075888 ,  959392 ,  121408 ,   11968 ,     872 ,      42 ,       1 ; 
/1234/268/57/4ab/9c/67e/8e/8d/d/cdf/beg/fh/ij/f/g/h/jk/ik/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,6],UndirectedEdge[1,8],UndirectedEdge[2,5],UndirectedEdge[2,7],UndirectedEdge[3,4],UndirectedEdge[3,10],UndirectedEdge[3,11],UndirectedEdge[4,9],UndirectedEdge[4,12],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[5,14],UndirectedEdge[6,8],UndirectedEdge[6,14],UndirectedEdge[7,8],UndirectedEdge[7,13],UndirectedEdge[8,13],UndirectedEdge[9,12],UndirectedEdge[9,13],UndirectedEdge[9,15],UndirectedEdge[10,11],UndirectedEdge[10,14],UndirectedEdge[10,16],UndirectedEdge[11,15],UndirectedEdge[11,17],UndirectedEdge[12,18],UndirectedEdge[12,19],UndirectedEdge[13,15],UndirectedEdge[14,16],UndirectedEdge[15,17],UndirectedEdge[16,19],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[17,20],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   2 ;   0 ;       0 , 2039532032 , 3545328384 , 2789493120 , 1385861848 , 507347944 , 148449114 , 35859750 , 7156272 , 1160328 ,  148808 ,   14536 ,    1020 ,      46 ,       1 ; 
/1234/459/367/8a/bc/69d/7d/fi/aeg/ej/hk/cfg/dh/h/gj/gi//k/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,7],UndirectedEdge[3,8],UndirectedEdge[3,10],UndirectedEdge[4,11],UndirectedEdge[4,12],UndirectedEdge[5,6],UndirectedEdge[5,9],UndirectedEdge[5,13],UndirectedEdge[6,7],UndirectedEdge[6,13],UndirectedEdge[7,15],UndirectedEdge[7,18],UndirectedEdge[8,10],UndirectedEdge[8,14],UndirectedEdge[8,16],UndirectedEdge[9,14],UndirectedEdge[9,19],UndirectedEdge[10,17],UndirectedEdge[10,20],UndirectedEdge[11,12],UndirectedEdge[11,15],UndirectedEdge[11,16],UndirectedEdge[12,13],UndirectedEdge[12,17],UndirectedEdge[13,17],UndirectedEdge[14,16],UndirectedEdge[14,19],UndirectedEdge[15,16],UndirectedEdge[15,18],UndirectedEdge[17,20],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   8 ;   0 ;       0 , 2499225728 , 3832216576 , 2581881744 , 1087761296 , 343430100 , 90240860 , 20653872 , 4128896 ,  704096 ,   98448 ,   10704 ,     840 ,      42 ,       1 ; 
/1234/489/37b/6a/5c/cde/7af/bf/9dh/ei/bg/g/fj/eh/i/j/hk/k/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,8],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,7],UndirectedEdge[2,11],UndirectedEdge[3,6],UndirectedEdge[3,10],UndirectedEdge[4,5],UndirectedEdge[4,12],UndirectedEdge[5,12],UndirectedEdge[5,13],UndirectedEdge[5,14],UndirectedEdge[6,7],UndirectedEdge[6,10],UndirectedEdge[6,15],UndirectedEdge[7,11],UndirectedEdge[7,15],UndirectedEdge[8,9],UndirectedEdge[8,13],UndirectedEdge[8,17],UndirectedEdge[9,14],UndirectedEdge[9,18],UndirectedEdge[10,11],UndirectedEdge[10,16],UndirectedEdge[11,16],UndirectedEdge[12,15],UndirectedEdge[12,19],UndirectedEdge[13,14],UndirectedEdge[13,17],UndirectedEdge[14,18],UndirectedEdge[15,19],UndirectedEdge[16,17],UndirectedEdge[16,20],UndirectedEdge[17,20],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   4 ;   0 ;       0 , 2151858176 , 3623835840 , 2744178448 , 1309675336 , 461996404 , 130942434 , 30772786 , 6000240 ,  957952 ,  122528 ,   12136 ,     880 ,      42 ,       1 ; 
/1234/458/379/6a/7b/68f/af/9b/9d/d/ce/cg/eg/ei/i/hj/hk/jk/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,8],UndirectedEdge[2,3],UndirectedEdge[2,7],UndirectedEdge[2,9],UndirectedEdge[3,6],UndirectedEdge[3,10],UndirectedEdge[4,7],UndirectedEdge[4,11],UndirectedEdge[5,6],UndirectedEdge[5,8],UndirectedEdge[5,15],UndirectedEdge[6,10],UndirectedEdge[6,15],UndirectedEdge[7,9],UndirectedEdge[7,11],UndirectedEdge[8,9],UndirectedEdge[8,13],UndirectedEdge[9,13],UndirectedEdge[10,12],UndirectedEdge[10,14],UndirectedEdge[11,12],UndirectedEdge[11,16],UndirectedEdge[12,14],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,18],UndirectedEdge[14,18],UndirectedEdge[15,17],UndirectedEdge[15,19],UndirectedEdge[16,17],UndirectedEdge[16,20],UndirectedEdge[17,19],UndirectedEdge[17,20],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   1 ;   0 ;       0 , 2197230592 , 3652568128 , 2722642176 , 1278707924 , 445781292 , 126167479 , 30066901 , 6037876 , 1002656 ,  133504 ,   13632 ,     996 ,      46 ,       1 ; 
/1234/358/479/6a/7b/68f/af/9b/9d/d/ce/cg/eg/ei/i/hj/hk/jk/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,3],UndirectedEdge[1,5],UndirectedEdge[1,8],UndirectedEdge[2,4],UndirectedEdge[2,7],UndirectedEdge[2,9],UndirectedEdge[3,6],UndirectedEdge[3,10],UndirectedEdge[4,7],UndirectedEdge[4,11],UndirectedEdge[5,6],UndirectedEdge[5,8],UndirectedEdge[5,15],UndirectedEdge[6,10],UndirectedEdge[6,15],UndirectedEdge[7,9],UndirectedEdge[7,11],UndirectedEdge[8,9],UndirectedEdge[8,13],UndirectedEdge[9,13],UndirectedEdge[10,12],UndirectedEdge[10,14],UndirectedEdge[11,12],UndirectedEdge[11,16],UndirectedEdge[12,14],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,18],UndirectedEdge[14,18],UndirectedEdge[15,17],UndirectedEdge[15,19],UndirectedEdge[16,17],UndirectedEdge[16,20],UndirectedEdge[17,19],UndirectedEdge[17,20],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   1 ;   0 ;       0 , 2036124160 , 3534524544 , 2783649824 , 1390598648 , 514983580 , 153346814 , 37886575 , 7759583 , 1292080 ,  169456 ,   16728 ,    1160 ,      50 ,       1 ; 
/1234/49a/378/5b/6c/6bd/cd/8fh/ej/aei/fg/gk/dh/h/ij/gh/k//jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,9],UndirectedEdge[1,10],UndirectedEdge[2,3],UndirectedEdge[2,7],UndirectedEdge[2,8],UndirectedEdge[3,5],UndirectedEdge[3,11],UndirectedEdge[4,6],UndirectedEdge[4,12],UndirectedEdge[5,6],UndirectedEdge[5,11],UndirectedEdge[5,13],UndirectedEdge[6,12],UndirectedEdge[6,13],UndirectedEdge[7,8],UndirectedEdge[7,15],UndirectedEdge[7,17],UndirectedEdge[8,14],UndirectedEdge[8,19],UndirectedEdge[9,10],UndirectedEdge[9,14],UndirectedEdge[9,18],UndirectedEdge[10,15],UndirectedEdge[10,16],UndirectedEdge[11,16],UndirectedEdge[11,20],UndirectedEdge[12,13],UndirectedEdge[12,17],UndirectedEdge[13,17],UndirectedEdge[14,18],UndirectedEdge[14,19],UndirectedEdge[15,16],UndirectedEdge[15,17],UndirectedEdge[16,20],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   4 ;   0 ;       0 , 2076041216 , 3571084032 , 2773560384 , 1359418368 , 492535976 , 143885848 , 35199634 , 7227726 , 1219488 ,  162944 ,   16384 ,    1152 ,      50 ,       1 ; 
/1234/29b/8a/46c/57/7de/7cf/f/aeh/bdg/bi/i/fj/eg/h/j/hk/k/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,9],UndirectedEdge[1,11],UndirectedEdge[2,8],UndirectedEdge[2,10],UndirectedEdge[3,4],UndirectedEdge[3,6],UndirectedEdge[3,12],UndirectedEdge[4,5],UndirectedEdge[4,7],UndirectedEdge[5,7],UndirectedEdge[5,13],UndirectedEdge[5,14],UndirectedEdge[6,7],UndirectedEdge[6,12],UndirectedEdge[6,15],UndirectedEdge[7,15],UndirectedEdge[8,10],UndirectedEdge[8,14],UndirectedEdge[8,17],UndirectedEdge[9,11],UndirectedEdge[9,13],UndirectedEdge[9,16],UndirectedEdge[10,11],UndirectedEdge[10,18],UndirectedEdge[11,18],UndirectedEdge[12,15],UndirectedEdge[12,19],UndirectedEdge[13,14],UndirectedEdge[13,16],UndirectedEdge[14,17],UndirectedEdge[15,19],UndirectedEdge[16,17],UndirectedEdge[16,20],UndirectedEdge[17,20],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   4 ;   0 ;       0 , 2067878912 , 3560724096 , 2775012832 , 1368806736 , 499052736 , 145576476 , 35033890 , 6972842 , 1132800 ,  146376 ,   14440 ,    1020 ,      46 ,       1 ; 
/1234/478/356/ac/9b/67e/8d/8e/d/beh/cdg/fj/fi/g/h/ij/ik/jk/k/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,7],UndirectedEdge[1,8],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[3,10],UndirectedEdge[3,12],UndirectedEdge[4,9],UndirectedEdge[4,11],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[5,14],UndirectedEdge[6,8],UndirectedEdge[6,13],UndirectedEdge[7,8],UndirectedEdge[7,14],UndirectedEdge[8,13],UndirectedEdge[9,11],UndirectedEdge[9,14],UndirectedEdge[9,17],UndirectedEdge[10,12],UndirectedEdge[10,13],UndirectedEdge[10,16],UndirectedEdge[11,15],UndirectedEdge[11,19],UndirectedEdge[12,15],UndirectedEdge[12,18],UndirectedEdge[13,16],UndirectedEdge[14,17],UndirectedEdge[15,18],UndirectedEdge[15,19],UndirectedEdge[16,18],UndirectedEdge[16,20],UndirectedEdge[17,19],UndirectedEdge[17,20],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   2 ;   0 ;       0 , 2222107392 , 3666297120 , 2709864240 , 1263858848 , 438788984 , 123596890 , 29087875 , 5703131 ,  917472 ,  118464 ,   11872 ,     872 ,      42 ,       1 ; 
/1234/269/58/47a/bc/678/79/a/gi/fh/ek/cdj/de/ej/k/ghj/ij/ik/k/// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,6],UndirectedEdge[1,9],UndirectedEdge[2,5],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,7],UndirectedEdge[3,10],UndirectedEdge[4,11],UndirectedEdge[4,12],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[5,8],UndirectedEdge[6,7],UndirectedEdge[6,9],UndirectedEdge[7,10],UndirectedEdge[8,16],UndirectedEdge[8,18],UndirectedEdge[9,15],UndirectedEdge[9,17],UndirectedEdge[10,14],UndirectedEdge[10,20],UndirectedEdge[11,12],UndirectedEdge[11,13],UndirectedEdge[11,19],UndirectedEdge[12,13],UndirectedEdge[12,14],UndirectedEdge[13,14],UndirectedEdge[13,19],UndirectedEdge[14,20],UndirectedEdge[15,16],UndirectedEdge[15,17],UndirectedEdge[15,19],UndirectedEdge[16,18],UndirectedEdge[16,19],UndirectedEdge[17,18],UndirectedEdge[17,20],UndirectedEdge[18,20]}] ;   2 ;   0 ;       0 , 2157759488 , 3619974016 , 2735792320 , 1308278040 , 465058872 , 133735650 , 32112630 , 6432008 , 1056624 ,  138576 ,   13928 ,    1004 ,      46 ,       1 ; 
/1234/469/358/7a/bc/678/79/a/gi/fh/ek/cdj/de/ej/k/ghj/ij/ik/k/// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,8],UndirectedEdge[3,7],UndirectedEdge[3,10],UndirectedEdge[4,11],UndirectedEdge[4,12],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[5,8],UndirectedEdge[6,7],UndirectedEdge[6,9],UndirectedEdge[7,10],UndirectedEdge[8,16],UndirectedEdge[8,18],UndirectedEdge[9,15],UndirectedEdge[9,17],UndirectedEdge[10,14],UndirectedEdge[10,20],UndirectedEdge[11,12],UndirectedEdge[11,13],UndirectedEdge[11,19],UndirectedEdge[12,13],UndirectedEdge[12,14],UndirectedEdge[13,14],UndirectedEdge[13,19],UndirectedEdge[14,20],UndirectedEdge[15,16],UndirectedEdge[15,17],UndirectedEdge[15,19],UndirectedEdge[16,18],UndirectedEdge[16,19],UndirectedEdge[17,18],UndirectedEdge[17,20],UndirectedEdge[18,20]}] ;   1 ;   0 ;       0 , 2184851456 , 3638224832 , 2724064128 , 1289855444 , 454616140 , 130050399 , 31215733 , 6282284 , 1040320 ,  137520 ,   13896 ,    1004 ,      46 ,       1 ; 
/1234/49a/36c/5b/78/8be/7cd/8d/e/acf/bg/g/f/eh/h/ik/ij/jk/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,9],UndirectedEdge[1,10],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,12],UndirectedEdge[3,5],UndirectedEdge[3,11],UndirectedEdge[4,7],UndirectedEdge[4,8],UndirectedEdge[5,8],UndirectedEdge[5,11],UndirectedEdge[5,14],UndirectedEdge[6,7],UndirectedEdge[6,12],UndirectedEdge[6,13],UndirectedEdge[7,8],UndirectedEdge[7,13],UndirectedEdge[8,14],UndirectedEdge[9,10],UndirectedEdge[9,12],UndirectedEdge[9,15],UndirectedEdge[10,11],UndirectedEdge[10,16],UndirectedEdge[11,16],UndirectedEdge[12,15],UndirectedEdge[13,14],UndirectedEdge[13,17],UndirectedEdge[14,17],UndirectedEdge[15,18],UndirectedEdge[15,20],UndirectedEdge[16,18],UndirectedEdge[16,19],UndirectedEdge[17,19],UndirectedEdge[17,20],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   2 ;   0 ;       0 , 2199412736 , 3650700096 , 2719654608 , 1278960448 , 447214388 , 126929652 , 30263110 , 6065346 , 1004592 ,  133552 ,   13632 ,     996 ,      46 ,       1 ; 
/1234/489/36c/5a/7b/ade/7cf/bf/9bg/dh/ei/g/fj/eh/i/j/hk/k/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,8],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,12],UndirectedEdge[3,5],UndirectedEdge[3,10],UndirectedEdge[4,7],UndirectedEdge[4,11],UndirectedEdge[5,10],UndirectedEdge[5,13],UndirectedEdge[5,14],UndirectedEdge[6,7],UndirectedEdge[6,12],UndirectedEdge[6,15],UndirectedEdge[7,11],UndirectedEdge[7,15],UndirectedEdge[8,9],UndirectedEdge[8,11],UndirectedEdge[8,16],UndirectedEdge[9,13],UndirectedEdge[9,17],UndirectedEdge[10,14],UndirectedEdge[10,18],UndirectedEdge[11,16],UndirectedEdge[12,15],UndirectedEdge[12,19],UndirectedEdge[13,14],UndirectedEdge[13,17],UndirectedEdge[14,18],UndirectedEdge[15,19],UndirectedEdge[16,17],UndirectedEdge[16,20],UndirectedEdge[17,20],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   2 ;   1 ;       0 , 1985492992 , 3493254656 , 2798247936 , 1427017472 , 540861776 , 164438356 , 41080072 , 8389091 , 1375889 ,  176656 ,   17088 ,    1168 ,      50 ,       1 ; 
/1234/25c/6b/48a/79/6ce/be/89d/ad/af/f/eg/dh/h/g/jk/ik/ij/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,5],UndirectedEdge[1,12],UndirectedEdge[2,6],UndirectedEdge[2,11],UndirectedEdge[3,4],UndirectedEdge[3,8],UndirectedEdge[3,10],UndirectedEdge[4,7],UndirectedEdge[4,9],UndirectedEdge[5,6],UndirectedEdge[5,12],UndirectedEdge[5,14],UndirectedEdge[6,11],UndirectedEdge[6,14],UndirectedEdge[7,8],UndirectedEdge[7,9],UndirectedEdge[7,13],UndirectedEdge[8,10],UndirectedEdge[8,13],UndirectedEdge[9,10],UndirectedEdge[9,15],UndirectedEdge[10,15],UndirectedEdge[11,14],UndirectedEdge[11,16],UndirectedEdge[12,13],UndirectedEdge[12,17],UndirectedEdge[13,17],UndirectedEdge[14,16],UndirectedEdge[15,19],UndirectedEdge[15,20],UndirectedEdge[16,18],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[17,19],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   2 ;   0 ;       0 , 1819448320 , 3353584128 , 2852083264 , 1553133568 , 623675976 , 196796552 , 49755898 , 10054294 , 1603728 ,  197920 ,   18304 ,    1200 ,      50 ,       1 ; 
/1234/245/35/68/67/ab/78/9d/9c/cd/bfg/eh/fj/ei/hi/gj/hk/k/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[3,6],UndirectedEdge[3,8],UndirectedEdge[4,6],UndirectedEdge[4,7],UndirectedEdge[5,10],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,8],UndirectedEdge[7,9],UndirectedEdge[7,13],UndirectedEdge[8,9],UndirectedEdge[8,12],UndirectedEdge[9,12],UndirectedEdge[9,13],UndirectedEdge[10,11],UndirectedEdge[10,15],UndirectedEdge[10,16],UndirectedEdge[11,14],UndirectedEdge[11,17],UndirectedEdge[12,15],UndirectedEdge[12,19],UndirectedEdge[13,14],UndirectedEdge[13,18],UndirectedEdge[14,17],UndirectedEdge[14,18],UndirectedEdge[15,16],UndirectedEdge[15,19],UndirectedEdge[16,17],UndirectedEdge[16,20],UndirectedEdge[17,20],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   2 ;   1 ;       0 , 1907305472 , 3439073024 , 2835074304 , 1484415376 , 570549172 , 172338092 , 41906031 , 8223200 , 1292329 ,  159984 ,   15136 ,    1036 ,      46 ,       1 ; 
/1234/489/367/5b/5a/ab/7eh/dg/9af/ci/f/cj/ij/efg/fh//hk/k/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,8],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,7],UndirectedEdge[3,5],UndirectedEdge[3,11],UndirectedEdge[4,5],UndirectedEdge[4,10],UndirectedEdge[5,10],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,14],UndirectedEdge[6,17],UndirectedEdge[7,13],UndirectedEdge[7,16],UndirectedEdge[8,9],UndirectedEdge[8,10],UndirectedEdge[8,15],UndirectedEdge[9,12],UndirectedEdge[9,18],UndirectedEdge[10,15],UndirectedEdge[11,12],UndirectedEdge[11,19],UndirectedEdge[12,18],UndirectedEdge[12,19],UndirectedEdge[13,14],UndirectedEdge[13,15],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,17],UndirectedEdge[16,17],UndirectedEdge[16,20],UndirectedEdge[17,20],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   4 ;   0 ;       0 , 2000452608 , 3497952384 , 2792571584 , 1422389944 , 536903480 , 161284490 , 39492950 , 7871712 , 1259632 ,  158240 ,   15096 ,    1036 ,      46 ,       1 ; 
/1234/246/36/78/59/9bc/dg/8ef/ai/ah/hi/cek/dj/gj/fk/ij/hk/k/j/// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[3,7],UndirectedEdge[3,8],UndirectedEdge[4,5],UndirectedEdge[4,9],UndirectedEdge[5,9],UndirectedEdge[5,11],UndirectedEdge[5,12],UndirectedEdge[6,13],UndirectedEdge[6,16],UndirectedEdge[7,8],UndirectedEdge[7,14],UndirectedEdge[7,15],UndirectedEdge[8,10],UndirectedEdge[8,18],UndirectedEdge[9,10],UndirectedEdge[9,17],UndirectedEdge[10,17],UndirectedEdge[10,18],UndirectedEdge[11,12],UndirectedEdge[11,14],UndirectedEdge[11,20],UndirectedEdge[12,13],UndirectedEdge[12,19],UndirectedEdge[13,16],UndirectedEdge[13,19],UndirectedEdge[14,15],UndirectedEdge[14,20],UndirectedEdge[15,18],UndirectedEdge[15,19],UndirectedEdge[16,17],UndirectedEdge[16,20],UndirectedEdge[17,20],UndirectedEdge[18,19]}] ;   1 ;   0 ;       0 , 2240720896 , 3675522368 , 2701098464 , 1252864516 , 432614168 , 121644967 , 28927772 , 5834657 ,  978880 ,  131888 ,   13584 ,     996 ,      46 ,       1 ; 
/1234/389/345/5/67/6b/7b/cd/9af/ae/ef/ch/dh/ik/gj/gi/ij/jk/k/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,3],UndirectedEdge[1,8],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[3,5],UndirectedEdge[4,6],UndirectedEdge[4,7],UndirectedEdge[5,6],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,11],UndirectedEdge[7,12],UndirectedEdge[7,13],UndirectedEdge[8,9],UndirectedEdge[8,10],UndirectedEdge[8,15],UndirectedEdge[9,10],UndirectedEdge[9,14],UndirectedEdge[10,14],UndirectedEdge[10,15],UndirectedEdge[11,12],UndirectedEdge[11,17],UndirectedEdge[12,13],UndirectedEdge[12,17],UndirectedEdge[13,18],UndirectedEdge[13,20],UndirectedEdge[14,16],UndirectedEdge[14,19],UndirectedEdge[15,16],UndirectedEdge[15,18],UndirectedEdge[16,18],UndirectedEdge[16,19],UndirectedEdge[17,19],UndirectedEdge[17,20],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   4 ;   1 ;       0 , 1705172992 , 3245979648 , 2882367744 , 1647016960 , 688794000 , 221966516 , 56007688 , 11098995 , 1721985 ,  206720 ,   18696 ,    1208 ,      50 ,       1 ; 
/1234/479/368/5b/5a/ab/8cd/9ce/eh/dg/bf/f/de/g/h/jk/ik/ij/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,7],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,8],UndirectedEdge[3,5],UndirectedEdge[3,11],UndirectedEdge[4,5],UndirectedEdge[4,10],UndirectedEdge[5,10],UndirectedEdge[5,11],UndirectedEdge[6,8],UndirectedEdge[6,12],UndirectedEdge[6,13],UndirectedEdge[7,9],UndirectedEdge[7,12],UndirectedEdge[7,14],UndirectedEdge[8,14],UndirectedEdge[8,17],UndirectedEdge[9,13],UndirectedEdge[9,16],UndirectedEdge[10,11],UndirectedEdge[10,15],UndirectedEdge[11,15],UndirectedEdge[12,13],UndirectedEdge[12,14],UndirectedEdge[13,16],UndirectedEdge[14,17],UndirectedEdge[15,19],UndirectedEdge[15,20],UndirectedEdge[16,18],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[17,19],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   2 ;   0 ;       0 , 1901319168 , 3420078592 , 2826321024 , 1493610304 , 583282548 , 180025724 , 44953035 , 9088229 , 1469936 ,  185760 ,   17648 ,    1184 ,      50 ,       1 ; 
/1234/25a/56/47b/89/6a/78/8b/9/df/cg/ce/eg/efi/i/hk/hj/jk/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,5],UndirectedEdge[1,10],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[3,4],UndirectedEdge[3,7],UndirectedEdge[3,11],UndirectedEdge[4,8],UndirectedEdge[4,9],UndirectedEdge[5,6],UndirectedEdge[5,10],UndirectedEdge[6,7],UndirectedEdge[6,8],UndirectedEdge[7,8],UndirectedEdge[7,11],UndirectedEdge[8,9],UndirectedEdge[9,13],UndirectedEdge[9,15],UndirectedEdge[10,12],UndirectedEdge[10,16],UndirectedEdge[11,12],UndirectedEdge[11,14],UndirectedEdge[12,14],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,15],UndirectedEdge[13,18],UndirectedEdge[14,18],UndirectedEdge[15,17],UndirectedEdge[15,20],UndirectedEdge[16,17],UndirectedEdge[16,19],UndirectedEdge[17,19],UndirectedEdge[17,20],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   2 ;   0 ;       0 , 1857037312 , 3403760384 , 2854389120 , 1517287328 , 590983672 , 181236208 , 44965754 , 9037694 , 1453928 ,  183152 ,   17424 ,    1176 ,      50 ,       1 ; 
/1234/25a/69/47b/8c/6ae/9e/8bd/cd/fh/gi/fj/dk/k/hi/hj/ijk/i//k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,5],UndirectedEdge[1,10],UndirectedEdge[2,6],UndirectedEdge[2,9],UndirectedEdge[3,4],UndirectedEdge[3,7],UndirectedEdge[3,11],UndirectedEdge[4,8],UndirectedEdge[4,12],UndirectedEdge[5,6],UndirectedEdge[5,10],UndirectedEdge[5,14],UndirectedEdge[6,9],UndirectedEdge[6,14],UndirectedEdge[7,8],UndirectedEdge[7,11],UndirectedEdge[7,13],UndirectedEdge[8,12],UndirectedEdge[8,13],UndirectedEdge[9,15],UndirectedEdge[9,17],UndirectedEdge[10,16],UndirectedEdge[10,18],UndirectedEdge[11,15],UndirectedEdge[11,19],UndirectedEdge[12,13],UndirectedEdge[12,20],UndirectedEdge[13,20],UndirectedEdge[14,17],UndirectedEdge[14,18],UndirectedEdge[15,17],UndirectedEdge[15,19],UndirectedEdge[16,18],UndirectedEdge[16,19],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[19,20]}] ;   1 ;   1 ;       0 , 1936716288 , 3474791808 , 2832043904 , 1456239056 , 548591572 , 163287764 , 39500551 , 7778072 , 1233649 ,  154632 ,   14832 ,    1028 ,      46 ,       1 ; 
/1234/267/58/4ab/9b/8cf/7dh/gj/ei/bhi/bjk//def/eh/i/gk/jk/i//k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,5],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,10],UndirectedEdge[3,11],UndirectedEdge[4,9],UndirectedEdge[4,11],UndirectedEdge[5,8],UndirectedEdge[5,12],UndirectedEdge[5,15],UndirectedEdge[6,7],UndirectedEdge[6,13],UndirectedEdge[6,17],UndirectedEdge[7,16],UndirectedEdge[7,19],UndirectedEdge[8,14],UndirectedEdge[8,18],UndirectedEdge[9,11],UndirectedEdge[9,17],UndirectedEdge[9,18],UndirectedEdge[10,11],UndirectedEdge[10,19],UndirectedEdge[10,20],UndirectedEdge[12,13],UndirectedEdge[12,14],UndirectedEdge[12,15],UndirectedEdge[13,14],UndirectedEdge[13,17],UndirectedEdge[14,18],UndirectedEdge[15,16],UndirectedEdge[15,20],UndirectedEdge[16,19],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[19,20]}] ;   2 ;   0 ;       0 , 2014017024 , 3508941440 , 2786689760 , 1410914840 , 530551820 , 159874582 , 39706423 , 8121039 , 1343568 ,  174464 ,   17024 ,    1168 ,      50 ,       1 ; 
/1234/48c/35a/69/7b/6ad/9d/8bd/cd/fh/eg/ei/fj//gi/hj/ik/jk/k/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,8],UndirectedEdge[1,12],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,10],UndirectedEdge[3,6],UndirectedEdge[3,9],UndirectedEdge[4,7],UndirectedEdge[4,11],UndirectedEdge[5,6],UndirectedEdge[5,10],UndirectedEdge[5,13],UndirectedEdge[6,9],UndirectedEdge[6,13],UndirectedEdge[7,8],UndirectedEdge[7,11],UndirectedEdge[7,13],UndirectedEdge[8,12],UndirectedEdge[8,13],UndirectedEdge[9,15],UndirectedEdge[9,17],UndirectedEdge[10,14],UndirectedEdge[10,16],UndirectedEdge[11,14],UndirectedEdge[11,18],UndirectedEdge[12,15],UndirectedEdge[12,19],UndirectedEdge[14,16],UndirectedEdge[14,18],UndirectedEdge[15,17],UndirectedEdge[15,19],UndirectedEdge[16,18],UndirectedEdge[16,20],UndirectedEdge[17,19],UndirectedEdge[17,20],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   8 ;   0 ;       0 , 2027245568 , 3513934976 , 2779186528 , 1404230864 , 527768576 , 158962012 , 39436906 , 8060554 , 1335136 ,  173856 ,   17008 ,    1168 ,      50 ,       1 ; 
/1234/259/68/456/7a/69/8/abe/dg/eh/cf/cde/df/g/h/jk/ij/ik/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,5],UndirectedEdge[1,9],UndirectedEdge[2,6],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,6],UndirectedEdge[4,7],UndirectedEdge[4,10],UndirectedEdge[5,6],UndirectedEdge[5,9],UndirectedEdge[6,8],UndirectedEdge[7,10],UndirectedEdge[7,11],UndirectedEdge[7,14],UndirectedEdge[8,13],UndirectedEdge[8,16],UndirectedEdge[9,14],UndirectedEdge[9,17],UndirectedEdge[10,12],UndirectedEdge[10,15],UndirectedEdge[11,12],UndirectedEdge[11,13],UndirectedEdge[11,14],UndirectedEdge[12,13],UndirectedEdge[12,15],UndirectedEdge[13,16],UndirectedEdge[14,17],UndirectedEdge[15,19],UndirectedEdge[15,20],UndirectedEdge[16,18],UndirectedEdge[16,19],UndirectedEdge[17,18],UndirectedEdge[17,20],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   2 ;   0 ;       0 , 2032189952 , 3533846016 , 2787376256 , 1393393624 , 515210920 , 152419114 , 37118694 , 7428480 , 1201288 ,  152984 ,   14800 ,    1028 ,      46 ,       1 ; 
/1234/245/35/67/89/ce/7bd/8a/9a/af/f/cdg/eg/ik/hj/hi/jk/ij/k/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[3,6],UndirectedEdge[3,7],UndirectedEdge[4,8],UndirectedEdge[4,9],UndirectedEdge[5,12],UndirectedEdge[5,14],UndirectedEdge[6,7],UndirectedEdge[6,11],UndirectedEdge[6,13],UndirectedEdge[7,8],UndirectedEdge[7,10],UndirectedEdge[8,9],UndirectedEdge[8,10],UndirectedEdge[9,10],UndirectedEdge[9,15],UndirectedEdge[10,15],UndirectedEdge[11,12],UndirectedEdge[11,13],UndirectedEdge[11,16],UndirectedEdge[12,14],UndirectedEdge[12,16],UndirectedEdge[13,18],UndirectedEdge[13,20],UndirectedEdge[14,17],UndirectedEdge[14,19],UndirectedEdge[15,17],UndirectedEdge[15,18],UndirectedEdge[16,19],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[17,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   2 ;   1 ;       0 , 1890320384 , 3415135872 , 2830948704 , 1499047360 , 586868188 , 181734136 , 45458095 , 9165356 , 1471857 ,  184552 ,   17472 ,    1176 ,      50 ,       1 ; 
/1234/379/458/56/7a/68/cg/9a/de/bf/bh/fh/dgj/ej/fi/i/ik/jk/k/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,3],UndirectedEdge[1,7],UndirectedEdge[1,9],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[2,8],UndirectedEdge[3,5],UndirectedEdge[3,6],UndirectedEdge[4,7],UndirectedEdge[4,10],UndirectedEdge[5,6],UndirectedEdge[5,8],UndirectedEdge[6,12],UndirectedEdge[6,16],UndirectedEdge[7,9],UndirectedEdge[7,10],UndirectedEdge[8,13],UndirectedEdge[8,14],UndirectedEdge[9,11],UndirectedEdge[9,15],UndirectedEdge[10,11],UndirectedEdge[10,17],UndirectedEdge[11,15],UndirectedEdge[11,17],UndirectedEdge[12,13],UndirectedEdge[12,16],UndirectedEdge[12,19],UndirectedEdge[13,14],UndirectedEdge[13,19],UndirectedEdge[14,15],UndirectedEdge[14,18],UndirectedEdge[15,18],UndirectedEdge[16,18],UndirectedEdge[16,20],UndirectedEdge[17,19],UndirectedEdge[17,20],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   2 ;   0 ;       0 , 2223750144 , 3667144192 , 2709124576 , 1262922432 , 438248224 , 123387512 , 29033834 , 5694398 ,  916672 ,  118432 ,   11872 ,     872 ,      42 ,       1 ; 
/1234/46a/368/57/59/79/8a/be/cd/bf/cg/ef/dg/hi/hj/ik/jk/ij/k/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[1,10],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,8],UndirectedEdge[3,5],UndirectedEdge[3,7],UndirectedEdge[4,5],UndirectedEdge[4,9],UndirectedEdge[5,7],UndirectedEdge[5,9],UndirectedEdge[6,8],UndirectedEdge[6,10],UndirectedEdge[7,11],UndirectedEdge[7,14],UndirectedEdge[8,12],UndirectedEdge[8,13],UndirectedEdge[9,11],UndirectedEdge[9,15],UndirectedEdge[10,12],UndirectedEdge[10,16],UndirectedEdge[11,14],UndirectedEdge[11,15],UndirectedEdge[12,13],UndirectedEdge[12,16],UndirectedEdge[13,17],UndirectedEdge[13,18],UndirectedEdge[14,17],UndirectedEdge[14,19],UndirectedEdge[15,18],UndirectedEdge[15,20],UndirectedEdge[16,19],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[17,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   4 ;   0 ;       0 , 2145787904 , 3611185696 , 2740537296 , 1317670304 , 470700128 , 135151754 , 31979307 , 6220219 ,  983280 ,  124208 ,   12184 ,     880 ,      42 ,       1 ; 
/1234/458/369/8b/7a/678/79/a/b/ef/cd/gh/dfj/hk/fgi/j/hi/k/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,8],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,9],UndirectedEdge[3,8],UndirectedEdge[3,11],UndirectedEdge[4,7],UndirectedEdge[4,10],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[5,8],UndirectedEdge[6,7],UndirectedEdge[6,9],UndirectedEdge[7,10],UndirectedEdge[8,11],UndirectedEdge[9,14],UndirectedEdge[9,15],UndirectedEdge[10,12],UndirectedEdge[10,13],UndirectedEdge[11,16],UndirectedEdge[11,17],UndirectedEdge[12,13],UndirectedEdge[12,15],UndirectedEdge[12,19],UndirectedEdge[13,17],UndirectedEdge[13,20],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[14,18],UndirectedEdge[15,19],UndirectedEdge[16,17],UndirectedEdge[16,18],UndirectedEdge[17,20],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   2 ;   0 ;       0 , 2108843520 , 3594232896 , 2761474208 , 1339084436 , 479597864 , 137362915 , 32359060 , 6271501 ,  989024 ,  124656 ,   12200 ,     880 ,      42 ,       1 ; 
/1234/457/356/9b/8a/67/8e/9d/ae/bd/cg/cf/fg/hj/hi/ik/jk/ij/k/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,7],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[3,9],UndirectedEdge[3,11],UndirectedEdge[4,8],UndirectedEdge[4,10],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[6,8],UndirectedEdge[6,14],UndirectedEdge[7,9],UndirectedEdge[7,13],UndirectedEdge[8,10],UndirectedEdge[8,14],UndirectedEdge[9,11],UndirectedEdge[9,13],UndirectedEdge[10,12],UndirectedEdge[10,16],UndirectedEdge[11,12],UndirectedEdge[11,15],UndirectedEdge[12,15],UndirectedEdge[12,16],UndirectedEdge[13,17],UndirectedEdge[13,19],UndirectedEdge[14,17],UndirectedEdge[14,18],UndirectedEdge[15,18],UndirectedEdge[15,20],UndirectedEdge[16,19],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[17,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   4 ;   0 ;       0 , 2273715712 , 3702434912 , 2688984328 , 1228259724 , 417661394 , 115858775 , 27108707 , 5335520 ,  867856 ,  113776 ,   11592 ,     864 ,      42 ,       1 ; 
/1234/28a/5b/469/7c/67b/79/c/agi/fh/dj/ek/de/ej/k/ghj/ij/ik/k/// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,8],UndirectedEdge[1,10],UndirectedEdge[2,5],UndirectedEdge[2,11],UndirectedEdge[3,4],UndirectedEdge[3,6],UndirectedEdge[3,9],UndirectedEdge[4,7],UndirectedEdge[4,12],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,9],UndirectedEdge[7,12],UndirectedEdge[8,10],UndirectedEdge[8,16],UndirectedEdge[8,18],UndirectedEdge[9,15],UndirectedEdge[9,17],UndirectedEdge[10,13],UndirectedEdge[10,19],UndirectedEdge[11,14],UndirectedEdge[11,20],UndirectedEdge[12,13],UndirectedEdge[12,14],UndirectedEdge[13,14],UndirectedEdge[13,19],UndirectedEdge[14,20],UndirectedEdge[15,16],UndirectedEdge[15,17],UndirectedEdge[15,19],UndirectedEdge[16,18],UndirectedEdge[16,19],UndirectedEdge[17,18],UndirectedEdge[17,20],UndirectedEdge[18,20]}] ;   1 ;   0 ;       0 , 2302464512 , 3719155360 , 2675416880 , 1210236444 , 408057552 , 112545983 , 26300817 , 5198068 ,  852384 ,  112736 ,   11560 ,     864 ,      42 ,       1 ; 
/1234/368/479/5b/5a/ab/8ad/9eg/ci/cj/d/fh/ij/ef/fg/h/jk/ik/k/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,3],UndirectedEdge[1,6],UndirectedEdge[1,8],UndirectedEdge[2,4],UndirectedEdge[2,7],UndirectedEdge[2,9],UndirectedEdge[3,5],UndirectedEdge[3,11],UndirectedEdge[4,5],UndirectedEdge[4,10],UndirectedEdge[5,10],UndirectedEdge[5,11],UndirectedEdge[6,8],UndirectedEdge[6,10],UndirectedEdge[6,13],UndirectedEdge[7,9],UndirectedEdge[7,14],UndirectedEdge[7,16],UndirectedEdge[8,12],UndirectedEdge[8,18],UndirectedEdge[9,12],UndirectedEdge[9,19],UndirectedEdge[10,13],UndirectedEdge[11,15],UndirectedEdge[11,17],UndirectedEdge[12,18],UndirectedEdge[12,19],UndirectedEdge[13,14],UndirectedEdge[13,15],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,17],UndirectedEdge[16,19],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[17,20],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   1 ;   0 ;       0 , 2294595328 , 3714716864 , 2678959600 , 1215013004 , 410748896 , 113536665 , 26555437 , 5243774 ,  857984 ,  113168 ,   11576 ,     864 ,      42 ,       1 ; 
/1234/378/469/5b/5a/ab/9ad/8eg/cj/ci/d/fh/ij/ef/fg/h/jk/ik/k/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,3],UndirectedEdge[1,7],UndirectedEdge[1,8],UndirectedEdge[2,4],UndirectedEdge[2,6],UndirectedEdge[2,9],UndirectedEdge[3,5],UndirectedEdge[3,11],UndirectedEdge[4,5],UndirectedEdge[4,10],UndirectedEdge[5,10],UndirectedEdge[5,11],UndirectedEdge[6,9],UndirectedEdge[6,10],UndirectedEdge[6,13],UndirectedEdge[7,8],UndirectedEdge[7,14],UndirectedEdge[7,16],UndirectedEdge[8,12],UndirectedEdge[8,19],UndirectedEdge[9,12],UndirectedEdge[9,18],UndirectedEdge[10,13],UndirectedEdge[11,15],UndirectedEdge[11,17],UndirectedEdge[12,18],UndirectedEdge[12,19],UndirectedEdge[13,14],UndirectedEdge[13,15],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,17],UndirectedEdge[16,19],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[17,20],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   4 ;   0 ;       0 , 2263582720 , 3695601856 , 2692659784 , 1234805328 , 421911310 , 117642040 , 27660664 , 5468010 ,  891936 ,  116816 ,   11824 ,     872 ,      42 ,       1 ; 
/1234/46a/359/8c/7b/69i/ai/bdf/cde/fh/eg/hk/gj/ef/g/h/j/k/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[1,10],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,9],UndirectedEdge[3,8],UndirectedEdge[3,12],UndirectedEdge[4,7],UndirectedEdge[4,11],UndirectedEdge[5,6],UndirectedEdge[5,9],UndirectedEdge[5,18],UndirectedEdge[6,10],UndirectedEdge[6,18],UndirectedEdge[7,11],UndirectedEdge[7,13],UndirectedEdge[7,15],UndirectedEdge[8,12],UndirectedEdge[8,13],UndirectedEdge[8,14],UndirectedEdge[9,15],UndirectedEdge[9,17],UndirectedEdge[10,14],UndirectedEdge[10,16],UndirectedEdge[11,17],UndirectedEdge[11,20],UndirectedEdge[12,16],UndirectedEdge[12,19],UndirectedEdge[13,14],UndirectedEdge[13,15],UndirectedEdge[14,16],UndirectedEdge[15,17],UndirectedEdge[16,19],UndirectedEdge[17,20],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   2 ;   0 ;       0 , 2395272064 , 3773647296 , 2631642680 , 1151645504 , 376972214 , 101894032 , 23657185 , 4714305 ,  788736 ,  107040 ,   11248 ,     856 ,      42 ,       1 ; 
/1234/278/59/46a/bc/69d/ad/8ei/gj/fh/ef/cgh/dk/k/fi/h/hj//jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,7],UndirectedEdge[1,8],UndirectedEdge[2,5],UndirectedEdge[2,9],UndirectedEdge[3,4],UndirectedEdge[3,6],UndirectedEdge[3,10],UndirectedEdge[4,11],UndirectedEdge[4,12],UndirectedEdge[5,6],UndirectedEdge[5,9],UndirectedEdge[5,13],UndirectedEdge[6,10],UndirectedEdge[6,13],UndirectedEdge[7,8],UndirectedEdge[7,14],UndirectedEdge[7,18],UndirectedEdge[8,16],UndirectedEdge[8,19],UndirectedEdge[9,15],UndirectedEdge[9,17],UndirectedEdge[10,14],UndirectedEdge[10,15],UndirectedEdge[11,12],UndirectedEdge[11,16],UndirectedEdge[11,17],UndirectedEdge[12,13],UndirectedEdge[12,20],UndirectedEdge[13,20],UndirectedEdge[14,15],UndirectedEdge[14,18],UndirectedEdge[15,17],UndirectedEdge[16,17],UndirectedEdge[16,19],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   1 ;   0 ;       0 , 2438454272 , 3799029248 , 2611473936 , 1124560312 , 362436276 , 96765682 , 22318850 , 4449936 ,  749824 ,  102992 ,   10984 ,     848 ,      42 ,       1 ; 
/1234/279/58/46a/bc/68d/ad/9eh/ef/fg/gi/chj/dk/k/fh/g/i/j/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,7],UndirectedEdge[1,9],UndirectedEdge[2,5],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,6],UndirectedEdge[3,10],UndirectedEdge[4,11],UndirectedEdge[4,12],UndirectedEdge[5,6],UndirectedEdge[5,8],UndirectedEdge[5,13],UndirectedEdge[6,10],UndirectedEdge[6,13],UndirectedEdge[7,9],UndirectedEdge[7,14],UndirectedEdge[7,17],UndirectedEdge[8,14],UndirectedEdge[8,15],UndirectedEdge[9,15],UndirectedEdge[9,16],UndirectedEdge[10,16],UndirectedEdge[10,18],UndirectedEdge[11,12],UndirectedEdge[11,17],UndirectedEdge[11,19],UndirectedEdge[12,13],UndirectedEdge[12,20],UndirectedEdge[13,20],UndirectedEdge[14,15],UndirectedEdge[14,17],UndirectedEdge[15,16],UndirectedEdge[16,18],UndirectedEdge[17,19],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   1 ;   0 ;       0 , 2350802176 , 3747913856 , 2652860984 , 1179538244 , 391636230 , 106878695 , 24867527 , 4922192 ,  812464 ,  108640 ,   11296 ,     856 ,      42 ,       1 ; 
/1234/27a/58/469/bc/68e/9e/8ad/d/fi/fg/chj/dk/k/gh/gi/h/j/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,7],UndirectedEdge[1,10],UndirectedEdge[2,5],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,6],UndirectedEdge[3,9],UndirectedEdge[4,11],UndirectedEdge[4,12],UndirectedEdge[5,6],UndirectedEdge[5,8],UndirectedEdge[5,14],UndirectedEdge[6,9],UndirectedEdge[6,14],UndirectedEdge[7,8],UndirectedEdge[7,10],UndirectedEdge[7,13],UndirectedEdge[8,13],UndirectedEdge[9,15],UndirectedEdge[9,18],UndirectedEdge[10,15],UndirectedEdge[10,16],UndirectedEdge[11,12],UndirectedEdge[11,17],UndirectedEdge[11,19],UndirectedEdge[12,13],UndirectedEdge[12,20],UndirectedEdge[13,20],UndirectedEdge[14,16],UndirectedEdge[14,17],UndirectedEdge[15,16],UndirectedEdge[15,18],UndirectedEdge[16,17],UndirectedEdge[17,19],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   1 ;   0 ;       0 , 2390209280 , 3770781760 , 2634099040 , 1154782132 , 378599060 , 102445647 , 23790073 , 4736048 ,  790880 ,  107136 ,   11248 ,     856 ,      42 ,       1 ; 
/1234/47b/36a/59/58/89/ach/bdg/fj/ei/df/ce/eh/fg/i/j/hk/k/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,7],UndirectedEdge[1,11],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,10],UndirectedEdge[3,5],UndirectedEdge[3,9],UndirectedEdge[4,5],UndirectedEdge[4,8],UndirectedEdge[5,8],UndirectedEdge[5,9],UndirectedEdge[6,10],UndirectedEdge[6,12],UndirectedEdge[6,17],UndirectedEdge[7,11],UndirectedEdge[7,13],UndirectedEdge[7,16],UndirectedEdge[8,15],UndirectedEdge[8,19],UndirectedEdge[9,14],UndirectedEdge[9,18],UndirectedEdge[10,13],UndirectedEdge[10,15],UndirectedEdge[11,12],UndirectedEdge[11,14],UndirectedEdge[12,14],UndirectedEdge[12,17],UndirectedEdge[13,15],UndirectedEdge[13,16],UndirectedEdge[14,18],UndirectedEdge[15,19],UndirectedEdge[16,17],UndirectedEdge[16,20],UndirectedEdge[17,20],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   2 ;   0 ;       0 , 2422932608 , 3790847552 , 2619048080 , 1133730276 , 367207280 , 98443619 , 22744969 , 4525008 ,  758368 ,  103552 ,   11000 ,     848 ,      42 ,       1 ; 
/1234/47a/389/5c/6b/cdf/bde/8ag/9g/eh/ci/fj/i/ef/h/j/jk/ik/k/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,7],UndirectedEdge[1,10],UndirectedEdge[2,3],UndirectedEdge[2,8],UndirectedEdge[2,9],UndirectedEdge[3,5],UndirectedEdge[3,12],UndirectedEdge[4,6],UndirectedEdge[4,11],UndirectedEdge[5,12],UndirectedEdge[5,13],UndirectedEdge[5,15],UndirectedEdge[6,11],UndirectedEdge[6,13],UndirectedEdge[6,14],UndirectedEdge[7,8],UndirectedEdge[7,10],UndirectedEdge[7,16],UndirectedEdge[8,9],UndirectedEdge[8,16],UndirectedEdge[9,14],UndirectedEdge[9,17],UndirectedEdge[10,12],UndirectedEdge[10,18],UndirectedEdge[11,15],UndirectedEdge[11,19],UndirectedEdge[12,18],UndirectedEdge[13,14],UndirectedEdge[13,15],UndirectedEdge[14,17],UndirectedEdge[15,19],UndirectedEdge[16,19],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[17,20],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   2 ;   0 ;       0 , 2438606720 , 3798676544 , 2611294776 , 1124702788 , 362576654 , 96836523 , 22340891 , 4453408 ,  750032 ,  102992 ,   10984 ,     848 ,      42 ,       1 ; 
/1234/47a/389/6b/5c/cdf/bde/8ag/9g/eh/ci/fj/i/ef/h/j/jk/ik/k/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,7],UndirectedEdge[1,10],UndirectedEdge[2,3],UndirectedEdge[2,8],UndirectedEdge[2,9],UndirectedEdge[3,6],UndirectedEdge[3,11],UndirectedEdge[4,5],UndirectedEdge[4,12],UndirectedEdge[5,12],UndirectedEdge[5,13],UndirectedEdge[5,15],UndirectedEdge[6,11],UndirectedEdge[6,13],UndirectedEdge[6,14],UndirectedEdge[7,8],UndirectedEdge[7,10],UndirectedEdge[7,16],UndirectedEdge[8,9],UndirectedEdge[8,16],UndirectedEdge[9,14],UndirectedEdge[9,17],UndirectedEdge[10,12],UndirectedEdge[10,18],UndirectedEdge[11,15],UndirectedEdge[11,19],UndirectedEdge[12,18],UndirectedEdge[13,14],UndirectedEdge[13,15],UndirectedEdge[14,17],UndirectedEdge[15,19],UndirectedEdge[16,19],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[17,20],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   1 ;   0 ;       0 , 2380130688 , 3765448000 , 2638882616 , 1160715000 , 381785450 , 103597054 , 24087692 , 4789660 ,  797280 ,  107600 ,   11264 ,     856 ,      42 ,       1 ; 
/1234/489/35c/6a/7b/cde/7af/bf/9bg/dh/ei/g/fj/eh/i/j/hk/k/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,8],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,12],UndirectedEdge[3,6],UndirectedEdge[3,10],UndirectedEdge[4,7],UndirectedEdge[4,11],UndirectedEdge[5,12],UndirectedEdge[5,13],UndirectedEdge[5,14],UndirectedEdge[6,7],UndirectedEdge[6,10],UndirectedEdge[6,15],UndirectedEdge[7,11],UndirectedEdge[7,15],UndirectedEdge[8,9],UndirectedEdge[8,11],UndirectedEdge[8,16],UndirectedEdge[9,13],UndirectedEdge[9,17],UndirectedEdge[10,14],UndirectedEdge[10,18],UndirectedEdge[11,16],UndirectedEdge[12,15],UndirectedEdge[12,19],UndirectedEdge[13,14],UndirectedEdge[13,17],UndirectedEdge[14,18],UndirectedEdge[15,19],UndirectedEdge[16,17],UndirectedEdge[16,20],UndirectedEdge[17,20],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   4 ;   0 ;       0 , 2335787520 , 3739275072 , 2659887968 , 1188968580 , 396682616 , 108568199 , 25256836 , 4985497 ,  819568 ,  109136 ,   11312 ,     856 ,      42 ,       1 ; 
/1234/48c/369/5a/7b/8ad/79d/bd/cd/fg/eh/ei/fj//hi/gj/hk/k/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,8],UndirectedEdge[1,12],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,9],UndirectedEdge[3,5],UndirectedEdge[3,10],UndirectedEdge[4,7],UndirectedEdge[4,11],UndirectedEdge[5,8],UndirectedEdge[5,10],UndirectedEdge[5,13],UndirectedEdge[6,7],UndirectedEdge[6,9],UndirectedEdge[6,13],UndirectedEdge[7,11],UndirectedEdge[7,13],UndirectedEdge[8,12],UndirectedEdge[8,13],UndirectedEdge[9,15],UndirectedEdge[9,16],UndirectedEdge[10,14],UndirectedEdge[10,17],UndirectedEdge[11,14],UndirectedEdge[11,18],UndirectedEdge[12,15],UndirectedEdge[12,19],UndirectedEdge[14,17],UndirectedEdge[14,18],UndirectedEdge[15,16],UndirectedEdge[15,19],UndirectedEdge[16,17],UndirectedEdge[16,20],UndirectedEdge[17,20],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   4 ;   0 ;       0 , 2365185024 , 3756542848 , 2646327496 , 1170561764 , 386628166 , 104992715 , 24361522 , 4831153 ,  802320 ,  108016 ,   11280 ,     856 ,      42 ,       1 ; 
/1234/489/367/5b/5a/ab/79d/8c/9c/d/gh/ef/dk/k/fhj/gi/hi/j/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,8],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,7],UndirectedEdge[3,5],UndirectedEdge[3,11],UndirectedEdge[4,5],UndirectedEdge[4,10],UndirectedEdge[5,10],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,9],UndirectedEdge[6,13],UndirectedEdge[7,8],UndirectedEdge[7,12],UndirectedEdge[8,9],UndirectedEdge[8,12],UndirectedEdge[9,13],UndirectedEdge[10,16],UndirectedEdge[10,17],UndirectedEdge[11,14],UndirectedEdge[11,15],UndirectedEdge[12,13],UndirectedEdge[12,20],UndirectedEdge[13,20],UndirectedEdge[14,15],UndirectedEdge[14,17],UndirectedEdge[14,19],UndirectedEdge[15,16],UndirectedEdge[15,18],UndirectedEdge[16,17],UndirectedEdge[16,18],UndirectedEdge[17,19],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;  16 ;   0 ;       0 , 1929096192 , 3453890048 , 2828558656 , 1471697744 , 560989280 , 167251660 , 39900324 , 7643040 , 1170400 ,  141664 ,   13240 ,     912 ,      42 ,       1 ; 
/1234/25c/67/48a/9b/6cf/7f/8g/ag/bhk/ej/di/de/ei/j/gk/k/ijk/j/// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,5],UndirectedEdge[1,12],UndirectedEdge[2,6],UndirectedEdge[2,7],UndirectedEdge[3,4],UndirectedEdge[3,8],UndirectedEdge[3,10],UndirectedEdge[4,9],UndirectedEdge[4,11],UndirectedEdge[5,6],UndirectedEdge[5,12],UndirectedEdge[5,15],UndirectedEdge[6,7],UndirectedEdge[6,15],UndirectedEdge[7,8],UndirectedEdge[7,16],UndirectedEdge[8,10],UndirectedEdge[8,16],UndirectedEdge[9,11],UndirectedEdge[9,17],UndirectedEdge[9,20],UndirectedEdge[10,14],UndirectedEdge[10,19],UndirectedEdge[11,13],UndirectedEdge[11,18],UndirectedEdge[12,13],UndirectedEdge[12,14],UndirectedEdge[13,14],UndirectedEdge[13,18],UndirectedEdge[14,19],UndirectedEdge[15,16],UndirectedEdge[15,20],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[17,19],UndirectedEdge[17,20],UndirectedEdge[18,19]}] ;   2 ;   0 ;       0 , 2269631232 , 3699107456 , 2689999448 , 1231100448 , 419779814 , 116839820 , 27449685 , 5429153 ,  887008 ,  116416 ,   11808 ,     872 ,      42 ,       1 ; 
/1234/47b/36a/59/58/89/acg/bdh/ej/fi/df/ce/eg/fh/j/i/jk/ik/k/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,7],UndirectedEdge[1,11],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,10],UndirectedEdge[3,5],UndirectedEdge[3,9],UndirectedEdge[4,5],UndirectedEdge[4,8],UndirectedEdge[5,8],UndirectedEdge[5,9],UndirectedEdge[6,10],UndirectedEdge[6,12],UndirectedEdge[6,16],UndirectedEdge[7,11],UndirectedEdge[7,13],UndirectedEdge[7,17],UndirectedEdge[8,14],UndirectedEdge[8,19],UndirectedEdge[9,15],UndirectedEdge[9,18],UndirectedEdge[10,13],UndirectedEdge[10,15],UndirectedEdge[11,12],UndirectedEdge[11,14],UndirectedEdge[12,14],UndirectedEdge[12,16],UndirectedEdge[13,15],UndirectedEdge[13,17],UndirectedEdge[14,19],UndirectedEdge[15,18],UndirectedEdge[16,19],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[17,20],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   2 ;   0 ;       0 , 2347055232 , 3744886752 , 2653582560 , 1182009320 , 393693028 , 107914340 , 25235767 , 5020585 ,  831920 ,  111280 ,   11512 ,     864 ,      42 ,       1 ; 
/1234/367/45a/89/bc/6ae/7e/8d/9d/fg/hi/cfj/dk/k/gh/gj/h/i/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,3],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[2,10],UndirectedEdge[3,8],UndirectedEdge[3,9],UndirectedEdge[4,11],UndirectedEdge[4,12],UndirectedEdge[5,6],UndirectedEdge[5,10],UndirectedEdge[5,14],UndirectedEdge[6,7],UndirectedEdge[6,14],UndirectedEdge[7,8],UndirectedEdge[7,13],UndirectedEdge[8,9],UndirectedEdge[8,13],UndirectedEdge[9,15],UndirectedEdge[9,16],UndirectedEdge[10,17],UndirectedEdge[10,18],UndirectedEdge[11,12],UndirectedEdge[11,15],UndirectedEdge[11,19],UndirectedEdge[12,13],UndirectedEdge[12,20],UndirectedEdge[13,20],UndirectedEdge[14,16],UndirectedEdge[14,17],UndirectedEdge[15,16],UndirectedEdge[15,19],UndirectedEdge[16,17],UndirectedEdge[17,18],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   2 ;   0 ;       0 , 2342108928 , 3742055008 , 2655931560 , 1185079692 , 395326154 , 108479463 , 25371975 , 5042564 ,  834064 ,  111376 ,   11512 ,     864 ,      42 ,       1 ; 
/1234/456/378/9b/ab/6cd/eg/8fh/ak/bij/bk//dfi/ej/gj/hi/hk/k/j/// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[2,3],UndirectedEdge[2,7],UndirectedEdge[2,8],UndirectedEdge[3,9],UndirectedEdge[3,11],UndirectedEdge[4,10],UndirectedEdge[4,11],UndirectedEdge[5,6],UndirectedEdge[5,12],UndirectedEdge[5,13],UndirectedEdge[6,14],UndirectedEdge[6,16],UndirectedEdge[7,8],UndirectedEdge[7,15],UndirectedEdge[7,17],UndirectedEdge[8,10],UndirectedEdge[8,20],UndirectedEdge[9,11],UndirectedEdge[9,18],UndirectedEdge[9,19],UndirectedEdge[10,11],UndirectedEdge[10,20],UndirectedEdge[12,13],UndirectedEdge[12,15],UndirectedEdge[12,18],UndirectedEdge[13,14],UndirectedEdge[13,19],UndirectedEdge[14,16],UndirectedEdge[14,19],UndirectedEdge[15,17],UndirectedEdge[15,18],UndirectedEdge[16,17],UndirectedEdge[16,20],UndirectedEdge[17,20],UndirectedEdge[18,19]}] ;   2 ;   0 ;       0 , 2264090112 , 3692135904 , 2690932104 , 1236629260 , 423761522 , 118419775 , 27860019 , 5500008 ,  894832 ,  116928 ,   11824 ,     872 ,      42 ,       1 ; 
/1234/456/378/ab/9b/6cd/eg/8fh/ak/bij/bk//dfi/ej/gj/hi/hk/k/j/// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[2,3],UndirectedEdge[2,7],UndirectedEdge[2,8],UndirectedEdge[3,10],UndirectedEdge[3,11],UndirectedEdge[4,9],UndirectedEdge[4,11],UndirectedEdge[5,6],UndirectedEdge[5,12],UndirectedEdge[5,13],UndirectedEdge[6,14],UndirectedEdge[6,16],UndirectedEdge[7,8],UndirectedEdge[7,15],UndirectedEdge[7,17],UndirectedEdge[8,10],UndirectedEdge[8,20],UndirectedEdge[9,11],UndirectedEdge[9,18],UndirectedEdge[9,19],UndirectedEdge[10,11],UndirectedEdge[10,20],UndirectedEdge[12,13],UndirectedEdge[12,15],UndirectedEdge[12,18],UndirectedEdge[13,14],UndirectedEdge[13,19],UndirectedEdge[14,16],UndirectedEdge[14,19],UndirectedEdge[15,17],UndirectedEdge[15,18],UndirectedEdge[16,17],UndirectedEdge[16,20],UndirectedEdge[17,20],UndirectedEdge[18,19]}] ;   4 ;   0 ;       0 , 2211937792 , 3659736608 , 2714113920 , 1270341960 , 442611476 , 125142280 , 29573579 , 5822161 ,  939200 ,  121216 ,   12088 ,     880 ,      42 ,       1 ; 
/1234/47a/389/6c/5b/bdf/cde/8ag/9g/eh/bj/j/fi/ef/h/i/jk/ik/k/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,7],UndirectedEdge[1,10],UndirectedEdge[2,3],UndirectedEdge[2,8],UndirectedEdge[2,9],UndirectedEdge[3,6],UndirectedEdge[3,12],UndirectedEdge[4,5],UndirectedEdge[4,11],UndirectedEdge[5,11],UndirectedEdge[5,13],UndirectedEdge[5,15],UndirectedEdge[6,12],UndirectedEdge[6,13],UndirectedEdge[6,14],UndirectedEdge[7,8],UndirectedEdge[7,10],UndirectedEdge[7,16],UndirectedEdge[8,9],UndirectedEdge[8,16],UndirectedEdge[9,14],UndirectedEdge[9,17],UndirectedEdge[10,11],UndirectedEdge[10,19],UndirectedEdge[11,19],UndirectedEdge[12,15],UndirectedEdge[12,18],UndirectedEdge[13,14],UndirectedEdge[13,15],UndirectedEdge[14,17],UndirectedEdge[15,18],UndirectedEdge[16,19],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[17,20],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   1 ;   0 ;       0 , 2280600320 , 3706240064 , 2685122248 , 1223858760 , 415797738 , 115392574 , 27024717 , 5323803 ,  866752 ,  113728 ,   11592 ,     864 ,      42 ,       1 ; 
/1234/47b/36a/59/58/89/acj/bci/dh/eg/ef/df/ij/fh/fg//jk/ik/k/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,7],UndirectedEdge[1,11],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,10],UndirectedEdge[3,5],UndirectedEdge[3,9],UndirectedEdge[4,5],UndirectedEdge[4,8],UndirectedEdge[5,8],UndirectedEdge[5,9],UndirectedEdge[6,10],UndirectedEdge[6,12],UndirectedEdge[6,19],UndirectedEdge[7,11],UndirectedEdge[7,12],UndirectedEdge[7,18],UndirectedEdge[8,13],UndirectedEdge[8,17],UndirectedEdge[9,14],UndirectedEdge[9,16],UndirectedEdge[10,14],UndirectedEdge[10,15],UndirectedEdge[11,13],UndirectedEdge[11,15],UndirectedEdge[12,18],UndirectedEdge[12,19],UndirectedEdge[13,15],UndirectedEdge[13,17],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[16,19],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[17,20],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   8 ;   0 ;       0 , 2379933952 , 3765352832 , 2639063552 , 1160860872 , 381786776 , 103570214 , 24079254 , 4788740 ,  797248 ,  107600 ,   11264 ,     856 ,      42 ,       1 ; 
/1234/478/356/9a/ab/6df/ce/8cd/9g/ag/b/hi/de/f/fj/j/hk/ik/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,7],UndirectedEdge[1,8],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[3,9],UndirectedEdge[3,10],UndirectedEdge[4,10],UndirectedEdge[4,11],UndirectedEdge[5,6],UndirectedEdge[5,13],UndirectedEdge[5,15],UndirectedEdge[6,12],UndirectedEdge[6,14],UndirectedEdge[7,8],UndirectedEdge[7,12],UndirectedEdge[7,13],UndirectedEdge[8,9],UndirectedEdge[8,16],UndirectedEdge[9,10],UndirectedEdge[9,16],UndirectedEdge[10,11],UndirectedEdge[11,17],UndirectedEdge[11,18],UndirectedEdge[12,13],UndirectedEdge[12,14],UndirectedEdge[13,15],UndirectedEdge[14,15],UndirectedEdge[14,19],UndirectedEdge[15,19],UndirectedEdge[16,17],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[17,20],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   2 ;   0 ;       0 , 2003643904 , 3502479616 , 2793602880 , 1419797688 , 533683576 , 159321634 , 38744182 , 7681928 , 1227264 ,  154608 ,   14848 ,    1028 ,      46 ,       1 ; 
/1234/25c/68/49a/7b/6cd/8d/bde/9f/af/bg/g/eh/e/h/ik/ij/jk/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,5],UndirectedEdge[1,12],UndirectedEdge[2,6],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,9],UndirectedEdge[3,10],UndirectedEdge[4,7],UndirectedEdge[4,11],UndirectedEdge[5,6],UndirectedEdge[5,12],UndirectedEdge[5,13],UndirectedEdge[6,8],UndirectedEdge[6,13],UndirectedEdge[7,11],UndirectedEdge[7,13],UndirectedEdge[7,14],UndirectedEdge[8,9],UndirectedEdge[8,15],UndirectedEdge[9,10],UndirectedEdge[9,15],UndirectedEdge[10,11],UndirectedEdge[10,16],UndirectedEdge[11,16],UndirectedEdge[12,14],UndirectedEdge[12,17],UndirectedEdge[13,14],UndirectedEdge[14,17],UndirectedEdge[15,18],UndirectedEdge[15,20],UndirectedEdge[16,18],UndirectedEdge[16,19],UndirectedEdge[17,19],UndirectedEdge[17,20],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   1 ;   0 ;       0 , 2122597632 , 3595639296 , 2749106688 , 1331797076 , 479833852 , 139596747 , 33752173 , 6765472 , 1105512 ,  143472 ,   14224 ,    1012 ,      46 ,       1 ; 
/1234/468/357/8a/79/7ce/8bd/9/a/cg/bf/df/eg/eh/h/ik/ij/jk/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[1,8],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,7],UndirectedEdge[3,8],UndirectedEdge[3,10],UndirectedEdge[4,7],UndirectedEdge[4,9],UndirectedEdge[5,7],UndirectedEdge[5,12],UndirectedEdge[5,14],UndirectedEdge[6,8],UndirectedEdge[6,11],UndirectedEdge[6,13],UndirectedEdge[7,9],UndirectedEdge[8,10],UndirectedEdge[9,12],UndirectedEdge[9,16],UndirectedEdge[10,11],UndirectedEdge[10,15],UndirectedEdge[11,13],UndirectedEdge[11,15],UndirectedEdge[12,14],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,17],UndirectedEdge[14,17],UndirectedEdge[15,18],UndirectedEdge[15,20],UndirectedEdge[16,18],UndirectedEdge[16,19],UndirectedEdge[17,19],UndirectedEdge[17,20],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   2 ;   0 ;       0 , 2037400320 , 3534366464 , 2782456432 , 1391172856 , 515855624 , 153081654 , 37253419 , 7411399 , 1188792 ,  150592 ,   14584 ,    1020 ,      46 ,       1 ; 
/1234/367/458/89/7a/8cd/7gh/a/9/bf/be/ef/dfi/ej/j/i/hjk/ik/k/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,3],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[2,8],UndirectedEdge[3,8],UndirectedEdge[3,9],UndirectedEdge[4,7],UndirectedEdge[4,10],UndirectedEdge[5,8],UndirectedEdge[5,12],UndirectedEdge[5,13],UndirectedEdge[6,7],UndirectedEdge[6,16],UndirectedEdge[6,17],UndirectedEdge[7,10],UndirectedEdge[8,9],UndirectedEdge[9,11],UndirectedEdge[9,15],UndirectedEdge[10,11],UndirectedEdge[10,14],UndirectedEdge[11,14],UndirectedEdge[11,15],UndirectedEdge[12,13],UndirectedEdge[12,15],UndirectedEdge[12,18],UndirectedEdge[13,14],UndirectedEdge[13,19],UndirectedEdge[14,19],UndirectedEdge[15,18],UndirectedEdge[16,17],UndirectedEdge[16,19],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[17,20],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   1 ;   0 ;       0 , 2155835136 , 3620704320 , 2737829584 , 1308662140 , 464473000 , 133278101 , 31958413 , 6404802 , 1054232 ,  138496 ,   13928 ,    1004 ,      46 ,       1 ; 
/1234/467/3ab/59/58/89/7dh/eg/cj/ci/bef/df/ij/fh/fg//jk/ik/k/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,3],UndirectedEdge[2,10],UndirectedEdge[2,11],UndirectedEdge[3,5],UndirectedEdge[3,9],UndirectedEdge[4,5],UndirectedEdge[4,8],UndirectedEdge[5,8],UndirectedEdge[5,9],UndirectedEdge[6,7],UndirectedEdge[6,13],UndirectedEdge[6,17],UndirectedEdge[7,14],UndirectedEdge[7,16],UndirectedEdge[8,12],UndirectedEdge[8,19],UndirectedEdge[9,12],UndirectedEdge[9,18],UndirectedEdge[10,11],UndirectedEdge[10,14],UndirectedEdge[10,15],UndirectedEdge[11,13],UndirectedEdge[11,15],UndirectedEdge[12,18],UndirectedEdge[12,19],UndirectedEdge[13,15],UndirectedEdge[13,17],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[16,19],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[17,20],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   1 ;   0 ;       0 , 2107151616 , 3586907648 , 2757195472 , 1341613576 , 484405296 , 140934258 , 34053203 , 6820235 , 1112600 ,  144000 ,   14240 ,    1012 ,      46 ,       1 ; 
/1234/468/357/49/9/7ce/8bd/ag/af/bc/fg/cd/e/ik/jk/hj/hi/ij/k/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[1,8],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,7],UndirectedEdge[3,4],UndirectedEdge[3,9],UndirectedEdge[4,9],UndirectedEdge[5,7],UndirectedEdge[5,12],UndirectedEdge[5,14],UndirectedEdge[6,8],UndirectedEdge[6,11],UndirectedEdge[6,13],UndirectedEdge[7,10],UndirectedEdge[7,16],UndirectedEdge[8,10],UndirectedEdge[8,15],UndirectedEdge[9,11],UndirectedEdge[9,12],UndirectedEdge[10,15],UndirectedEdge[10,16],UndirectedEdge[11,12],UndirectedEdge[11,13],UndirectedEdge[12,14],UndirectedEdge[13,18],UndirectedEdge[13,20],UndirectedEdge[14,19],UndirectedEdge[14,20],UndirectedEdge[15,17],UndirectedEdge[15,19],UndirectedEdge[16,17],UndirectedEdge[16,18],UndirectedEdge[17,18],UndirectedEdge[17,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   2 ;   0 ;       0 , 2140150528 , 3616158592 , 2746974560 , 1315687748 , 467270564 , 134223751 , 32219477 , 6453948 , 1060112 ,  138928 ,   13944 ,    1004 ,      46 ,       1 ; 
/1234/27b/6a/459/58/89/adh/bcg/fj/ei/cf/de/fg/eh/i/j/jk/ik/k/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,7],UndirectedEdge[1,11],UndirectedEdge[2,6],UndirectedEdge[2,10],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,9],UndirectedEdge[4,5],UndirectedEdge[4,8],UndirectedEdge[5,8],UndirectedEdge[5,9],UndirectedEdge[6,10],UndirectedEdge[6,13],UndirectedEdge[6,17],UndirectedEdge[7,11],UndirectedEdge[7,12],UndirectedEdge[7,16],UndirectedEdge[8,15],UndirectedEdge[8,19],UndirectedEdge[9,14],UndirectedEdge[9,18],UndirectedEdge[10,12],UndirectedEdge[10,15],UndirectedEdge[11,13],UndirectedEdge[11,14],UndirectedEdge[12,15],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,17],UndirectedEdge[14,18],UndirectedEdge[15,19],UndirectedEdge[16,19],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[17,20],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   2 ;   0 ;       0 , 2197943040 , 3645912000 , 2718050048 , 1281665440 , 450134948 , 128450072 , 30806139 , 6208145 , 1031512 ,  136928 ,   13880 ,    1004 ,      46 ,       1 ; 
/1234/479/358/6a/bc/68d/ad/9ef/eh/fg/gi/chj/dk/k/fh/g/i/j/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,7],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,8],UndirectedEdge[3,6],UndirectedEdge[3,10],UndirectedEdge[4,11],UndirectedEdge[4,12],UndirectedEdge[5,6],UndirectedEdge[5,8],UndirectedEdge[5,13],UndirectedEdge[6,10],UndirectedEdge[6,13],UndirectedEdge[7,9],UndirectedEdge[7,14],UndirectedEdge[7,15],UndirectedEdge[8,14],UndirectedEdge[8,17],UndirectedEdge[9,15],UndirectedEdge[9,16],UndirectedEdge[10,16],UndirectedEdge[10,18],UndirectedEdge[11,12],UndirectedEdge[11,17],UndirectedEdge[11,19],UndirectedEdge[12,13],UndirectedEdge[12,20],UndirectedEdge[13,20],UndirectedEdge[14,15],UndirectedEdge[14,17],UndirectedEdge[15,16],UndirectedEdge[16,18],UndirectedEdge[17,19],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   2 ;   0 ;       0 , 2210899712 , 3657974848 , 2713653056 , 1270849088 , 443394996 , 126047976 , 30241091 , 6118801 , 1022352 ,  136368 ,   13864 ,    1004 ,      46 ,       1 ; 
/1234/468/357/ac/9b/67h/8h/fg/eg/bdf/cde/ik/ij/ef/g/g//jk/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[1,8],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,7],UndirectedEdge[3,10],UndirectedEdge[3,12],UndirectedEdge[4,9],UndirectedEdge[4,11],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[5,17],UndirectedEdge[6,8],UndirectedEdge[6,17],UndirectedEdge[7,15],UndirectedEdge[7,16],UndirectedEdge[8,14],UndirectedEdge[8,16],UndirectedEdge[9,11],UndirectedEdge[9,13],UndirectedEdge[9,15],UndirectedEdge[10,12],UndirectedEdge[10,13],UndirectedEdge[10,14],UndirectedEdge[11,18],UndirectedEdge[11,20],UndirectedEdge[12,18],UndirectedEdge[12,19],UndirectedEdge[13,14],UndirectedEdge[13,15],UndirectedEdge[14,16],UndirectedEdge[15,16],UndirectedEdge[17,19],UndirectedEdge[17,20],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   2 ;   0 ;       0 , 2247351040 , 3682102016 , 2699132352 , 1247119316 , 428875312 , 120278711 , 28596972 , 5778985 ,  972464 ,  131424 ,   13568 ,     996 ,      46 ,       1 ; 
/1234/36a/459/7b/78/69f/af/8b/dg/ce/bc/c/e/egi/i/hj/hk/jk/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,3],UndirectedEdge[1,6],UndirectedEdge[1,10],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[2,9],UndirectedEdge[3,7],UndirectedEdge[3,11],UndirectedEdge[4,7],UndirectedEdge[4,8],UndirectedEdge[5,6],UndirectedEdge[5,9],UndirectedEdge[5,15],UndirectedEdge[6,10],UndirectedEdge[6,15],UndirectedEdge[7,8],UndirectedEdge[7,11],UndirectedEdge[8,13],UndirectedEdge[8,16],UndirectedEdge[9,12],UndirectedEdge[9,14],UndirectedEdge[10,11],UndirectedEdge[10,12],UndirectedEdge[11,12],UndirectedEdge[12,14],UndirectedEdge[13,14],UndirectedEdge[13,16],UndirectedEdge[13,18],UndirectedEdge[14,18],UndirectedEdge[15,17],UndirectedEdge[15,19],UndirectedEdge[16,17],UndirectedEdge[16,20],UndirectedEdge[17,19],UndirectedEdge[17,20],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   1 ;   0 ;       0 , 2051819520 , 3553636736 , 2784088320 , 1377766440 , 502807556 , 146636530 , 35278351 , 7018587 , 1138800 ,  146840 ,   14456 ,    1020 ,      46 ,       1 ; 
/1234/379/458/6a/56/68/a/89c/c/bd/be/de/jk/fg/hi/gik/hj/ij/k/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,3],UndirectedEdge[1,7],UndirectedEdge[1,9],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[2,8],UndirectedEdge[3,6],UndirectedEdge[3,10],UndirectedEdge[4,5],UndirectedEdge[4,6],UndirectedEdge[5,6],UndirectedEdge[5,8],UndirectedEdge[6,10],UndirectedEdge[7,8],UndirectedEdge[7,9],UndirectedEdge[7,12],UndirectedEdge[8,12],UndirectedEdge[9,11],UndirectedEdge[9,13],UndirectedEdge[10,11],UndirectedEdge[10,14],UndirectedEdge[11,13],UndirectedEdge[11,14],UndirectedEdge[12,19],UndirectedEdge[12,20],UndirectedEdge[13,15],UndirectedEdge[13,16],UndirectedEdge[14,17],UndirectedEdge[14,18],UndirectedEdge[15,16],UndirectedEdge[15,18],UndirectedEdge[15,20],UndirectedEdge[16,17],UndirectedEdge[16,19],UndirectedEdge[17,18],UndirectedEdge[17,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   2 ;   0 ;       0 , 1881743360 , 3434892800 , 2854732928 , 1495233440 , 571190392 , 171370496 , 41560058 , 8166702 , 1287112 ,  159704 ,   15128 ,    1036 ,      46 ,       1 ; 
/1234/378/46a/59/56/69/a/8bf/be/cg/cd/ef/dg/ik/hi/hj/jk/ij/k/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,3],UndirectedEdge[1,7],UndirectedEdge[1,8],UndirectedEdge[2,4],UndirectedEdge[2,6],UndirectedEdge[2,10],UndirectedEdge[3,5],UndirectedEdge[3,9],UndirectedEdge[4,5],UndirectedEdge[4,6],UndirectedEdge[5,6],UndirectedEdge[5,9],UndirectedEdge[6,10],UndirectedEdge[7,8],UndirectedEdge[7,11],UndirectedEdge[7,15],UndirectedEdge[8,11],UndirectedEdge[8,14],UndirectedEdge[9,12],UndirectedEdge[9,16],UndirectedEdge[10,12],UndirectedEdge[10,13],UndirectedEdge[11,14],UndirectedEdge[11,15],UndirectedEdge[12,13],UndirectedEdge[12,16],UndirectedEdge[13,18],UndirectedEdge[13,20],UndirectedEdge[14,17],UndirectedEdge[14,18],UndirectedEdge[15,17],UndirectedEdge[15,19],UndirectedEdge[16,19],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[17,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   1 ;   1 ;       0 , 1747683328 , 3300600832 , 2880964736 , 1605192448 , 654278352 , 207292148 , 52090240 , 10396227 , 1635657 ,  199640 ,   18344 ,    1200 ,      50 ,       1 ; 
/1234/48a/35a/69/79/afg/9bc/9hi/ade///cgk/ej/ehj/j/gik/k/ij/k/// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,8],UndirectedEdge[1,10],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,10],UndirectedEdge[3,6],UndirectedEdge[3,9],UndirectedEdge[4,7],UndirectedEdge[4,9],UndirectedEdge[5,10],UndirectedEdge[5,15],UndirectedEdge[5,16],UndirectedEdge[6,9],UndirectedEdge[6,11],UndirectedEdge[6,12],UndirectedEdge[7,9],UndirectedEdge[7,17],UndirectedEdge[7,18],UndirectedEdge[8,10],UndirectedEdge[8,13],UndirectedEdge[8,14],UndirectedEdge[11,12],UndirectedEdge[11,16],UndirectedEdge[11,20],UndirectedEdge[12,14],UndirectedEdge[12,19],UndirectedEdge[13,14],UndirectedEdge[13,17],UndirectedEdge[13,19],UndirectedEdge[14,19],UndirectedEdge[15,16],UndirectedEdge[15,18],UndirectedEdge[15,20],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[17,19],UndirectedEdge[18,20]}] ;   2 ;   0 ;       0 , 2033364480 , 3527816192 , 2780158720 , 1393810536 , 520112420 , 156483834 , 39037007 , 8039595 , 1337888 ,  174288 ,   17024 ,    1168 ,      50 ,       1 ; 
/1234/489/36c/7a/5b/bde/7cf/af/9bg/dh/ei/g/fj/eh/i/j/hk/k/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,8],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,12],UndirectedEdge[3,7],UndirectedEdge[3,10],UndirectedEdge[4,5],UndirectedEdge[4,11],UndirectedEdge[5,11],UndirectedEdge[5,13],UndirectedEdge[5,14],UndirectedEdge[6,7],UndirectedEdge[6,12],UndirectedEdge[6,15],UndirectedEdge[7,10],UndirectedEdge[7,15],UndirectedEdge[8,9],UndirectedEdge[8,11],UndirectedEdge[8,16],UndirectedEdge[9,13],UndirectedEdge[9,17],UndirectedEdge[10,14],UndirectedEdge[10,18],UndirectedEdge[11,16],UndirectedEdge[12,15],UndirectedEdge[12,19],UndirectedEdge[13,14],UndirectedEdge[13,17],UndirectedEdge[14,18],UndirectedEdge[15,19],UndirectedEdge[16,17],UndirectedEdge[16,20],UndirectedEdge[17,20],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   1 ;   0 ;       0 , 1956503552 , 3488154240 , 2824471488 , 1443410272 , 540503940 , 159917964 , 38478083 , 7550237 , 1197144 ,  150648 ,   14568 ,    1020 ,      46 ,       1 ; 
/1234/235/68/45/79/6b/8b/9cf/ae/ad/de/eh/dfg/g/h/ij/jk/ik/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,5],UndirectedEdge[2,6],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[4,7],UndirectedEdge[4,9],UndirectedEdge[5,6],UndirectedEdge[5,11],UndirectedEdge[6,8],UndirectedEdge[6,11],UndirectedEdge[7,9],UndirectedEdge[7,12],UndirectedEdge[7,15],UndirectedEdge[8,10],UndirectedEdge[8,14],UndirectedEdge[9,10],UndirectedEdge[9,13],UndirectedEdge[10,13],UndirectedEdge[10,14],UndirectedEdge[11,14],UndirectedEdge[11,17],UndirectedEdge[12,13],UndirectedEdge[12,15],UndirectedEdge[12,16],UndirectedEdge[13,16],UndirectedEdge[14,17],UndirectedEdge[15,18],UndirectedEdge[15,19],UndirectedEdge[16,19],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[17,20],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   2 ;   1 ;       0 , 1762975744 , 3320813568 , 2880869760 , 1589747584 , 641350736 , 201867252 , 50717776 , 10178219 , 1614481 ,  198512 ,   18320 ,    1200 ,      50 ,       1 ; 
/1234/356/458/67/9a/68/7/9b/cd/ab/ef/cg/dg/eh/fh/ij/jk/ik/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,3],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[2,8],UndirectedEdge[3,6],UndirectedEdge[3,7],UndirectedEdge[4,9],UndirectedEdge[4,10],UndirectedEdge[5,6],UndirectedEdge[5,8],UndirectedEdge[6,7],UndirectedEdge[7,9],UndirectedEdge[7,11],UndirectedEdge[8,12],UndirectedEdge[8,13],UndirectedEdge[9,10],UndirectedEdge[9,11],UndirectedEdge[10,14],UndirectedEdge[10,15],UndirectedEdge[11,12],UndirectedEdge[11,16],UndirectedEdge[12,13],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,17],UndirectedEdge[14,15],UndirectedEdge[14,17],UndirectedEdge[15,18],UndirectedEdge[15,19],UndirectedEdge[16,19],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[17,20],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   2 ;   1 ;       0 , 1809942528 , 3383440384 , 2882649216 , 1543881088 , 600841296 , 183420596 , 45374080 , 9126699 , 1472577 ,  185856 ,   17648 ,    1184 ,      50 ,       1 ; 
/1234/256/58/467/9a/68/7/9b/cd/ab/ef/cg/dg/eh/fh/ij/jk/ik/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[2,5],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,6],UndirectedEdge[3,7],UndirectedEdge[4,9],UndirectedEdge[4,10],UndirectedEdge[5,6],UndirectedEdge[5,8],UndirectedEdge[6,7],UndirectedEdge[7,9],UndirectedEdge[7,11],UndirectedEdge[8,12],UndirectedEdge[8,13],UndirectedEdge[9,10],UndirectedEdge[9,11],UndirectedEdge[10,14],UndirectedEdge[10,15],UndirectedEdge[11,12],UndirectedEdge[11,16],UndirectedEdge[12,13],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,17],UndirectedEdge[14,15],UndirectedEdge[14,17],UndirectedEdge[15,18],UndirectedEdge[15,19],UndirectedEdge[16,19],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[17,20],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   1 ;   1 ;       0 , 1787938816 , 3354442240 , 2882080256 , 1565153664 , 619517712 , 191958036 , 47879640 , 9629595 , 1541881 ,  192136 ,   17984 ,    1192 ,      50 ,       1 ; 
/1234/269/58/47a/bc/8df/9de/aef/9g/g/bh/ch/ij/ef/f//jk/ik/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,6],UndirectedEdge[1,9],UndirectedEdge[2,5],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,7],UndirectedEdge[3,10],UndirectedEdge[4,11],UndirectedEdge[4,12],UndirectedEdge[5,8],UndirectedEdge[5,13],UndirectedEdge[5,15],UndirectedEdge[6,9],UndirectedEdge[6,13],UndirectedEdge[6,14],UndirectedEdge[7,10],UndirectedEdge[7,14],UndirectedEdge[7,15],UndirectedEdge[8,9],UndirectedEdge[8,16],UndirectedEdge[9,16],UndirectedEdge[10,11],UndirectedEdge[10,17],UndirectedEdge[11,12],UndirectedEdge[11,17],UndirectedEdge[12,18],UndirectedEdge[12,19],UndirectedEdge[13,14],UndirectedEdge[13,15],UndirectedEdge[14,15],UndirectedEdge[16,19],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[17,20],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   2 ;   0 ;       0 , 1831917568 , 3372330496 , 2855639168 , 1541237024 , 610706360 , 189855136 , 47415754 , 9522350 , 1521016 ,  189336 ,   17760 ,    1184 ,      50 ,       1 ; 
/1234/47b/36a/59/58/89/adg/bch/fj/ei/df/ce/eh/fg/i/j/jk/ik/k/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,7],UndirectedEdge[1,11],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,10],UndirectedEdge[3,5],UndirectedEdge[3,9],UndirectedEdge[4,5],UndirectedEdge[4,8],UndirectedEdge[5,8],UndirectedEdge[5,9],UndirectedEdge[6,10],UndirectedEdge[6,13],UndirectedEdge[6,16],UndirectedEdge[7,11],UndirectedEdge[7,12],UndirectedEdge[7,17],UndirectedEdge[8,15],UndirectedEdge[8,19],UndirectedEdge[9,14],UndirectedEdge[9,18],UndirectedEdge[10,13],UndirectedEdge[10,15],UndirectedEdge[11,12],UndirectedEdge[11,14],UndirectedEdge[12,14],UndirectedEdge[12,17],UndirectedEdge[13,15],UndirectedEdge[13,16],UndirectedEdge[14,18],UndirectedEdge[15,19],UndirectedEdge[16,19],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[17,20],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   2 ;   0 ;       0 , 1850963968 , 3395909120 , 2853975296 , 1522574496 , 596010488 , 183921504 , 45971474 , 9311558 , 1506384 ,  189760 ,   17912 ,    1192 ,      50 ,       1 ; 
/1234/35b/48c/67/9a/6bd/7d/de/9cg/ag/eh/fi/fj/e/h/ij/hk/k/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,3],UndirectedEdge[1,5],UndirectedEdge[1,11],UndirectedEdge[2,4],UndirectedEdge[2,8],UndirectedEdge[2,12],UndirectedEdge[3,6],UndirectedEdge[3,7],UndirectedEdge[4,9],UndirectedEdge[4,10],UndirectedEdge[5,6],UndirectedEdge[5,11],UndirectedEdge[5,13],UndirectedEdge[6,7],UndirectedEdge[6,13],UndirectedEdge[7,13],UndirectedEdge[7,14],UndirectedEdge[8,9],UndirectedEdge[8,12],UndirectedEdge[8,16],UndirectedEdge[9,10],UndirectedEdge[9,16],UndirectedEdge[10,14],UndirectedEdge[10,17],UndirectedEdge[11,15],UndirectedEdge[11,18],UndirectedEdge[12,15],UndirectedEdge[12,19],UndirectedEdge[13,14],UndirectedEdge[14,17],UndirectedEdge[15,18],UndirectedEdge[15,19],UndirectedEdge[16,17],UndirectedEdge[16,20],UndirectedEdge[17,20],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   1 ;   1 ;       0 , 1894615040 , 3420958976 , 2830764096 , 1494347952 , 583182052 , 180396996 , 45231039 , 9169280 , 1482137 ,  186720 ,   17680 ,    1184 ,      50 ,       1 ; 
/1234/257/68/479/ab/7ef/8cd/9/9a/a/b/gh/dfj/ei/fi/j/hjk/ik/k/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,5],UndirectedEdge[1,7],UndirectedEdge[2,6],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,7],UndirectedEdge[3,9],UndirectedEdge[4,10],UndirectedEdge[4,11],UndirectedEdge[5,7],UndirectedEdge[5,14],UndirectedEdge[5,15],UndirectedEdge[6,8],UndirectedEdge[6,12],UndirectedEdge[6,13],UndirectedEdge[7,9],UndirectedEdge[8,9],UndirectedEdge[8,10],UndirectedEdge[9,10],UndirectedEdge[10,11],UndirectedEdge[11,16],UndirectedEdge[11,17],UndirectedEdge[12,13],UndirectedEdge[12,15],UndirectedEdge[12,19],UndirectedEdge[13,14],UndirectedEdge[13,18],UndirectedEdge[14,15],UndirectedEdge[14,18],UndirectedEdge[15,19],UndirectedEdge[16,17],UndirectedEdge[16,19],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[17,20],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   2 ;   0 ;       0 , 2013442048 , 3515162240 , 2793960832 , 1410788248 , 525532488 , 155338450 , 37427990 , 7365688 , 1171872 ,  147928 ,   14360 ,    1012 ,      46 ,       1 ; 
/1234/26c/5b/478/9a/68b/8c/8de//aeh/dg/fj/fi/eg/h/ij/hk/k/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,6],UndirectedEdge[1,12],UndirectedEdge[2,5],UndirectedEdge[2,11],UndirectedEdge[3,4],UndirectedEdge[3,7],UndirectedEdge[3,8],UndirectedEdge[4,9],UndirectedEdge[4,10],UndirectedEdge[5,6],UndirectedEdge[5,8],UndirectedEdge[5,11],UndirectedEdge[6,8],UndirectedEdge[6,12],UndirectedEdge[7,8],UndirectedEdge[7,13],UndirectedEdge[7,14],UndirectedEdge[9,10],UndirectedEdge[9,14],UndirectedEdge[9,17],UndirectedEdge[10,13],UndirectedEdge[10,16],UndirectedEdge[11,15],UndirectedEdge[11,19],UndirectedEdge[12,15],UndirectedEdge[12,18],UndirectedEdge[13,14],UndirectedEdge[13,16],UndirectedEdge[14,17],UndirectedEdge[15,18],UndirectedEdge[15,19],UndirectedEdge[16,17],UndirectedEdge[16,20],UndirectedEdge[17,20],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   8 ;   0 ;       0 , 1911651328 , 3433098496 , 2829351232 , 1486756944 , 573965984 , 173680796 , 42153428 , 8233792 , 1286656 ,  158504 ,   14968 ,    1028 ,      46 ,       1 ; 
/1234/256/68/489/7a/6cd/8/aef/9/bh/bg/gh/dfj/ei/fi/j/hk/k/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[2,6],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,8],UndirectedEdge[3,9],UndirectedEdge[4,7],UndirectedEdge[4,10],UndirectedEdge[5,6],UndirectedEdge[5,12],UndirectedEdge[5,13],UndirectedEdge[6,8],UndirectedEdge[7,10],UndirectedEdge[7,14],UndirectedEdge[7,15],UndirectedEdge[8,9],UndirectedEdge[9,11],UndirectedEdge[9,17],UndirectedEdge[10,11],UndirectedEdge[10,16],UndirectedEdge[11,16],UndirectedEdge[11,17],UndirectedEdge[12,13],UndirectedEdge[12,15],UndirectedEdge[12,19],UndirectedEdge[13,14],UndirectedEdge[13,18],UndirectedEdge[14,15],UndirectedEdge[14,18],UndirectedEdge[15,19],UndirectedEdge[16,17],UndirectedEdge[16,20],UndirectedEdge[17,20],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   2 ;   0 ;       0 , 1812833280 , 3344605184 , 2851798848 , 1559779840 , 629491656 , 199365864 , 50460042 , 10181286 , 1618656 ,  198960 ,   18336 ,    1200 ,      50 ,       1 ; 
/1234/47b/36a/59/58/89/aeg/bdh/cj/ci/ef/df/ij/fh/fg//jk/ik/k/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,7],UndirectedEdge[1,11],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,10],UndirectedEdge[3,5],UndirectedEdge[3,9],UndirectedEdge[4,5],UndirectedEdge[4,8],UndirectedEdge[5,8],UndirectedEdge[5,9],UndirectedEdge[6,10],UndirectedEdge[6,14],UndirectedEdge[6,16],UndirectedEdge[7,11],UndirectedEdge[7,13],UndirectedEdge[7,17],UndirectedEdge[8,12],UndirectedEdge[8,19],UndirectedEdge[9,12],UndirectedEdge[9,18],UndirectedEdge[10,14],UndirectedEdge[10,15],UndirectedEdge[11,13],UndirectedEdge[11,15],UndirectedEdge[12,18],UndirectedEdge[12,19],UndirectedEdge[13,15],UndirectedEdge[13,17],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[16,19],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[17,20],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   4 ;   0 ;       0 , 1967040512 , 3469848576 , 2799993728 , 1445124256 , 554917112 , 170341280 , 42738090 , 8724494 , 1424976 ,  181568 ,   17384 ,    1176 ,      50 ,       1 ; 
/1234/26a/59/47b/8c/69d/ad/bef/cde/ag/g/fh/ij/e/f/h/ik/jk/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,6],UndirectedEdge[1,10],UndirectedEdge[2,5],UndirectedEdge[2,9],UndirectedEdge[3,4],UndirectedEdge[3,7],UndirectedEdge[3,11],UndirectedEdge[4,8],UndirectedEdge[4,12],UndirectedEdge[5,6],UndirectedEdge[5,9],UndirectedEdge[5,13],UndirectedEdge[6,10],UndirectedEdge[6,13],UndirectedEdge[7,11],UndirectedEdge[7,14],UndirectedEdge[7,15],UndirectedEdge[8,12],UndirectedEdge[8,13],UndirectedEdge[8,14],UndirectedEdge[9,10],UndirectedEdge[9,16],UndirectedEdge[10,16],UndirectedEdge[11,15],UndirectedEdge[11,17],UndirectedEdge[12,18],UndirectedEdge[12,19],UndirectedEdge[13,14],UndirectedEdge[14,15],UndirectedEdge[15,17],UndirectedEdge[16,18],UndirectedEdge[16,20],UndirectedEdge[17,19],UndirectedEdge[17,20],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   4 ;   0 ;       0 , 1907761152 , 3425742336 , 2824217920 , 1487969232 , 579728736 , 179115116 , 44970644 , 9155504 , 1486192 ,  187424 ,   17712 ,    1184 ,      50 ,       1 ; 
/1234/246/36/57/89/7ce/af/ag/9bd/bc/fg/cd/e/jk/ik/hi/hj/ij/k/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[3,5],UndirectedEdge[3,7],UndirectedEdge[4,8],UndirectedEdge[4,9],UndirectedEdge[5,7],UndirectedEdge[5,12],UndirectedEdge[5,14],UndirectedEdge[6,10],UndirectedEdge[6,15],UndirectedEdge[7,10],UndirectedEdge[7,16],UndirectedEdge[8,9],UndirectedEdge[8,11],UndirectedEdge[8,13],UndirectedEdge[9,11],UndirectedEdge[9,12],UndirectedEdge[10,15],UndirectedEdge[10,16],UndirectedEdge[11,12],UndirectedEdge[11,13],UndirectedEdge[12,14],UndirectedEdge[13,19],UndirectedEdge[13,20],UndirectedEdge[14,18],UndirectedEdge[14,20],UndirectedEdge[15,17],UndirectedEdge[15,18],UndirectedEdge[16,17],UndirectedEdge[16,19],UndirectedEdge[17,18],UndirectedEdge[17,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   2 ;   0 ;       0 , 1972743680 , 3477942784 , 2801594208 , 1440243024 , 549231904 , 167048836 , 41540426 , 8435074 , 1378256 ,  176704 ,   17088 ,    1168 ,      50 ,       1 ; 
/1234/456/378/49/9/6ce/bd/8ag/af/bc/fg/cd/e/jk/hi/ik/hj/ij/k/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[2,3],UndirectedEdge[2,7],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,9],UndirectedEdge[4,9],UndirectedEdge[5,6],UndirectedEdge[5,12],UndirectedEdge[5,14],UndirectedEdge[6,11],UndirectedEdge[6,13],UndirectedEdge[7,8],UndirectedEdge[7,10],UndirectedEdge[7,16],UndirectedEdge[8,10],UndirectedEdge[8,15],UndirectedEdge[9,11],UndirectedEdge[9,12],UndirectedEdge[10,15],UndirectedEdge[10,16],UndirectedEdge[11,12],UndirectedEdge[11,13],UndirectedEdge[12,14],UndirectedEdge[13,19],UndirectedEdge[13,20],UndirectedEdge[14,17],UndirectedEdge[14,18],UndirectedEdge[15,18],UndirectedEdge[15,20],UndirectedEdge[16,17],UndirectedEdge[16,19],UndirectedEdge[17,18],UndirectedEdge[17,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;  16 ;   0 ;       0 , 1889959936 , 3406926848 , 2830009408 , 1505540176 , 590355872 , 181873260 , 45049940 , 9000144 , 1438624 ,  180576 ,   17200 ,    1168 ,      50 ,       1 ; 
/1234/27a/89/46c/5b/bdf/cde/8ag/9g/eh/bj/j/fi/ef/h/i/jk/ik/k/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,7],UndirectedEdge[1,10],UndirectedEdge[2,8],UndirectedEdge[2,9],UndirectedEdge[3,4],UndirectedEdge[3,6],UndirectedEdge[3,12],UndirectedEdge[4,5],UndirectedEdge[4,11],UndirectedEdge[5,11],UndirectedEdge[5,13],UndirectedEdge[5,15],UndirectedEdge[6,12],UndirectedEdge[6,13],UndirectedEdge[6,14],UndirectedEdge[7,8],UndirectedEdge[7,10],UndirectedEdge[7,16],UndirectedEdge[8,9],UndirectedEdge[8,16],UndirectedEdge[9,14],UndirectedEdge[9,17],UndirectedEdge[10,11],UndirectedEdge[10,19],UndirectedEdge[11,19],UndirectedEdge[12,15],UndirectedEdge[12,18],UndirectedEdge[13,14],UndirectedEdge[13,15],UndirectedEdge[14,17],UndirectedEdge[15,18],UndirectedEdge[16,19],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[17,20],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   4 ;   0 ;       0 , 2258454016 , 3693128128 , 2695579704 , 1237932396 , 423260074 , 117927773 , 27635962 , 5428843 ,  879136 ,  114640 ,   11624 ,     864 ,      42 ,       1 ; 
/1234/256/78/49a/8b/6cd/79/89/b/a/fh/eg/dfj/ei/gi/hj/jk/ik/k/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[2,7],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,9],UndirectedEdge[3,10],UndirectedEdge[4,8],UndirectedEdge[4,11],UndirectedEdge[5,6],UndirectedEdge[5,12],UndirectedEdge[5,13],UndirectedEdge[6,7],UndirectedEdge[6,9],UndirectedEdge[7,8],UndirectedEdge[7,9],UndirectedEdge[8,11],UndirectedEdge[9,10],UndirectedEdge[10,15],UndirectedEdge[10,17],UndirectedEdge[11,14],UndirectedEdge[11,16],UndirectedEdge[12,13],UndirectedEdge[12,15],UndirectedEdge[12,19],UndirectedEdge[13,14],UndirectedEdge[13,18],UndirectedEdge[14,16],UndirectedEdge[14,18],UndirectedEdge[15,17],UndirectedEdge[15,19],UndirectedEdge[16,19],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[17,20],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   2 ;   0 ;       0 , 2133364992 , 3610183360 , 2751493808 , 1323163332 , 470000320 , 133647811 , 31339681 , 6067016 ,  958624 ,  121376 ,   11968 ,     872 ,      42 ,       1 ; 
/1234/456/357/89/6a/67/a/8b/9b/df/ce/jk/egh/fgi/ik/hj/hi/j/k/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,7],UndirectedEdge[3,8],UndirectedEdge[3,9],UndirectedEdge[4,6],UndirectedEdge[4,10],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[6,10],UndirectedEdge[7,8],UndirectedEdge[7,11],UndirectedEdge[8,9],UndirectedEdge[8,11],UndirectedEdge[9,13],UndirectedEdge[9,15],UndirectedEdge[10,12],UndirectedEdge[10,14],UndirectedEdge[11,19],UndirectedEdge[11,20],UndirectedEdge[12,14],UndirectedEdge[12,16],UndirectedEdge[12,17],UndirectedEdge[13,15],UndirectedEdge[13,16],UndirectedEdge[13,18],UndirectedEdge[14,18],UndirectedEdge[14,20],UndirectedEdge[15,17],UndirectedEdge[15,19],UndirectedEdge[16,17],UndirectedEdge[16,18],UndirectedEdge[17,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   1 ;   0 ;       0 , 1926178816 , 3451898880 , 2828239040 , 1472337952 , 562596228 , 168870372 , 40824211 , 7981525 , 1254296 ,  155936 ,   14872 ,    1028 ,      46 ,       1 ; 
/1234/47a/389/5b/6c/bdf/cde/8ag/9g/eh/ci/fj/i/ef/h/j/hk/k/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,7],UndirectedEdge[1,10],UndirectedEdge[2,3],UndirectedEdge[2,8],UndirectedEdge[2,9],UndirectedEdge[3,5],UndirectedEdge[3,11],UndirectedEdge[4,6],UndirectedEdge[4,12],UndirectedEdge[5,11],UndirectedEdge[5,13],UndirectedEdge[5,15],UndirectedEdge[6,12],UndirectedEdge[6,13],UndirectedEdge[6,14],UndirectedEdge[7,8],UndirectedEdge[7,10],UndirectedEdge[7,16],UndirectedEdge[8,9],UndirectedEdge[8,16],UndirectedEdge[9,14],UndirectedEdge[9,17],UndirectedEdge[10,12],UndirectedEdge[10,18],UndirectedEdge[11,15],UndirectedEdge[11,19],UndirectedEdge[12,18],UndirectedEdge[13,14],UndirectedEdge[13,15],UndirectedEdge[14,17],UndirectedEdge[15,19],UndirectedEdge[16,17],UndirectedEdge[16,20],UndirectedEdge[17,20],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   4 ;   0 ;       0 , 2203549696 , 3653251904 , 2716746448 , 1275604160 , 446192180 , 127120244 , 30533350 , 6174218 , 1029208 ,  136864 ,   13880 ,    1004 ,      46 ,       1 ; 
/1234/489/367/45/5/cd/7bh/ag/9be/af/fg/eh/dhj/gk/fi/i/k/j/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,8],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,7],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[4,5],UndirectedEdge[5,12],UndirectedEdge[5,13],UndirectedEdge[6,7],UndirectedEdge[6,11],UndirectedEdge[6,17],UndirectedEdge[7,10],UndirectedEdge[7,16],UndirectedEdge[8,9],UndirectedEdge[8,11],UndirectedEdge[8,14],UndirectedEdge[9,10],UndirectedEdge[9,15],UndirectedEdge[10,15],UndirectedEdge[10,16],UndirectedEdge[11,14],UndirectedEdge[11,17],UndirectedEdge[12,13],UndirectedEdge[12,17],UndirectedEdge[12,19],UndirectedEdge[13,16],UndirectedEdge[13,20],UndirectedEdge[14,15],UndirectedEdge[14,18],UndirectedEdge[15,18],UndirectedEdge[16,20],UndirectedEdge[17,19],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   4 ;   0 ;       0 , 2193844224 , 3644541760 , 2720524944 , 1283723424 , 450865924 , 128613148 , 30839702 , 6215554 , 1032600 ,  136992 ,   13880 ,    1004 ,      46 ,       1 ; 
/1234/367/458/ab/9b/8cf/7dg/eh/fi/bhj/bik//def/eg/h/i/jk/j/k/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,3],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[2,8],UndirectedEdge[3,10],UndirectedEdge[3,11],UndirectedEdge[4,9],UndirectedEdge[4,11],UndirectedEdge[5,8],UndirectedEdge[5,12],UndirectedEdge[5,15],UndirectedEdge[6,7],UndirectedEdge[6,13],UndirectedEdge[6,16],UndirectedEdge[7,14],UndirectedEdge[7,17],UndirectedEdge[8,15],UndirectedEdge[8,18],UndirectedEdge[9,11],UndirectedEdge[9,17],UndirectedEdge[9,19],UndirectedEdge[10,11],UndirectedEdge[10,18],UndirectedEdge[10,20],UndirectedEdge[12,13],UndirectedEdge[12,14],UndirectedEdge[12,15],UndirectedEdge[13,14],UndirectedEdge[13,16],UndirectedEdge[14,17],UndirectedEdge[15,18],UndirectedEdge[16,19],UndirectedEdge[16,20],UndirectedEdge[17,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   1 ;   0 ;       0 , 2178237952 , 3631629888 , 2726016128 , 1295609684 , 458360396 , 131415799 , 31545837 , 6337844 , 1046728 ,  137984 ,   13912 ,    1004 ,      46 ,       1 ; 
/1234/289/67/45b/5a/ab/7fj/ei/9ch/dg/ef/cd/dh/g/fi/j/jk/ik/k/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,8],UndirectedEdge[1,9],UndirectedEdge[2,6],UndirectedEdge[2,7],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,11],UndirectedEdge[4,5],UndirectedEdge[4,10],UndirectedEdge[5,10],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,15],UndirectedEdge[6,19],UndirectedEdge[7,14],UndirectedEdge[7,18],UndirectedEdge[8,9],UndirectedEdge[8,12],UndirectedEdge[8,17],UndirectedEdge[9,13],UndirectedEdge[9,16],UndirectedEdge[10,14],UndirectedEdge[10,15],UndirectedEdge[11,12],UndirectedEdge[11,13],UndirectedEdge[12,13],UndirectedEdge[12,17],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,18],UndirectedEdge[15,19],UndirectedEdge[16,19],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[17,20],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   4 ;   0 ;       0 , 2152785408 , 3613969664 , 2736351808 , 1313033112 , 468732344 , 135244074 , 32512822 , 6504520 , 1065288 ,  139168 ,   13944 ,    1004 ,      46 ,       1 ; 
/1234/289/67/45b/5a/ab/7fi/ej/9dg/ch/df/ce/eh/fg/j/i/jk/ik/k/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,8],UndirectedEdge[1,9],UndirectedEdge[2,6],UndirectedEdge[2,7],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,11],UndirectedEdge[4,5],UndirectedEdge[4,10],UndirectedEdge[5,10],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,15],UndirectedEdge[6,18],UndirectedEdge[7,14],UndirectedEdge[7,19],UndirectedEdge[8,9],UndirectedEdge[8,13],UndirectedEdge[8,16],UndirectedEdge[9,12],UndirectedEdge[9,17],UndirectedEdge[10,13],UndirectedEdge[10,15],UndirectedEdge[11,12],UndirectedEdge[11,14],UndirectedEdge[12,14],UndirectedEdge[12,17],UndirectedEdge[13,15],UndirectedEdge[13,16],UndirectedEdge[14,19],UndirectedEdge[15,18],UndirectedEdge[16,19],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[17,20],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   4 ;   0 ;       0 , 2278485504 , 3702284864 , 2685968272 , 1226842112 , 417065084 , 115785276 , 27336880 , 5512680 ,  931168 ,  127040 ,   13288 ,     988 ,      46 ,       1 ; 
/1234/456/367/89/ab/6de/7/8f/9f/ac/bc/cg/g/eik/hj/hi/jk/ij/k/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,7],UndirectedEdge[3,8],UndirectedEdge[3,9],UndirectedEdge[4,10],UndirectedEdge[4,11],UndirectedEdge[5,6],UndirectedEdge[5,13],UndirectedEdge[5,14],UndirectedEdge[6,7],UndirectedEdge[7,8],UndirectedEdge[7,15],UndirectedEdge[8,9],UndirectedEdge[8,15],UndirectedEdge[9,10],UndirectedEdge[9,12],UndirectedEdge[10,11],UndirectedEdge[10,12],UndirectedEdge[11,12],UndirectedEdge[11,16],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,18],UndirectedEdge[13,20],UndirectedEdge[14,17],UndirectedEdge[14,19],UndirectedEdge[15,17],UndirectedEdge[15,18],UndirectedEdge[16,19],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[17,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   4 ;   0 ;       0 , 1978973184 , 3483489024 , 2800997600 , 1436701272 , 545737736 , 164649090 , 40342208 , 8012974 , 1274688 ,  159216 ,   15128 ,    1036 ,      46 ,       1 ; 
/1234/456/378/9b/ab/6cf/de/8ei/gj/bjk/bhi//dfh/eh/i/gk/jk/i//k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[2,3],UndirectedEdge[2,7],UndirectedEdge[2,8],UndirectedEdge[3,9],UndirectedEdge[3,11],UndirectedEdge[4,10],UndirectedEdge[4,11],UndirectedEdge[5,6],UndirectedEdge[5,12],UndirectedEdge[5,15],UndirectedEdge[6,13],UndirectedEdge[6,14],UndirectedEdge[7,8],UndirectedEdge[7,14],UndirectedEdge[7,18],UndirectedEdge[8,16],UndirectedEdge[8,19],UndirectedEdge[9,11],UndirectedEdge[9,19],UndirectedEdge[9,20],UndirectedEdge[10,11],UndirectedEdge[10,17],UndirectedEdge[10,18],UndirectedEdge[12,13],UndirectedEdge[12,15],UndirectedEdge[12,17],UndirectedEdge[13,14],UndirectedEdge[13,17],UndirectedEdge[14,18],UndirectedEdge[15,16],UndirectedEdge[15,20],UndirectedEdge[16,19],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[19,20]}] ;   1 ;   0 ;       0 , 2133663232 , 3602855936 , 2744749488 , 1324650756 , 475381908 , 137833483 , 33281640 , 6682381 , 1096232 ,  142880 ,   14208 ,    1012 ,      46 ,       1 ; 
/1234/456/368/9a/7b/67f/8/bf/9d/ad/ce/cg/eg/ei/i/hj/hk/jk/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,8],UndirectedEdge[3,9],UndirectedEdge[3,10],UndirectedEdge[4,7],UndirectedEdge[4,11],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[5,15],UndirectedEdge[6,8],UndirectedEdge[7,11],UndirectedEdge[7,15],UndirectedEdge[8,9],UndirectedEdge[8,13],UndirectedEdge[9,10],UndirectedEdge[9,13],UndirectedEdge[10,12],UndirectedEdge[10,14],UndirectedEdge[11,12],UndirectedEdge[11,16],UndirectedEdge[12,14],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,18],UndirectedEdge[14,18],UndirectedEdge[15,17],UndirectedEdge[15,19],UndirectedEdge[16,17],UndirectedEdge[16,20],UndirectedEdge[17,19],UndirectedEdge[17,20],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   2 ;   1 ;       0 , 2035938816 , 3533563328 , 2783052080 , 1392012168 , 516387752 , 153306026 , 37315271 , 7421766 , 1189721 ,  150624 ,   14584 ,    1020 ,      46 ,       1 ; 
/1234/278/56/4ac/9b/67e/8d/8e/d/beh/cdg/fj/fi/g/h/ij/hk/k/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,7],UndirectedEdge[1,8],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[3,4],UndirectedEdge[3,10],UndirectedEdge[3,12],UndirectedEdge[4,9],UndirectedEdge[4,11],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[5,14],UndirectedEdge[6,8],UndirectedEdge[6,13],UndirectedEdge[7,8],UndirectedEdge[7,14],UndirectedEdge[8,13],UndirectedEdge[9,11],UndirectedEdge[9,14],UndirectedEdge[9,17],UndirectedEdge[10,12],UndirectedEdge[10,13],UndirectedEdge[10,16],UndirectedEdge[11,15],UndirectedEdge[11,19],UndirectedEdge[12,15],UndirectedEdge[12,18],UndirectedEdge[13,16],UndirectedEdge[14,17],UndirectedEdge[15,18],UndirectedEdge[15,19],UndirectedEdge[16,17],UndirectedEdge[16,20],UndirectedEdge[17,20],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;  12 ;   0 ;       0 , 2022203392 , 3537820160 , 2799004704 , 1395233656 , 511539128 , 149806570 , 36198832 , 7215110 , 1166792 ,  149240 ,   14552 ,    1020 ,      46 ,       1 ; 
/1234/25a/67/489/bc/6ad/7d/fi/9eg/ej/hk/cfg/dh/h/gj/gi//k/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,5],UndirectedEdge[1,10],UndirectedEdge[2,6],UndirectedEdge[2,7],UndirectedEdge[3,4],UndirectedEdge[3,8],UndirectedEdge[3,9],UndirectedEdge[4,11],UndirectedEdge[4,12],UndirectedEdge[5,6],UndirectedEdge[5,10],UndirectedEdge[5,13],UndirectedEdge[6,7],UndirectedEdge[6,13],UndirectedEdge[7,15],UndirectedEdge[7,18],UndirectedEdge[8,9],UndirectedEdge[8,14],UndirectedEdge[8,16],UndirectedEdge[9,14],UndirectedEdge[9,19],UndirectedEdge[10,17],UndirectedEdge[10,20],UndirectedEdge[11,12],UndirectedEdge[11,15],UndirectedEdge[11,16],UndirectedEdge[12,13],UndirectedEdge[12,17],UndirectedEdge[13,17],UndirectedEdge[14,16],UndirectedEdge[14,19],UndirectedEdge[15,16],UndirectedEdge[15,18],UndirectedEdge[17,20],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   2 ;   0 ;       0 , 2151216128 , 3623375232 , 2742617360 , 1308541428 , 462818620 , 132460487 , 31748944 , 6370857 , 1050832 ,  138336 ,   13928 ,    1004 ,      46 ,       1 ; 
/1234/468/357/49/9/7ce/8bd/8a/a/af/f/cdg/eg/ik/hj/hi/jk/ij/k/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[1,8],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,7],UndirectedEdge[3,4],UndirectedEdge[3,9],UndirectedEdge[4,9],UndirectedEdge[5,7],UndirectedEdge[5,12],UndirectedEdge[5,14],UndirectedEdge[6,8],UndirectedEdge[6,11],UndirectedEdge[6,13],UndirectedEdge[7,8],UndirectedEdge[7,10],UndirectedEdge[8,10],UndirectedEdge[9,10],UndirectedEdge[9,15],UndirectedEdge[10,15],UndirectedEdge[11,12],UndirectedEdge[11,13],UndirectedEdge[11,16],UndirectedEdge[12,14],UndirectedEdge[12,16],UndirectedEdge[13,18],UndirectedEdge[13,20],UndirectedEdge[14,17],UndirectedEdge[14,19],UndirectedEdge[15,17],UndirectedEdge[15,18],UndirectedEdge[16,19],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[17,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   6 ;   0 ;       0 , 2024115712 , 3537014016 , 2796714688 , 1395301704 , 512481808 , 150106646 , 36147320 , 7159410 , 1149992 ,  146528 ,   14320 ,    1012 ,      46 ,       1 ; 
/1234/26c/5b/478/9a/68b/8c/8de//adh/eg/fj/fi/eh/g/ij/jk/ik/k/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,6],UndirectedEdge[1,12],UndirectedEdge[2,5],UndirectedEdge[2,11],UndirectedEdge[3,4],UndirectedEdge[3,7],UndirectedEdge[3,8],UndirectedEdge[4,9],UndirectedEdge[4,10],UndirectedEdge[5,6],UndirectedEdge[5,8],UndirectedEdge[5,11],UndirectedEdge[6,8],UndirectedEdge[6,12],UndirectedEdge[7,8],UndirectedEdge[7,13],UndirectedEdge[7,14],UndirectedEdge[9,10],UndirectedEdge[9,13],UndirectedEdge[9,17],UndirectedEdge[10,14],UndirectedEdge[10,16],UndirectedEdge[11,15],UndirectedEdge[11,19],UndirectedEdge[12,15],UndirectedEdge[12,18],UndirectedEdge[13,14],UndirectedEdge[13,17],UndirectedEdge[14,16],UndirectedEdge[15,18],UndirectedEdge[15,19],UndirectedEdge[16,19],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[17,20],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   8 ;   0 ;       0 , 2225451008 , 3666811136 , 2708386096 , 1262887640 , 438104620 , 123156730 , 28887330 , 5637424 ,  902432 ,  116208 ,   11672 ,     864 ,      42 ,       1 ; 
/1234/235/67/45/78/bc/79a/8/de/acg/bf/cf/g/eik/hj/jk/hi/ij/k/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,5],UndirectedEdge[2,6],UndirectedEdge[2,7],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[4,7],UndirectedEdge[4,8],UndirectedEdge[5,11],UndirectedEdge[5,12],UndirectedEdge[6,7],UndirectedEdge[6,9],UndirectedEdge[6,10],UndirectedEdge[7,8],UndirectedEdge[8,13],UndirectedEdge[8,14],UndirectedEdge[9,10],UndirectedEdge[9,12],UndirectedEdge[9,16],UndirectedEdge[10,11],UndirectedEdge[10,15],UndirectedEdge[11,12],UndirectedEdge[11,15],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,18],UndirectedEdge[13,20],UndirectedEdge[14,17],UndirectedEdge[14,19],UndirectedEdge[15,19],UndirectedEdge[15,20],UndirectedEdge[16,17],UndirectedEdge[16,18],UndirectedEdge[17,18],UndirectedEdge[17,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   4 ;   0 ;       0 , 1931265024 , 3456060928 , 2825681216 , 1467311824 , 560223776 , 168892204 , 41264852 , 8176720 , 1298400 ,  161840 ,   15328 ,    1044 ,      46 ,       1 ; 
/1234/356/478/89/ab/6df/ce/8cd/9/ag/bg/hi/de/f/fj/j/hk/ik/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,3],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[2,4],UndirectedEdge[2,7],UndirectedEdge[2,8],UndirectedEdge[3,8],UndirectedEdge[3,9],UndirectedEdge[4,10],UndirectedEdge[4,11],UndirectedEdge[5,6],UndirectedEdge[5,13],UndirectedEdge[5,15],UndirectedEdge[6,12],UndirectedEdge[6,14],UndirectedEdge[7,8],UndirectedEdge[7,12],UndirectedEdge[7,13],UndirectedEdge[8,9],UndirectedEdge[9,10],UndirectedEdge[9,16],UndirectedEdge[10,11],UndirectedEdge[10,16],UndirectedEdge[11,17],UndirectedEdge[11,18],UndirectedEdge[12,13],UndirectedEdge[12,14],UndirectedEdge[13,15],UndirectedEdge[14,15],UndirectedEdge[14,19],UndirectedEdge[15,19],UndirectedEdge[16,17],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[17,20],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   8 ;   0 ;       0 , 1905953792 , 3425602304 , 2828996160 , 1491961680 , 578783264 , 176109436 , 42994020 , 8446656 , 1325888 ,  163536 ,   15376 ,    1044 ,      46 ,       1 ; 
/1234/46a/37b/58/59/89/7ad/bd/9c/c/eh/fg/hk/gj/fhi/gi/j/k/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[1,10],UndirectedEdge[2,3],UndirectedEdge[2,7],UndirectedEdge[2,11],UndirectedEdge[3,5],UndirectedEdge[3,8],UndirectedEdge[4,5],UndirectedEdge[4,9],UndirectedEdge[5,8],UndirectedEdge[5,9],UndirectedEdge[6,7],UndirectedEdge[6,10],UndirectedEdge[6,13],UndirectedEdge[7,11],UndirectedEdge[7,13],UndirectedEdge[8,9],UndirectedEdge[8,12],UndirectedEdge[9,12],UndirectedEdge[10,14],UndirectedEdge[10,17],UndirectedEdge[11,15],UndirectedEdge[11,16],UndirectedEdge[12,17],UndirectedEdge[12,20],UndirectedEdge[13,16],UndirectedEdge[13,19],UndirectedEdge[14,15],UndirectedEdge[14,17],UndirectedEdge[14,18],UndirectedEdge[15,16],UndirectedEdge[15,18],UndirectedEdge[16,19],UndirectedEdge[17,20],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   1 ;   0 ;       0 , 2002482688 , 3513951616 , 2800498176 , 1414006752 , 526630488 , 156074648 , 37832242 , 7504806 , 1203360 ,  152584 ,   14768 ,    1028 ,      46 ,       1 ; 
/1234/27b/6a/459/58/89/adh/bcg/fi/ej/df/ce/eg/fh/j/i/jk/ik/k/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,7],UndirectedEdge[1,11],UndirectedEdge[2,6],UndirectedEdge[2,10],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,9],UndirectedEdge[4,5],UndirectedEdge[4,8],UndirectedEdge[5,8],UndirectedEdge[5,9],UndirectedEdge[6,10],UndirectedEdge[6,13],UndirectedEdge[6,17],UndirectedEdge[7,11],UndirectedEdge[7,12],UndirectedEdge[7,16],UndirectedEdge[8,15],UndirectedEdge[8,18],UndirectedEdge[9,14],UndirectedEdge[9,19],UndirectedEdge[10,13],UndirectedEdge[10,15],UndirectedEdge[11,12],UndirectedEdge[11,14],UndirectedEdge[12,14],UndirectedEdge[12,16],UndirectedEdge[13,15],UndirectedEdge[13,17],UndirectedEdge[14,19],UndirectedEdge[15,18],UndirectedEdge[16,19],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[17,20],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   2 ;   1 ;       0 , 1758990336 , 3307417088 , 2869068160 , 1592332384 , 652833376 , 211229292 , 54947852 , 11417575 , 1862017 ,  232336 ,   21368 ,    1364 ,      54 ,       1 ; 
/1234/235/45/78/69/be/9ab/8ad/cg/cf/bd/e/fg/eh/h/ik/ij/jk/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,5],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[3,7],UndirectedEdge[3,8],UndirectedEdge[4,6],UndirectedEdge[4,9],UndirectedEdge[5,11],UndirectedEdge[5,14],UndirectedEdge[6,9],UndirectedEdge[6,10],UndirectedEdge[6,11],UndirectedEdge[7,8],UndirectedEdge[7,10],UndirectedEdge[7,13],UndirectedEdge[8,12],UndirectedEdge[8,16],UndirectedEdge[9,12],UndirectedEdge[9,15],UndirectedEdge[10,11],UndirectedEdge[10,13],UndirectedEdge[11,14],UndirectedEdge[12,15],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,17],UndirectedEdge[14,17],UndirectedEdge[15,18],UndirectedEdge[15,20],UndirectedEdge[16,18],UndirectedEdge[16,19],UndirectedEdge[17,19],UndirectedEdge[17,20],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   1 ;   0 ;       0 , 1941024768 , 3467491840 , 2821925056 , 1456143072 , 554043556 , 167895732 , 41730859 , 8503901 , 1396376 ,  179496 ,   17320 ,    1176 ,      50 ,       1 ; 
/1234/479/368/5b/5a/ab/78c/9c/eh/dg/bf/f/de/eg/h/jk/ik/ij/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,7],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,8],UndirectedEdge[3,5],UndirectedEdge[3,11],UndirectedEdge[4,5],UndirectedEdge[4,10],UndirectedEdge[5,10],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,8],UndirectedEdge[6,12],UndirectedEdge[7,9],UndirectedEdge[7,12],UndirectedEdge[8,14],UndirectedEdge[8,17],UndirectedEdge[9,13],UndirectedEdge[9,16],UndirectedEdge[10,11],UndirectedEdge[10,15],UndirectedEdge[11,15],UndirectedEdge[12,13],UndirectedEdge[12,14],UndirectedEdge[13,14],UndirectedEdge[13,16],UndirectedEdge[14,17],UndirectedEdge[15,19],UndirectedEdge[15,20],UndirectedEdge[16,18],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[17,19],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   2 ;   1 ;       0 , 1878321152 , 3402264832 , 2833912000 , 1509997232 , 594257956 , 184457668 , 46141319 , 9300512 , 1494225 ,  187376 ,   17696 ,    1184 ,      50 ,       1 ; 
/1234/248/38/57/56/67/9a/ab/cd/agh/b/fj/dei/ef/fi/j/hjk/ik/k/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,4],UndirectedEdge[1,8],UndirectedEdge[2,3],UndirectedEdge[2,8],UndirectedEdge[3,5],UndirectedEdge[3,7],UndirectedEdge[4,5],UndirectedEdge[4,6],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[6,9],UndirectedEdge[6,10],UndirectedEdge[7,10],UndirectedEdge[7,11],UndirectedEdge[8,12],UndirectedEdge[8,13],UndirectedEdge[9,10],UndirectedEdge[9,16],UndirectedEdge[9,17],UndirectedEdge[10,11],UndirectedEdge[11,15],UndirectedEdge[11,19],UndirectedEdge[12,13],UndirectedEdge[12,14],UndirectedEdge[12,18],UndirectedEdge[13,14],UndirectedEdge[13,15],UndirectedEdge[14,15],UndirectedEdge[14,18],UndirectedEdge[15,19],UndirectedEdge[16,17],UndirectedEdge[16,19],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[17,20],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   1 ;   1 ;       0 , 1718136832 , 3260327424 , 2876666880 , 1631685472 , 680945248 , 221556492 , 57200228 , 11703343 , 1877281 ,  231408 ,   21184 ,    1356 ,      54 ,       1 ; 
/1234/489/36c/5a/7b/ade/7cf/bf/9dg/ah/h/ei/fj/eg/i/j/hk/k/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,8],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,12],UndirectedEdge[3,5],UndirectedEdge[3,10],UndirectedEdge[4,7],UndirectedEdge[4,11],UndirectedEdge[5,10],UndirectedEdge[5,13],UndirectedEdge[5,14],UndirectedEdge[6,7],UndirectedEdge[6,12],UndirectedEdge[6,15],UndirectedEdge[7,11],UndirectedEdge[7,15],UndirectedEdge[8,9],UndirectedEdge[8,13],UndirectedEdge[8,16],UndirectedEdge[9,10],UndirectedEdge[9,17],UndirectedEdge[10,17],UndirectedEdge[11,14],UndirectedEdge[11,18],UndirectedEdge[12,15],UndirectedEdge[12,19],UndirectedEdge[13,14],UndirectedEdge[13,16],UndirectedEdge[14,18],UndirectedEdge[15,19],UndirectedEdge[16,17],UndirectedEdge[16,20],UndirectedEdge[17,20],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   1 ;   0 ;       0 , 2167707136 , 3633635200 , 2735413712 , 1298092188 , 456877144 , 130174889 , 31068661 , 6211726 , 1022880 ,  134944 ,   13680 ,     996 ,      46 ,       1 ; 
/1234/467/357/8a/9b/67f/7f//9ad/bd/ce/cg/eg/ei/i/hj/hk/jk/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,7],UndirectedEdge[3,8],UndirectedEdge[3,10],UndirectedEdge[4,9],UndirectedEdge[4,11],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[5,15],UndirectedEdge[6,7],UndirectedEdge[6,15],UndirectedEdge[8,9],UndirectedEdge[8,10],UndirectedEdge[8,13],UndirectedEdge[9,11],UndirectedEdge[9,13],UndirectedEdge[10,12],UndirectedEdge[10,14],UndirectedEdge[11,12],UndirectedEdge[11,16],UndirectedEdge[12,14],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,18],UndirectedEdge[14,18],UndirectedEdge[15,17],UndirectedEdge[15,19],UndirectedEdge[16,17],UndirectedEdge[16,20],UndirectedEdge[17,19],UndirectedEdge[17,20],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   1 ;   0 ;       0 , 1900087296 , 3419437568 , 2828016704 , 1495242048 , 583224564 , 179287180 , 44484127 , 8934049 , 1439088 ,  181968 ,   17384 ,    1176 ,      50 ,       1 ; 
/1234/48c/35a/69/7b/8ad/79d/bd/cd/eh/eg/fi/fj//gh/ij/ik/jk/k/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,8],UndirectedEdge[1,12],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,10],UndirectedEdge[3,6],UndirectedEdge[3,9],UndirectedEdge[4,7],UndirectedEdge[4,11],UndirectedEdge[5,8],UndirectedEdge[5,10],UndirectedEdge[5,13],UndirectedEdge[6,7],UndirectedEdge[6,9],UndirectedEdge[6,13],UndirectedEdge[7,11],UndirectedEdge[7,13],UndirectedEdge[8,12],UndirectedEdge[8,13],UndirectedEdge[9,14],UndirectedEdge[9,17],UndirectedEdge[10,14],UndirectedEdge[10,16],UndirectedEdge[11,15],UndirectedEdge[11,18],UndirectedEdge[12,15],UndirectedEdge[12,19],UndirectedEdge[14,16],UndirectedEdge[14,17],UndirectedEdge[15,18],UndirectedEdge[15,19],UndirectedEdge[16,18],UndirectedEdge[16,20],UndirectedEdge[17,19],UndirectedEdge[17,20],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   4 ;   0 ;       0 , 2339303424 , 3741005856 , 2658209408 , 1186988660 , 395611336 , 108171613 , 25155046 , 4968609 ,  817968 ,  109072 ,   11312 ,     856 ,      42 ,       1 ; 
/1234/456/38a/79/9a/6ce/bd/9hi/afg/a//dik/ehj/gj/fk/gk/j/ij/k/// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[2,3],UndirectedEdge[2,8],UndirectedEdge[2,10],UndirectedEdge[3,7],UndirectedEdge[3,9],UndirectedEdge[4,9],UndirectedEdge[4,10],UndirectedEdge[5,6],UndirectedEdge[5,12],UndirectedEdge[5,14],UndirectedEdge[6,11],UndirectedEdge[6,13],UndirectedEdge[7,9],UndirectedEdge[7,17],UndirectedEdge[7,18],UndirectedEdge[8,10],UndirectedEdge[8,15],UndirectedEdge[8,16],UndirectedEdge[9,10],UndirectedEdge[11,13],UndirectedEdge[11,18],UndirectedEdge[11,20],UndirectedEdge[12,14],UndirectedEdge[12,17],UndirectedEdge[12,19],UndirectedEdge[13,16],UndirectedEdge[13,19],UndirectedEdge[14,15],UndirectedEdge[14,20],UndirectedEdge[15,16],UndirectedEdge[15,20],UndirectedEdge[16,19],UndirectedEdge[17,18],UndirectedEdge[17,19],UndirectedEdge[18,20]}] ;  24 ;   0 ;       0 , 2223247360 , 3667345856 , 2712279728 , 1264397872 , 436586692 , 121607704 , 28319076 , 5540880 ,  898048 ,  117232 ,   11840 ,     872 ,      42 ,       1 ; 
/1234/268/57/49a/bc/67d/8d/fj/ei/afg/eh/cgh/dk/k/hi/gj/h//jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,6],UndirectedEdge[1,8],UndirectedEdge[2,5],UndirectedEdge[2,7],UndirectedEdge[3,4],UndirectedEdge[3,9],UndirectedEdge[3,10],UndirectedEdge[4,11],UndirectedEdge[4,12],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[5,13],UndirectedEdge[6,8],UndirectedEdge[6,13],UndirectedEdge[7,15],UndirectedEdge[7,19],UndirectedEdge[8,14],UndirectedEdge[8,18],UndirectedEdge[9,10],UndirectedEdge[9,15],UndirectedEdge[9,16],UndirectedEdge[10,14],UndirectedEdge[10,17],UndirectedEdge[11,12],UndirectedEdge[11,16],UndirectedEdge[11,17],UndirectedEdge[12,13],UndirectedEdge[12,20],UndirectedEdge[13,20],UndirectedEdge[14,17],UndirectedEdge[14,18],UndirectedEdge[15,16],UndirectedEdge[15,19],UndirectedEdge[16,17],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   2 ;   0 ;       0 , 2360145920 , 3754151552 , 2648856752 , 1173259256 , 388034284 , 105575226 , 24539034 , 4864952 ,  805872 ,  108176 ,   11280 ,     856 ,      42 ,       1 ; 
/1234/456/378/9b/ab/6dh/cg/8ef/ak/bij/bk//fgj/ehi/fi/j/hk/k/j/// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[2,3],UndirectedEdge[2,7],UndirectedEdge[2,8],UndirectedEdge[3,9],UndirectedEdge[3,11],UndirectedEdge[4,10],UndirectedEdge[4,11],UndirectedEdge[5,6],UndirectedEdge[5,13],UndirectedEdge[5,17],UndirectedEdge[6,12],UndirectedEdge[6,16],UndirectedEdge[7,8],UndirectedEdge[7,14],UndirectedEdge[7,15],UndirectedEdge[8,10],UndirectedEdge[8,20],UndirectedEdge[9,11],UndirectedEdge[9,18],UndirectedEdge[9,19],UndirectedEdge[10,11],UndirectedEdge[10,20],UndirectedEdge[12,15],UndirectedEdge[12,16],UndirectedEdge[12,19],UndirectedEdge[13,14],UndirectedEdge[13,17],UndirectedEdge[13,18],UndirectedEdge[14,15],UndirectedEdge[14,18],UndirectedEdge[15,19],UndirectedEdge[16,17],UndirectedEdge[16,20],UndirectedEdge[17,20],UndirectedEdge[18,19]}] ;   4 ;   0 ;       0 , 2328076032 , 3731103296 , 2662168240 , 1195759496 , 401071644 , 110316282 , 25783506 , 5109008 ,  841392 ,  111872 ,   11528 ,     864 ,      42 ,       1 ; 
/1234/47a/358/69/bc/68e/9e/8ad/d/fg/hi/cfj/dk/k/gh/gj/h/i/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,7],UndirectedEdge[1,10],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,8],UndirectedEdge[3,6],UndirectedEdge[3,9],UndirectedEdge[4,11],UndirectedEdge[4,12],UndirectedEdge[5,6],UndirectedEdge[5,8],UndirectedEdge[5,14],UndirectedEdge[6,9],UndirectedEdge[6,14],UndirectedEdge[7,8],UndirectedEdge[7,10],UndirectedEdge[7,13],UndirectedEdge[8,13],UndirectedEdge[9,15],UndirectedEdge[9,16],UndirectedEdge[10,17],UndirectedEdge[10,18],UndirectedEdge[11,12],UndirectedEdge[11,15],UndirectedEdge[11,19],UndirectedEdge[12,13],UndirectedEdge[12,20],UndirectedEdge[13,20],UndirectedEdge[14,16],UndirectedEdge[14,17],UndirectedEdge[15,16],UndirectedEdge[15,19],UndirectedEdge[16,17],UndirectedEdge[17,18],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   1 ;   0 ;       0 , 2304395648 , 3720178240 , 2673920584 , 1208863756 , 407801498 , 112646993 , 26358031 , 5209666 ,  853536 ,  112784 ,   11560 ,     864 ,      42 ,       1 ; 
/1234/47a/389/5b/6c/bdf/cde/8ag/9g/eh/bj/j/fi/ef/h/i/jk/ik/k/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,7],UndirectedEdge[1,10],UndirectedEdge[2,3],UndirectedEdge[2,8],UndirectedEdge[2,9],UndirectedEdge[3,5],UndirectedEdge[3,11],UndirectedEdge[4,6],UndirectedEdge[4,12],UndirectedEdge[5,11],UndirectedEdge[5,13],UndirectedEdge[5,15],UndirectedEdge[6,12],UndirectedEdge[6,13],UndirectedEdge[6,14],UndirectedEdge[7,8],UndirectedEdge[7,10],UndirectedEdge[7,16],UndirectedEdge[8,9],UndirectedEdge[8,16],UndirectedEdge[9,14],UndirectedEdge[9,17],UndirectedEdge[10,11],UndirectedEdge[10,19],UndirectedEdge[11,19],UndirectedEdge[12,15],UndirectedEdge[12,18],UndirectedEdge[13,14],UndirectedEdge[13,15],UndirectedEdge[14,17],UndirectedEdge[15,18],UndirectedEdge[16,19],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[17,20],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   1 ;   0 ;       0 , 2352152576 , 3749226304 , 2652448760 , 1178389572 , 390889702 , 106601867 , 24800327 , 4911740 ,  811552 ,  108608 ,   11296 ,     856 ,      42 ,       1 ; 
/1234/27a/89/45c/6b/6cd/bd/8ag/9g/eh/ci/fj/i/ef/fh/j/jk/ik/k/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,7],UndirectedEdge[1,10],UndirectedEdge[2,8],UndirectedEdge[2,9],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,12],UndirectedEdge[4,6],UndirectedEdge[4,11],UndirectedEdge[5,6],UndirectedEdge[5,12],UndirectedEdge[5,13],UndirectedEdge[6,11],UndirectedEdge[6,13],UndirectedEdge[7,8],UndirectedEdge[7,10],UndirectedEdge[7,16],UndirectedEdge[8,9],UndirectedEdge[8,16],UndirectedEdge[9,14],UndirectedEdge[9,17],UndirectedEdge[10,12],UndirectedEdge[10,18],UndirectedEdge[11,15],UndirectedEdge[11,19],UndirectedEdge[12,18],UndirectedEdge[13,14],UndirectedEdge[13,15],UndirectedEdge[14,15],UndirectedEdge[14,17],UndirectedEdge[15,19],UndirectedEdge[16,19],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[17,20],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   1 ;   0 ;       0 , 2306115712 , 3721052640 , 2673113208 , 1207877516 , 407260706 , 112447227 , 26307022 , 5201217 ,  852736 ,  112752 ,   11560 ,     864 ,      42 ,       1 ; 
/1234/27a/89/45b/6c/6bf/cf/8ad/9d/eg/hj/ei/dk/k/gi/jk/hi/ij//k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,7],UndirectedEdge[1,10],UndirectedEdge[2,8],UndirectedEdge[2,9],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,11],UndirectedEdge[4,6],UndirectedEdge[4,12],UndirectedEdge[5,6],UndirectedEdge[5,11],UndirectedEdge[5,15],UndirectedEdge[6,12],UndirectedEdge[6,15],UndirectedEdge[7,8],UndirectedEdge[7,10],UndirectedEdge[7,13],UndirectedEdge[8,9],UndirectedEdge[8,13],UndirectedEdge[9,14],UndirectedEdge[9,16],UndirectedEdge[10,17],UndirectedEdge[10,19],UndirectedEdge[11,14],UndirectedEdge[11,18],UndirectedEdge[12,13],UndirectedEdge[12,20],UndirectedEdge[13,20],UndirectedEdge[14,16],UndirectedEdge[14,18],UndirectedEdge[15,19],UndirectedEdge[15,20],UndirectedEdge[16,17],UndirectedEdge[16,18],UndirectedEdge[17,18],UndirectedEdge[17,19],UndirectedEdge[19,20]}] ;   1 ;   0 ;       0 , 2144339200 , 3609755648 , 2739778016 , 1317386620 , 471548568 , 136626693 , 33025224 , 6643559 , 1091896 ,  142528 ,   14192 ,    1012 ,      46 ,       1 ; 
/1234/256/79/48a/8b/6de/7f/9f/ab/ac/c/cg/g/eik/hj/hi/jk/ij/k/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[2,7],UndirectedEdge[2,9],UndirectedEdge[3,4],UndirectedEdge[3,8],UndirectedEdge[3,10],UndirectedEdge[4,8],UndirectedEdge[4,11],UndirectedEdge[5,6],UndirectedEdge[5,13],UndirectedEdge[5,14],UndirectedEdge[6,7],UndirectedEdge[6,15],UndirectedEdge[7,9],UndirectedEdge[7,15],UndirectedEdge[8,10],UndirectedEdge[8,11],UndirectedEdge[9,10],UndirectedEdge[9,12],UndirectedEdge[10,12],UndirectedEdge[11,12],UndirectedEdge[11,16],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,18],UndirectedEdge[13,20],UndirectedEdge[14,17],UndirectedEdge[14,19],UndirectedEdge[15,17],UndirectedEdge[15,18],UndirectedEdge[16,19],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[17,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   2 ;   0 ;       0 , 1854607360 , 3400513280 , 2855878016 , 1521526048 , 592858232 , 180688656 , 44110026 , 8641614 , 1348384 ,  165072 ,   15424 ,    1044 ,      46 ,       1 ; 
/1234/257/68/49a/7b/67f/8f/b/9d/ad/ce/cg/eg/ei/i/hj/hk/jk/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,5],UndirectedEdge[1,7],UndirectedEdge[2,6],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,9],UndirectedEdge[3,10],UndirectedEdge[4,7],UndirectedEdge[4,11],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[5,15],UndirectedEdge[6,8],UndirectedEdge[6,15],UndirectedEdge[7,11],UndirectedEdge[8,9],UndirectedEdge[8,13],UndirectedEdge[9,10],UndirectedEdge[9,13],UndirectedEdge[10,12],UndirectedEdge[10,14],UndirectedEdge[11,12],UndirectedEdge[11,16],UndirectedEdge[12,14],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,18],UndirectedEdge[14,18],UndirectedEdge[15,17],UndirectedEdge[15,19],UndirectedEdge[16,17],UndirectedEdge[16,20],UndirectedEdge[17,19],UndirectedEdge[17,20],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   1 ;   1 ;       0 , 2111122432 , 3588739840 , 2753908432 , 1338898164 , 484100996 , 141264763 , 34198878 , 6845670 , 1114665 ,  144064 ,   14240 ,    1012 ,      46 ,       1 ; 
/1234/26a/59/48c/7b/69i/ai/bdf/cde/fh/eg/hj/gk/ef/g/h/k/j/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,6],UndirectedEdge[1,10],UndirectedEdge[2,5],UndirectedEdge[2,9],UndirectedEdge[3,4],UndirectedEdge[3,8],UndirectedEdge[3,12],UndirectedEdge[4,7],UndirectedEdge[4,11],UndirectedEdge[5,6],UndirectedEdge[5,9],UndirectedEdge[5,18],UndirectedEdge[6,10],UndirectedEdge[6,18],UndirectedEdge[7,11],UndirectedEdge[7,13],UndirectedEdge[7,15],UndirectedEdge[8,12],UndirectedEdge[8,13],UndirectedEdge[8,14],UndirectedEdge[9,15],UndirectedEdge[9,17],UndirectedEdge[10,14],UndirectedEdge[10,16],UndirectedEdge[11,17],UndirectedEdge[11,19],UndirectedEdge[12,16],UndirectedEdge[12,20],UndirectedEdge[13,14],UndirectedEdge[13,15],UndirectedEdge[14,16],UndirectedEdge[15,17],UndirectedEdge[16,20],UndirectedEdge[17,19],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   2 ;   0 ;       0 , 2335813120 , 3738436640 , 2658798072 , 1188965580 , 397475514 , 109251911 , 25569978 , 5079313 ,  838864 ,  111776 ,   11528 ,     864 ,      42 ,       1 ; 
/1234/26a/59/467/58/89/7a/df/ce/bh/bg/gh/dei/fi/hj/gk/k/j/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,6],UndirectedEdge[1,10],UndirectedEdge[2,5],UndirectedEdge[2,9],UndirectedEdge[3,4],UndirectedEdge[3,6],UndirectedEdge[3,7],UndirectedEdge[4,5],UndirectedEdge[4,8],UndirectedEdge[5,8],UndirectedEdge[5,9],UndirectedEdge[6,7],UndirectedEdge[6,10],UndirectedEdge[7,13],UndirectedEdge[7,15],UndirectedEdge[8,12],UndirectedEdge[8,14],UndirectedEdge[9,11],UndirectedEdge[9,17],UndirectedEdge[10,11],UndirectedEdge[10,16],UndirectedEdge[11,16],UndirectedEdge[11,17],UndirectedEdge[12,13],UndirectedEdge[12,14],UndirectedEdge[12,18],UndirectedEdge[13,15],UndirectedEdge[13,18],UndirectedEdge[14,17],UndirectedEdge[14,19],UndirectedEdge[15,16],UndirectedEdge[15,20],UndirectedEdge[16,20],UndirectedEdge[17,19],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   4 ;   1 ;       0 , 2236297728 , 3678604224 , 2704359376 , 1252324284 , 432094744 , 121398385 , 28605873 , 5628409 ,  909473 ,  117936 ,   11856 ,     872 ,      42 ,       1 ; 
/1234/49a/35b/67/8c/6bf/7f/8d/cd/aei/gj/eh/dk/k/hi/ij/hjk/k/j/// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,9],UndirectedEdge[1,10],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,11],UndirectedEdge[3,6],UndirectedEdge[3,7],UndirectedEdge[4,8],UndirectedEdge[4,12],UndirectedEdge[5,6],UndirectedEdge[5,11],UndirectedEdge[5,15],UndirectedEdge[6,7],UndirectedEdge[6,15],UndirectedEdge[7,8],UndirectedEdge[7,13],UndirectedEdge[8,12],UndirectedEdge[8,13],UndirectedEdge[9,10],UndirectedEdge[9,14],UndirectedEdge[9,18],UndirectedEdge[10,16],UndirectedEdge[10,19],UndirectedEdge[11,14],UndirectedEdge[11,17],UndirectedEdge[12,13],UndirectedEdge[12,20],UndirectedEdge[13,20],UndirectedEdge[14,17],UndirectedEdge[14,18],UndirectedEdge[15,18],UndirectedEdge[15,19],UndirectedEdge[16,17],UndirectedEdge[16,19],UndirectedEdge[16,20],UndirectedEdge[17,20],UndirectedEdge[18,19]}] ;   1 ;   0 ;       0 , 2156936192 , 3620520192 , 2736191408 , 1308095020 , 465016944 , 133786669 , 32147897 , 6445326 , 1059632 ,  138928 ,   13944 ,    1004 ,      46 ,       1 ; 
/1234/258/69/47a/bc/68e/9e/8ad/d/fi/fg/chj/dk/k/gh/gi/h/j/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,5],UndirectedEdge[1,8],UndirectedEdge[2,6],UndirectedEdge[2,9],UndirectedEdge[3,4],UndirectedEdge[3,7],UndirectedEdge[3,10],UndirectedEdge[4,11],UndirectedEdge[4,12],UndirectedEdge[5,6],UndirectedEdge[5,8],UndirectedEdge[5,14],UndirectedEdge[6,9],UndirectedEdge[6,14],UndirectedEdge[7,8],UndirectedEdge[7,10],UndirectedEdge[7,13],UndirectedEdge[8,13],UndirectedEdge[9,15],UndirectedEdge[9,18],UndirectedEdge[10,15],UndirectedEdge[10,16],UndirectedEdge[11,12],UndirectedEdge[11,17],UndirectedEdge[11,19],UndirectedEdge[12,13],UndirectedEdge[12,20],UndirectedEdge[13,20],UndirectedEdge[14,16],UndirectedEdge[14,17],UndirectedEdge[15,16],UndirectedEdge[15,18],UndirectedEdge[16,17],UndirectedEdge[17,19],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   8 ;   0 ;       0 , 2383542528 , 3767096288 , 2637298880 , 1158841192 , 380725504 , 103182696 , 23978896 , 4771872 ,  795648 ,  107536 ,   11264 ,     856 ,      42 ,       1 ; 
/1234/26c/5b/48a/79/6bd/cd/89d/ad/gi/fh/ek/ej//jk/ghk/ik/ij/j/// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,6],UndirectedEdge[1,12],UndirectedEdge[2,5],UndirectedEdge[2,11],UndirectedEdge[3,4],UndirectedEdge[3,8],UndirectedEdge[3,10],UndirectedEdge[4,7],UndirectedEdge[4,9],UndirectedEdge[5,6],UndirectedEdge[5,11],UndirectedEdge[5,13],UndirectedEdge[6,12],UndirectedEdge[6,13],UndirectedEdge[7,8],UndirectedEdge[7,9],UndirectedEdge[7,13],UndirectedEdge[8,10],UndirectedEdge[8,13],UndirectedEdge[9,16],UndirectedEdge[9,18],UndirectedEdge[10,15],UndirectedEdge[10,17],UndirectedEdge[11,14],UndirectedEdge[11,20],UndirectedEdge[12,14],UndirectedEdge[12,19],UndirectedEdge[14,19],UndirectedEdge[14,20],UndirectedEdge[15,16],UndirectedEdge[15,17],UndirectedEdge[15,20],UndirectedEdge[16,18],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[17,19],UndirectedEdge[18,19]}] ;  16 ;   0 ;       0 , 2287116288 , 3704787072 , 2680609472 , 1222959152 , 416037824 , 115494380 , 27036900 , 5321024 ,  865152 ,  113456 ,   11576 ,     864 ,      42 ,       1 ; 
/1234/39a/45b/67/8c/6bf/7f/8d/cd/aeg/hi/ej/dk/k/gj/ij/hk/ik/j/// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,3],UndirectedEdge[1,9],UndirectedEdge[1,10],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[2,11],UndirectedEdge[3,6],UndirectedEdge[3,7],UndirectedEdge[4,8],UndirectedEdge[4,12],UndirectedEdge[5,6],UndirectedEdge[5,11],UndirectedEdge[5,15],UndirectedEdge[6,7],UndirectedEdge[6,15],UndirectedEdge[7,8],UndirectedEdge[7,13],UndirectedEdge[8,12],UndirectedEdge[8,13],UndirectedEdge[9,10],UndirectedEdge[9,14],UndirectedEdge[9,16],UndirectedEdge[10,17],UndirectedEdge[10,18],UndirectedEdge[11,14],UndirectedEdge[11,19],UndirectedEdge[12,13],UndirectedEdge[12,20],UndirectedEdge[13,20],UndirectedEdge[14,16],UndirectedEdge[14,19],UndirectedEdge[15,18],UndirectedEdge[15,19],UndirectedEdge[16,17],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[17,20],UndirectedEdge[18,19]}] ;   2 ;   0 ;       0 , 2156171264 , 3618489984 , 2736498304 , 1309676440 , 465756536 , 133930946 , 32167194 , 6448572 , 1060024 ,  138944 ,   13944 ,    1004 ,      46 ,       1 ; 
/1234/47a/389/5b/6c/bdf/cde/8ag/9g/eh/ci/fj/i/ef/h/j/jk/ik/k/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,7],UndirectedEdge[1,10],UndirectedEdge[2,3],UndirectedEdge[2,8],UndirectedEdge[2,9],UndirectedEdge[3,5],UndirectedEdge[3,11],UndirectedEdge[4,6],UndirectedEdge[4,12],UndirectedEdge[5,11],UndirectedEdge[5,13],UndirectedEdge[5,15],UndirectedEdge[6,12],UndirectedEdge[6,13],UndirectedEdge[6,14],UndirectedEdge[7,8],UndirectedEdge[7,10],UndirectedEdge[7,16],UndirectedEdge[8,9],UndirectedEdge[8,16],UndirectedEdge[9,14],UndirectedEdge[9,17],UndirectedEdge[10,12],UndirectedEdge[10,18],UndirectedEdge[11,15],UndirectedEdge[11,19],UndirectedEdge[12,18],UndirectedEdge[13,14],UndirectedEdge[13,15],UndirectedEdge[14,17],UndirectedEdge[15,19],UndirectedEdge[16,19],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[17,20],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   2 ;   0 ;       0 , 2232612352 , 3672756608 , 2705337008 , 1256554556 , 434449308 , 122433797 , 29186038 , 5890293 ,  986184 ,  132416 ,   13600 ,     996 ,      46 ,       1 ; 
/1234/29a/78/46c/5b/bdf/cde/8fg/eh/aci/bj/j/i/ef/h/g/ik/jk/k/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,9],UndirectedEdge[1,10],UndirectedEdge[2,7],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,6],UndirectedEdge[3,12],UndirectedEdge[4,5],UndirectedEdge[4,11],UndirectedEdge[5,11],UndirectedEdge[5,13],UndirectedEdge[5,15],UndirectedEdge[6,12],UndirectedEdge[6,13],UndirectedEdge[6,14],UndirectedEdge[7,8],UndirectedEdge[7,15],UndirectedEdge[7,16],UndirectedEdge[8,14],UndirectedEdge[8,17],UndirectedEdge[9,10],UndirectedEdge[9,12],UndirectedEdge[9,18],UndirectedEdge[10,11],UndirectedEdge[10,19],UndirectedEdge[11,19],UndirectedEdge[12,18],UndirectedEdge[13,14],UndirectedEdge[13,15],UndirectedEdge[14,17],UndirectedEdge[15,16],UndirectedEdge[16,18],UndirectedEdge[16,20],UndirectedEdge[17,19],UndirectedEdge[17,20],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   4 ;   0 ;       0 , 2481655424 , 3823185248 , 2590558744 , 1098019112 , 348694650 , 92076000 , 21122822 , 4215232 ,  715040 ,   99312 ,   10736 ,     840 ,      42 ,       1 ; 
/1234/47a/389/5b/6c/6bf/cf/8ad/9d/gi/eh/ej/dk/k/hj/ij/hik/k/j/// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,7],UndirectedEdge[1,10],UndirectedEdge[2,3],UndirectedEdge[2,8],UndirectedEdge[2,9],UndirectedEdge[3,5],UndirectedEdge[3,11],UndirectedEdge[4,6],UndirectedEdge[4,12],UndirectedEdge[5,6],UndirectedEdge[5,11],UndirectedEdge[5,15],UndirectedEdge[6,12],UndirectedEdge[6,15],UndirectedEdge[7,8],UndirectedEdge[7,10],UndirectedEdge[7,13],UndirectedEdge[8,9],UndirectedEdge[8,13],UndirectedEdge[9,16],UndirectedEdge[9,18],UndirectedEdge[10,14],UndirectedEdge[10,17],UndirectedEdge[11,14],UndirectedEdge[11,19],UndirectedEdge[12,13],UndirectedEdge[12,20],UndirectedEdge[13,20],UndirectedEdge[14,17],UndirectedEdge[14,19],UndirectedEdge[15,18],UndirectedEdge[15,19],UndirectedEdge[16,17],UndirectedEdge[16,18],UndirectedEdge[16,20],UndirectedEdge[17,20],UndirectedEdge[18,19]}] ;   2 ;   0 ;       0 , 2416354560 , 3787197856 , 2622150504 , 1137731048 , 369349598 , 99195660 , 22934910 , 4560168 ,  763040 ,  103952 ,   11016 ,     848 ,      42 ,       1 ; 
/1234/489/35a/6b/7c/ade/7bf/cf/9eh/ai/i/dg/fj/eg/h/j/hk/k/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,8],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,10],UndirectedEdge[3,6],UndirectedEdge[3,11],UndirectedEdge[4,7],UndirectedEdge[4,12],UndirectedEdge[5,10],UndirectedEdge[5,13],UndirectedEdge[5,14],UndirectedEdge[6,7],UndirectedEdge[6,11],UndirectedEdge[6,15],UndirectedEdge[7,12],UndirectedEdge[7,15],UndirectedEdge[8,9],UndirectedEdge[8,14],UndirectedEdge[8,17],UndirectedEdge[9,10],UndirectedEdge[9,18],UndirectedEdge[10,18],UndirectedEdge[11,13],UndirectedEdge[11,16],UndirectedEdge[12,15],UndirectedEdge[12,19],UndirectedEdge[13,14],UndirectedEdge[13,16],UndirectedEdge[14,17],UndirectedEdge[15,19],UndirectedEdge[16,17],UndirectedEdge[16,20],UndirectedEdge[17,20],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   1 ;   0 ;       0 , 2204977152 , 3656175680 , 2717931632 , 1274112176 , 444114076 , 125839784 , 30021362 , 6031370 , 1001840 ,  133456 ,   13632 ,     996 ,      46 ,       1 ; 
/1234/456/378/49/9/6be/ac/8af/dg/hi/cf/cde/d/g/fj/j/hk/ik/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[2,3],UndirectedEdge[2,7],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,9],UndirectedEdge[4,9],UndirectedEdge[5,6],UndirectedEdge[5,11],UndirectedEdge[5,14],UndirectedEdge[6,10],UndirectedEdge[6,12],UndirectedEdge[7,8],UndirectedEdge[7,10],UndirectedEdge[7,15],UndirectedEdge[8,13],UndirectedEdge[8,16],UndirectedEdge[9,17],UndirectedEdge[9,18],UndirectedEdge[10,12],UndirectedEdge[10,15],UndirectedEdge[11,12],UndirectedEdge[11,13],UndirectedEdge[11,14],UndirectedEdge[12,13],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,19],UndirectedEdge[15,19],UndirectedEdge[16,17],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[17,20],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   1 ;   0 ;       0 , 2038443520 , 3526909184 , 2777985440 , 1394223664 , 519748496 , 155382076 , 38353930 , 7822490 , 1296848 ,  169616 ,   16728 ,    1160 ,      50 ,       1 ; 
/1234/456/348/79/8/6ac/de/9bf/ag/bh/cg/fh/di/ei/fj/j/jk/ik/k/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[2,3],UndirectedEdge[2,4],UndirectedEdge[2,8],UndirectedEdge[3,7],UndirectedEdge[3,9],UndirectedEdge[4,8],UndirectedEdge[5,6],UndirectedEdge[5,10],UndirectedEdge[5,12],UndirectedEdge[6,13],UndirectedEdge[6,14],UndirectedEdge[7,9],UndirectedEdge[7,11],UndirectedEdge[7,15],UndirectedEdge[8,10],UndirectedEdge[8,16],UndirectedEdge[9,11],UndirectedEdge[9,17],UndirectedEdge[10,12],UndirectedEdge[10,16],UndirectedEdge[11,15],UndirectedEdge[11,17],UndirectedEdge[12,13],UndirectedEdge[12,18],UndirectedEdge[13,14],UndirectedEdge[13,18],UndirectedEdge[14,15],UndirectedEdge[14,19],UndirectedEdge[15,19],UndirectedEdge[16,19],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[17,20],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   1 ;   0 ;       0 , 2013253120 , 3508642176 , 2787982112 , 1412094936 , 530430252 , 159206726 , 39270155 , 7972075 , 1313008 ,  170672 ,   16760 ,    1160 ,      50 ,       1 ; 
/1234/4bc/368/57/9a/7ce/8bd/ag/9f/af/g/cd/e/jk/hi/ik/hj/ij/k/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,11],UndirectedEdge[1,12],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,8],UndirectedEdge[3,5],UndirectedEdge[3,7],UndirectedEdge[4,9],UndirectedEdge[4,10],UndirectedEdge[5,7],UndirectedEdge[5,12],UndirectedEdge[5,14],UndirectedEdge[6,8],UndirectedEdge[6,11],UndirectedEdge[6,13],UndirectedEdge[7,10],UndirectedEdge[7,16],UndirectedEdge[8,9],UndirectedEdge[8,15],UndirectedEdge[9,10],UndirectedEdge[9,15],UndirectedEdge[10,16],UndirectedEdge[11,12],UndirectedEdge[11,13],UndirectedEdge[12,14],UndirectedEdge[13,19],UndirectedEdge[13,20],UndirectedEdge[14,17],UndirectedEdge[14,18],UndirectedEdge[15,18],UndirectedEdge[15,20],UndirectedEdge[16,17],UndirectedEdge[16,19],UndirectedEdge[17,18],UndirectedEdge[17,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   4 ;   0 ;       0 , 2411199360 , 3784304608 , 2624691176 , 1140920400 , 370973150 , 99736942 , 23064796 , 4581632 ,  765184 ,  104048 ,   11016 ,     848 ,      42 ,       1 ; 
/1234/278/59/46a/bc/69d/ad/8eg/fi/ef/hj/cgh/dk/k/fg/i/h/j/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,7],UndirectedEdge[1,8],UndirectedEdge[2,5],UndirectedEdge[2,9],UndirectedEdge[3,4],UndirectedEdge[3,6],UndirectedEdge[3,10],UndirectedEdge[4,11],UndirectedEdge[4,12],UndirectedEdge[5,6],UndirectedEdge[5,9],UndirectedEdge[5,13],UndirectedEdge[6,10],UndirectedEdge[6,13],UndirectedEdge[7,8],UndirectedEdge[7,14],UndirectedEdge[7,16],UndirectedEdge[8,15],UndirectedEdge[8,18],UndirectedEdge[9,14],UndirectedEdge[9,15],UndirectedEdge[10,17],UndirectedEdge[10,19],UndirectedEdge[11,12],UndirectedEdge[11,16],UndirectedEdge[11,17],UndirectedEdge[12,13],UndirectedEdge[12,20],UndirectedEdge[13,20],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,18],UndirectedEdge[16,17],UndirectedEdge[17,19],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   2 ;   0 ;       0 , 2386597376 , 3769052544 , 2636447304 , 1157110392 , 379371886 , 102478922 , 23708008 , 4691664 ,  778176 ,  104992 ,   11048 ,     848 ,      42 ,       1 ; 
/1234/468/357/49/9/7ce/8bd/ag/af/bc/fg/cd/e/jk/ik/hj/hi/ij/k/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[1,8],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,7],UndirectedEdge[3,4],UndirectedEdge[3,9],UndirectedEdge[4,9],UndirectedEdge[5,7],UndirectedEdge[5,12],UndirectedEdge[5,14],UndirectedEdge[6,8],UndirectedEdge[6,11],UndirectedEdge[6,13],UndirectedEdge[7,10],UndirectedEdge[7,16],UndirectedEdge[8,10],UndirectedEdge[8,15],UndirectedEdge[9,11],UndirectedEdge[9,12],UndirectedEdge[10,15],UndirectedEdge[10,16],UndirectedEdge[11,12],UndirectedEdge[11,13],UndirectedEdge[12,14],UndirectedEdge[13,19],UndirectedEdge[13,20],UndirectedEdge[14,18],UndirectedEdge[14,20],UndirectedEdge[15,17],UndirectedEdge[15,19],UndirectedEdge[16,17],UndirectedEdge[16,18],UndirectedEdge[17,18],UndirectedEdge[17,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   2 ;   1 ;       0 , 2126417408 , 3606868480 , 2752280944 , 1324766052 , 472939916 , 136460111 , 32825130 , 6566382 , 1073833 ,  139920 ,   13976 ,    1004 ,      46 ,       1 ; 
/1234/25c/6b/489/7a/68c/8b/ade/9/eh/dg/fj/fi/eg/h/ij/jk/ik/k/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,5],UndirectedEdge[1,12],UndirectedEdge[2,6],UndirectedEdge[2,11],UndirectedEdge[3,4],UndirectedEdge[3,8],UndirectedEdge[3,9],UndirectedEdge[4,7],UndirectedEdge[4,10],UndirectedEdge[5,6],UndirectedEdge[5,8],UndirectedEdge[5,12],UndirectedEdge[6,8],UndirectedEdge[6,11],UndirectedEdge[7,10],UndirectedEdge[7,13],UndirectedEdge[7,14],UndirectedEdge[8,9],UndirectedEdge[9,14],UndirectedEdge[9,17],UndirectedEdge[10,13],UndirectedEdge[10,16],UndirectedEdge[11,15],UndirectedEdge[11,19],UndirectedEdge[12,15],UndirectedEdge[12,18],UndirectedEdge[13,14],UndirectedEdge[13,16],UndirectedEdge[14,17],UndirectedEdge[15,18],UndirectedEdge[15,19],UndirectedEdge[16,19],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[17,20],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   1 ;   0 ;       0 , 2108411904 , 3588407744 , 2757074256 , 1340612296 , 483611760 , 140455654 , 33803151 , 6728787 , 1091536 ,  141056 ,   14008 ,    1004 ,      46 ,       1 ; 
/1234/467/389/45/5/ab/7bd/ac/9fg/eh/bc/d/fj/ei/hi/gj/ik/jk/k/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,3],UndirectedEdge[2,8],UndirectedEdge[2,9],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[4,5],UndirectedEdge[5,10],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,11],UndirectedEdge[6,13],UndirectedEdge[7,10],UndirectedEdge[7,12],UndirectedEdge[8,9],UndirectedEdge[8,15],UndirectedEdge[8,16],UndirectedEdge[9,14],UndirectedEdge[9,17],UndirectedEdge[10,11],UndirectedEdge[10,12],UndirectedEdge[11,13],UndirectedEdge[12,15],UndirectedEdge[12,19],UndirectedEdge[13,14],UndirectedEdge[13,18],UndirectedEdge[14,17],UndirectedEdge[14,18],UndirectedEdge[15,16],UndirectedEdge[15,19],UndirectedEdge[16,18],UndirectedEdge[16,20],UndirectedEdge[17,19],UndirectedEdge[17,20],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   4 ;   0 ;       0 , 2018351104 , 3520576384 , 2792849664 , 1406183576 , 522359304 , 154193122 , 37176334 , 7331312 , 1169152 ,  147832 ,   14360 ,    1012 ,      46 ,       1 ; 
/1234/4bc/358/67/9a/68d/7d/be/9g/ag/cf/ce/f/jk/ik/hi/hj/ij/k/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,11],UndirectedEdge[1,12],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,8],UndirectedEdge[3,6],UndirectedEdge[3,7],UndirectedEdge[4,9],UndirectedEdge[4,10],UndirectedEdge[5,6],UndirectedEdge[5,8],UndirectedEdge[5,13],UndirectedEdge[6,7],UndirectedEdge[6,13],UndirectedEdge[7,11],UndirectedEdge[7,14],UndirectedEdge[8,9],UndirectedEdge[8,16],UndirectedEdge[9,10],UndirectedEdge[9,16],UndirectedEdge[10,12],UndirectedEdge[10,15],UndirectedEdge[11,12],UndirectedEdge[11,14],UndirectedEdge[12,15],UndirectedEdge[13,19],UndirectedEdge[13,20],UndirectedEdge[14,18],UndirectedEdge[14,20],UndirectedEdge[15,17],UndirectedEdge[15,18],UndirectedEdge[16,17],UndirectedEdge[16,19],UndirectedEdge[17,18],UndirectedEdge[17,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;  12 ;   1 ;       0 , 2298775552 , 3717633952 , 2675836536 , 1211504740 , 409899046 , 113735817 , 26703275 , 5276921 ,  861553 ,  113328 ,   11576 ,     864 ,      42 ,       1 ; 
/1234/26a/89/457/bc/67e/ae/8d/9d/fi/fg/chj/dk/k/gh/gi/h/j/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,6],UndirectedEdge[1,10],UndirectedEdge[2,8],UndirectedEdge[2,9],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,7],UndirectedEdge[4,11],UndirectedEdge[4,12],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[5,14],UndirectedEdge[6,10],UndirectedEdge[6,14],UndirectedEdge[7,8],UndirectedEdge[7,13],UndirectedEdge[8,9],UndirectedEdge[8,13],UndirectedEdge[9,15],UndirectedEdge[9,18],UndirectedEdge[10,15],UndirectedEdge[10,16],UndirectedEdge[11,12],UndirectedEdge[11,17],UndirectedEdge[11,19],UndirectedEdge[12,13],UndirectedEdge[12,20],UndirectedEdge[13,20],UndirectedEdge[14,16],UndirectedEdge[14,17],UndirectedEdge[15,16],UndirectedEdge[15,18],UndirectedEdge[16,17],UndirectedEdge[17,19],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   2 ;   0 ;       0 , 2358761344 , 3753566496 , 2648914152 , 1173708624 , 388787414 , 106073234 , 24710494 , 4900194 ,  810496 ,  108560 ,   11296 ,     856 ,      42 ,       1 ; 
/1234/45c/368/9a/7b/6cd/8d/bde/9f/af/bg/g/eh/e/h/ik/ij/jk/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,12],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,8],UndirectedEdge[3,9],UndirectedEdge[3,10],UndirectedEdge[4,7],UndirectedEdge[4,11],UndirectedEdge[5,6],UndirectedEdge[5,12],UndirectedEdge[5,13],UndirectedEdge[6,8],UndirectedEdge[6,13],UndirectedEdge[7,11],UndirectedEdge[7,13],UndirectedEdge[7,14],UndirectedEdge[8,9],UndirectedEdge[8,15],UndirectedEdge[9,10],UndirectedEdge[9,15],UndirectedEdge[10,11],UndirectedEdge[10,16],UndirectedEdge[11,16],UndirectedEdge[12,14],UndirectedEdge[12,17],UndirectedEdge[13,14],UndirectedEdge[14,17],UndirectedEdge[15,18],UndirectedEdge[15,20],UndirectedEdge[16,18],UndirectedEdge[16,19],UndirectedEdge[17,19],UndirectedEdge[17,20],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   1 ;   0 ;       0 , 2144427520 , 3610421312 , 2740637152 , 1317486140 , 470936600 , 135991857 , 32693188 , 6535663 , 1069240 ,  139520 ,   13960 ,    1004 ,      46 ,       1 ; 
/1234/46c/35b/8a/79/7bd/8ce/9d/ae/af/f/eh/dg/g/h/jk/ik/ij/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[1,12],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,11],UndirectedEdge[3,8],UndirectedEdge[3,10],UndirectedEdge[4,7],UndirectedEdge[4,9],UndirectedEdge[5,7],UndirectedEdge[5,11],UndirectedEdge[5,13],UndirectedEdge[6,8],UndirectedEdge[6,12],UndirectedEdge[6,14],UndirectedEdge[7,9],UndirectedEdge[7,13],UndirectedEdge[8,10],UndirectedEdge[8,14],UndirectedEdge[9,10],UndirectedEdge[9,15],UndirectedEdge[10,15],UndirectedEdge[11,14],UndirectedEdge[11,17],UndirectedEdge[12,13],UndirectedEdge[12,16],UndirectedEdge[13,16],UndirectedEdge[14,17],UndirectedEdge[15,19],UndirectedEdge[15,20],UndirectedEdge[16,18],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[17,19],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   2 ;   0 ;       0 , 2271099392 , 3697664512 , 2689076912 , 1231519692 , 419841816 , 116868557 , 27633831 , 5568584 ,  938032 ,  127536 ,   13304 ,     988 ,      46 ,       1 ; 
/1234/47b/36a/59/58/89/ach/bdg/ej/fi/df/ce/eh/fg/j/i/hk/k/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,7],UndirectedEdge[1,11],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,10],UndirectedEdge[3,5],UndirectedEdge[3,9],UndirectedEdge[4,5],UndirectedEdge[4,8],UndirectedEdge[5,8],UndirectedEdge[5,9],UndirectedEdge[6,10],UndirectedEdge[6,12],UndirectedEdge[6,17],UndirectedEdge[7,11],UndirectedEdge[7,13],UndirectedEdge[7,16],UndirectedEdge[8,14],UndirectedEdge[8,19],UndirectedEdge[9,15],UndirectedEdge[9,18],UndirectedEdge[10,13],UndirectedEdge[10,15],UndirectedEdge[11,12],UndirectedEdge[11,14],UndirectedEdge[12,14],UndirectedEdge[12,17],UndirectedEdge[13,15],UndirectedEdge[13,16],UndirectedEdge[14,19],UndirectedEdge[15,18],UndirectedEdge[16,17],UndirectedEdge[16,20],UndirectedEdge[17,20],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   2 ;   0 ;       0 , 2406120576 , 3781780832 , 2627059688 , 1143787408 , 372555538 , 100328866 , 23222731 , 4611913 ,  769312 ,  104416 ,   11032 ,     848 ,      42 ,       1 ; 
/1234/469/358/ac/7b/68d/9d/bde/9f/f/bcg/g/eh/e/h/ik/ij/jk/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,8],UndirectedEdge[3,10],UndirectedEdge[3,12],UndirectedEdge[4,7],UndirectedEdge[4,11],UndirectedEdge[5,6],UndirectedEdge[5,8],UndirectedEdge[5,13],UndirectedEdge[6,9],UndirectedEdge[6,13],UndirectedEdge[7,11],UndirectedEdge[7,13],UndirectedEdge[7,14],UndirectedEdge[8,9],UndirectedEdge[8,15],UndirectedEdge[9,15],UndirectedEdge[10,11],UndirectedEdge[10,12],UndirectedEdge[10,16],UndirectedEdge[11,16],UndirectedEdge[12,14],UndirectedEdge[12,17],UndirectedEdge[13,14],UndirectedEdge[14,17],UndirectedEdge[15,18],UndirectedEdge[15,20],UndirectedEdge[16,18],UndirectedEdge[16,19],UndirectedEdge[17,19],UndirectedEdge[17,20],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   1 ;   0 ;       0 , 2183677440 , 3638345152 , 2726056096 , 1290820836 , 454027588 , 129264715 , 30828397 , 6166504 , 1017256 ,  134512 ,   13664 ,     996 ,      46 ,       1 ; 
/1234/2ab/67/459/58/89/7dg/ch/fj/ei/bcf/de/fh/eg/i/j/hk/k/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,10],UndirectedEdge[1,11],UndirectedEdge[2,6],UndirectedEdge[2,7],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,9],UndirectedEdge[4,5],UndirectedEdge[4,8],UndirectedEdge[5,8],UndirectedEdge[5,9],UndirectedEdge[6,7],UndirectedEdge[6,13],UndirectedEdge[6,16],UndirectedEdge[7,12],UndirectedEdge[7,17],UndirectedEdge[8,15],UndirectedEdge[8,19],UndirectedEdge[9,14],UndirectedEdge[9,18],UndirectedEdge[10,11],UndirectedEdge[10,12],UndirectedEdge[10,15],UndirectedEdge[11,13],UndirectedEdge[11,14],UndirectedEdge[12,15],UndirectedEdge[12,17],UndirectedEdge[13,14],UndirectedEdge[13,16],UndirectedEdge[14,18],UndirectedEdge[15,19],UndirectedEdge[16,17],UndirectedEdge[16,20],UndirectedEdge[17,20],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   2 ;   0 ;       0 , 2204322304 , 3656000576 , 2718520112 , 1274462000 , 444094716 , 125774968 , 30000262 , 6028446 , 1001688 ,  133456 ,   13632 ,     996 ,      46 ,       1 ; 
/1234/47a/389/6b/5c/cdf/bde/8ag/9g/eh/bj/j/fi/ef/h/i/jk/ik/k/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,7],UndirectedEdge[1,10],UndirectedEdge[2,3],UndirectedEdge[2,8],UndirectedEdge[2,9],UndirectedEdge[3,6],UndirectedEdge[3,11],UndirectedEdge[4,5],UndirectedEdge[4,12],UndirectedEdge[5,12],UndirectedEdge[5,13],UndirectedEdge[5,15],UndirectedEdge[6,11],UndirectedEdge[6,13],UndirectedEdge[6,14],UndirectedEdge[7,8],UndirectedEdge[7,10],UndirectedEdge[7,16],UndirectedEdge[8,9],UndirectedEdge[8,16],UndirectedEdge[9,14],UndirectedEdge[9,17],UndirectedEdge[10,11],UndirectedEdge[10,19],UndirectedEdge[11,19],UndirectedEdge[12,15],UndirectedEdge[12,18],UndirectedEdge[13,14],UndirectedEdge[13,15],UndirectedEdge[14,17],UndirectedEdge[15,18],UndirectedEdge[16,19],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[17,20],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   1 ;   0 ;       0 , 2209809408 , 3658446976 , 2715587104 , 1271464176 , 442699228 , 125309192 , 29881847 , 6007693 ,  999544 ,  133360 ,   13632 ,     996 ,      46 ,       1 ; 
/1234/389/345/5/67/de/7bc/fg/9ai/ah/hi/cdk/ej/ek/j/gij/hk/k/j/// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,3],UndirectedEdge[1,8],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[3,5],UndirectedEdge[4,6],UndirectedEdge[4,7],UndirectedEdge[5,13],UndirectedEdge[5,14],UndirectedEdge[6,7],UndirectedEdge[6,11],UndirectedEdge[6,12],UndirectedEdge[7,15],UndirectedEdge[7,16],UndirectedEdge[8,9],UndirectedEdge[8,10],UndirectedEdge[8,18],UndirectedEdge[9,10],UndirectedEdge[9,17],UndirectedEdge[10,17],UndirectedEdge[10,18],UndirectedEdge[11,12],UndirectedEdge[11,13],UndirectedEdge[11,20],UndirectedEdge[12,14],UndirectedEdge[12,19],UndirectedEdge[13,14],UndirectedEdge[13,20],UndirectedEdge[14,19],UndirectedEdge[15,16],UndirectedEdge[15,18],UndirectedEdge[15,19],UndirectedEdge[16,17],UndirectedEdge[16,20],UndirectedEdge[17,20],UndirectedEdge[18,19]}] ;   2 ;   0 ;       0 , 2037765120 , 3526243456 , 2778436128 , 1395021424 , 520014256 , 155308916 , 38280418 , 7801834 , 1294224 ,  169488 ,   16728 ,    1160 ,      50 ,       1 ; 
/1234/378/459/6a/bc/69d/ad/8ef/eh/fg/gi/chj/dk/k/fh/g/i/j/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,3],UndirectedEdge[1,7],UndirectedEdge[1,8],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[2,9],UndirectedEdge[3,6],UndirectedEdge[3,10],UndirectedEdge[4,11],UndirectedEdge[4,12],UndirectedEdge[5,6],UndirectedEdge[5,9],UndirectedEdge[5,13],UndirectedEdge[6,10],UndirectedEdge[6,13],UndirectedEdge[7,8],UndirectedEdge[7,14],UndirectedEdge[7,15],UndirectedEdge[8,14],UndirectedEdge[8,17],UndirectedEdge[9,15],UndirectedEdge[9,16],UndirectedEdge[10,16],UndirectedEdge[10,18],UndirectedEdge[11,12],UndirectedEdge[11,17],UndirectedEdge[11,19],UndirectedEdge[12,13],UndirectedEdge[12,20],UndirectedEdge[13,20],UndirectedEdge[14,15],UndirectedEdge[14,17],UndirectedEdge[15,16],UndirectedEdge[16,18],UndirectedEdge[17,19],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   2 ;   0 ;       0 , 2228391424 , 3668559360 , 2706657936 , 1260287404 , 436808420 , 123241105 , 29358694 , 5913705 ,  988032 ,  132480 ,   13600 ,     996 ,      46 ,       1 ; 
/1234/2bc/56/48a/79/68d/7e/9e/ad/dh/eg/cfj/fi/h/g/ij/jk/ik/k/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,11],UndirectedEdge[1,12],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[3,4],UndirectedEdge[3,8],UndirectedEdge[3,10],UndirectedEdge[4,7],UndirectedEdge[4,9],UndirectedEdge[5,6],UndirectedEdge[5,8],UndirectedEdge[5,13],UndirectedEdge[6,7],UndirectedEdge[6,14],UndirectedEdge[7,9],UndirectedEdge[7,14],UndirectedEdge[8,10],UndirectedEdge[8,13],UndirectedEdge[9,13],UndirectedEdge[9,17],UndirectedEdge[10,14],UndirectedEdge[10,16],UndirectedEdge[11,12],UndirectedEdge[11,15],UndirectedEdge[11,19],UndirectedEdge[12,15],UndirectedEdge[12,18],UndirectedEdge[13,17],UndirectedEdge[14,16],UndirectedEdge[15,18],UndirectedEdge[15,19],UndirectedEdge[16,19],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[17,20],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   4 ;   0 ;       0 , 2122788864 , 3601985408 , 2755631008 , 1330605832 , 474273592 , 135424350 , 32091128 , 6358842 , 1041984 ,  137264 ,   13880 ,    1004 ,      46 ,       1 ; 
/1234/367/458/49/9/8de/7bc/8a/a/af/f/cgi/gh/eij/hk/jk/hi/k/j/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,3],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,9],UndirectedEdge[4,9],UndirectedEdge[5,8],UndirectedEdge[5,13],UndirectedEdge[5,14],UndirectedEdge[6,7],UndirectedEdge[6,11],UndirectedEdge[6,12],UndirectedEdge[7,8],UndirectedEdge[7,10],UndirectedEdge[8,10],UndirectedEdge[9,10],UndirectedEdge[9,15],UndirectedEdge[10,15],UndirectedEdge[11,12],UndirectedEdge[11,16],UndirectedEdge[11,18],UndirectedEdge[12,16],UndirectedEdge[12,17],UndirectedEdge[13,14],UndirectedEdge[13,18],UndirectedEdge[13,19],UndirectedEdge[14,17],UndirectedEdge[14,20],UndirectedEdge[15,19],UndirectedEdge[15,20],UndirectedEdge[16,17],UndirectedEdge[16,18],UndirectedEdge[17,20],UndirectedEdge[18,19],UndirectedEdge[19,20]}] ;   4 ;   0 ;       0 , 1935037440 , 3459907072 , 2824113152 , 1463187696 , 557923280 , 168645924 , 41599292 , 8385040 , 1362128 ,  174104 ,   16864 ,    1160 ,      50 ,       1 ; 
/1234/35c/468/9a/7b/6cd/8d/bde/9f/af/bg/g/eh/e/h/ik/ij/jk/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,3],UndirectedEdge[1,5],UndirectedEdge[1,12],UndirectedEdge[2,4],UndirectedEdge[2,6],UndirectedEdge[2,8],UndirectedEdge[3,9],UndirectedEdge[3,10],UndirectedEdge[4,7],UndirectedEdge[4,11],UndirectedEdge[5,6],UndirectedEdge[5,12],UndirectedEdge[5,13],UndirectedEdge[6,8],UndirectedEdge[6,13],UndirectedEdge[7,11],UndirectedEdge[7,13],UndirectedEdge[7,14],UndirectedEdge[8,9],UndirectedEdge[8,15],UndirectedEdge[9,10],UndirectedEdge[9,15],UndirectedEdge[10,11],UndirectedEdge[10,16],UndirectedEdge[11,16],UndirectedEdge[12,14],UndirectedEdge[12,17],UndirectedEdge[13,14],UndirectedEdge[14,17],UndirectedEdge[15,18],UndirectedEdge[15,20],UndirectedEdge[16,18],UndirectedEdge[16,19],UndirectedEdge[17,19],UndirectedEdge[17,20],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   1 ;   0 ;       0 , 2205705216 , 3654291968 , 2716798016 , 1275124736 , 445063380 , 126130684 , 30058295 , 6031417 , 1001392 ,  133424 ,   13632 ,     996 ,      46 ,       1 ; 
/1234/278/59/46a/bc/69d/ad/8ef/gj/fh/ei/cgh/dk/k/fi/h/hj//jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,7],UndirectedEdge[1,8],UndirectedEdge[2,5],UndirectedEdge[2,9],UndirectedEdge[3,4],UndirectedEdge[3,6],UndirectedEdge[3,10],UndirectedEdge[4,11],UndirectedEdge[4,12],UndirectedEdge[5,6],UndirectedEdge[5,9],UndirectedEdge[5,13],UndirectedEdge[6,10],UndirectedEdge[6,13],UndirectedEdge[7,8],UndirectedEdge[7,14],UndirectedEdge[7,15],UndirectedEdge[8,16],UndirectedEdge[8,19],UndirectedEdge[9,15],UndirectedEdge[9,17],UndirectedEdge[10,14],UndirectedEdge[10,18],UndirectedEdge[11,12],UndirectedEdge[11,16],UndirectedEdge[11,17],UndirectedEdge[12,13],UndirectedEdge[12,20],UndirectedEdge[13,20],UndirectedEdge[14,15],UndirectedEdge[14,18],UndirectedEdge[15,17],UndirectedEdge[16,17],UndirectedEdge[16,19],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   2 ;   0 ;       0 , 2465781120 , 3814855776 , 2598437048 , 1107432836 , 353479142 , 93711833 , 21532581 , 4287904 ,  723456 ,   99872 ,   10752 ,     840 ,      42 ,       1 ; 
/1234/25a/69/47b/8c/67a/79/b/cfg/ei/dj/dh/ek/hj/ik/ghi/jk/i//k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,5],UndirectedEdge[1,10],UndirectedEdge[2,6],UndirectedEdge[2,9],UndirectedEdge[3,4],UndirectedEdge[3,7],UndirectedEdge[3,11],UndirectedEdge[4,8],UndirectedEdge[4,12],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[5,10],UndirectedEdge[6,7],UndirectedEdge[6,9],UndirectedEdge[7,11],UndirectedEdge[8,12],UndirectedEdge[8,15],UndirectedEdge[8,16],UndirectedEdge[9,14],UndirectedEdge[9,18],UndirectedEdge[10,13],UndirectedEdge[10,19],UndirectedEdge[11,13],UndirectedEdge[11,17],UndirectedEdge[12,14],UndirectedEdge[12,20],UndirectedEdge[13,17],UndirectedEdge[13,19],UndirectedEdge[14,18],UndirectedEdge[14,20],UndirectedEdge[15,16],UndirectedEdge[15,17],UndirectedEdge[15,18],UndirectedEdge[16,19],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[19,20]}] ;   2 ;   0 ;       0 , 2329616128 , 3735865920 , 2663223416 , 1192817736 , 398406146 , 109080554 , 25385212 , 5012632 ,  823712 ,  109520 ,   11328 ,     856 ,      42 ,       1 ; 
/1234/479/368/45/5/cd/8ah/9ag/bf/be/gh/ef/dhj/gk/fi/i/k/j/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,7],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[4,5],UndirectedEdge[5,12],UndirectedEdge[5,13],UndirectedEdge[6,8],UndirectedEdge[6,10],UndirectedEdge[6,17],UndirectedEdge[7,9],UndirectedEdge[7,10],UndirectedEdge[7,16],UndirectedEdge[8,11],UndirectedEdge[8,15],UndirectedEdge[9,11],UndirectedEdge[9,14],UndirectedEdge[10,16],UndirectedEdge[10,17],UndirectedEdge[11,14],UndirectedEdge[11,15],UndirectedEdge[12,13],UndirectedEdge[12,17],UndirectedEdge[12,19],UndirectedEdge[13,16],UndirectedEdge[13,20],UndirectedEdge[14,15],UndirectedEdge[14,18],UndirectedEdge[15,18],UndirectedEdge[16,20],UndirectedEdge[17,19],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   4 ;   0 ;       0 , 2054267904 , 3543286784 , 2773612736 , 1379952896 , 510353832 , 152065128 , 37622842 , 7717190 , 1286928 ,  169040 ,   16712 ,    1160 ,      50 ,       1 ; 
/1234/28a/69/457/bc/67e/9e/8d/ad/fi/fg/chj/dk/k/gh/gi/h/j/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,8],UndirectedEdge[1,10],UndirectedEdge[2,6],UndirectedEdge[2,9],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,7],UndirectedEdge[4,11],UndirectedEdge[4,12],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[5,14],UndirectedEdge[6,9],UndirectedEdge[6,14],UndirectedEdge[7,8],UndirectedEdge[7,13],UndirectedEdge[8,10],UndirectedEdge[8,13],UndirectedEdge[9,15],UndirectedEdge[9,18],UndirectedEdge[10,15],UndirectedEdge[10,16],UndirectedEdge[11,12],UndirectedEdge[11,17],UndirectedEdge[11,19],UndirectedEdge[12,13],UndirectedEdge[12,20],UndirectedEdge[13,20],UndirectedEdge[14,16],UndirectedEdge[14,17],UndirectedEdge[15,16],UndirectedEdge[15,18],UndirectedEdge[16,17],UndirectedEdge[17,19],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   2 ;   0 ;       0 , 2416515328 , 3786663584 , 2621953112 , 1138039796 , 369552454 , 99245849 , 22942853 , 4561248 ,  763120 ,  103952 ,   11016 ,     848 ,      42 ,       1 ; 
/1234/26a/59/4bc/78/679/7a/8/fg/ek/dj/ceh/di/ij/hk/gik/hj/j/k/// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,6],UndirectedEdge[1,10],UndirectedEdge[2,5],UndirectedEdge[2,9],UndirectedEdge[3,4],UndirectedEdge[3,11],UndirectedEdge[3,12],UndirectedEdge[4,7],UndirectedEdge[4,8],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[5,9],UndirectedEdge[6,7],UndirectedEdge[6,10],UndirectedEdge[7,8],UndirectedEdge[8,15],UndirectedEdge[8,16],UndirectedEdge[9,14],UndirectedEdge[9,20],UndirectedEdge[10,13],UndirectedEdge[10,19],UndirectedEdge[11,12],UndirectedEdge[11,14],UndirectedEdge[11,17],UndirectedEdge[12,13],UndirectedEdge[12,18],UndirectedEdge[13,18],UndirectedEdge[13,19],UndirectedEdge[14,17],UndirectedEdge[14,20],UndirectedEdge[15,16],UndirectedEdge[15,18],UndirectedEdge[15,20],UndirectedEdge[16,17],UndirectedEdge[16,19],UndirectedEdge[17,19],UndirectedEdge[18,20]}] ;   4 ;   0 ;       0 , 2401703936 , 3777668672 , 2629301856 , 1147800960 , 374394808 , 100718140 , 23264268 , 4614656 ,  769552 ,  104432 ,   11032 ,     848 ,      42 ,       1 ; 
/1234/27a/69/48b/5c/cde/789/8a/b/af/f/dg/eh/eg/h/ik/ij/jk/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,7],UndirectedEdge[1,10],UndirectedEdge[2,6],UndirectedEdge[2,9],UndirectedEdge[3,4],UndirectedEdge[3,8],UndirectedEdge[3,11],UndirectedEdge[4,5],UndirectedEdge[4,12],UndirectedEdge[5,12],UndirectedEdge[5,13],UndirectedEdge[5,14],UndirectedEdge[6,7],UndirectedEdge[6,8],UndirectedEdge[6,9],UndirectedEdge[7,8],UndirectedEdge[7,10],UndirectedEdge[8,11],UndirectedEdge[9,10],UndirectedEdge[9,15],UndirectedEdge[10,15],UndirectedEdge[11,13],UndirectedEdge[11,16],UndirectedEdge[12,14],UndirectedEdge[12,17],UndirectedEdge[13,14],UndirectedEdge[13,16],UndirectedEdge[14,17],UndirectedEdge[15,18],UndirectedEdge[15,20],UndirectedEdge[16,18],UndirectedEdge[16,19],UndirectedEdge[17,19],UndirectedEdge[17,20],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   2 ;   0 ;       0 , 1823114240 , 3359334400 , 2853755840 , 1550038528 , 619606344 , 194237000 , 48729442 , 9774958 , 1551840 ,  191544 ,   17832 ,    1184 ,      50 ,       1 ; 
/1234/245/35/67/89/bg/7ad/ce/9df/hi/bcd/cg/e/f/fj/j/hk/ik/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[3,6],UndirectedEdge[3,7],UndirectedEdge[4,8],UndirectedEdge[4,9],UndirectedEdge[5,11],UndirectedEdge[5,16],UndirectedEdge[6,7],UndirectedEdge[6,10],UndirectedEdge[6,13],UndirectedEdge[7,12],UndirectedEdge[7,14],UndirectedEdge[8,9],UndirectedEdge[8,13],UndirectedEdge[8,15],UndirectedEdge[9,17],UndirectedEdge[9,18],UndirectedEdge[10,11],UndirectedEdge[10,12],UndirectedEdge[10,13],UndirectedEdge[11,12],UndirectedEdge[11,16],UndirectedEdge[12,14],UndirectedEdge[13,15],UndirectedEdge[14,15],UndirectedEdge[14,19],UndirectedEdge[15,19],UndirectedEdge[16,17],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[17,20],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   1 ;   0 ;       0 , 2034592256 , 3530359040 , 2781288064 , 1392676872 , 518337044 , 155255666 , 38481867 , 7870111 , 1304168 ,  170160 ,   16744 ,    1160 ,      50 ,       1 ; 
/1234/35a/469/7b/8c/6ae/9e/8bd/cd/fg/hi/fj/dk/k/ik/gj/hj/ij/k/// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,3],UndirectedEdge[1,5],UndirectedEdge[1,10],UndirectedEdge[2,4],UndirectedEdge[2,6],UndirectedEdge[2,9],UndirectedEdge[3,7],UndirectedEdge[3,11],UndirectedEdge[4,8],UndirectedEdge[4,12],UndirectedEdge[5,6],UndirectedEdge[5,10],UndirectedEdge[5,14],UndirectedEdge[6,9],UndirectedEdge[6,14],UndirectedEdge[7,8],UndirectedEdge[7,11],UndirectedEdge[7,13],UndirectedEdge[8,12],UndirectedEdge[8,13],UndirectedEdge[9,15],UndirectedEdge[9,16],UndirectedEdge[10,17],UndirectedEdge[10,18],UndirectedEdge[11,15],UndirectedEdge[11,19],UndirectedEdge[12,13],UndirectedEdge[12,20],UndirectedEdge[13,20],UndirectedEdge[14,18],UndirectedEdge[14,20],UndirectedEdge[15,16],UndirectedEdge[15,19],UndirectedEdge[16,17],UndirectedEdge[16,19],UndirectedEdge[17,18],UndirectedEdge[17,19],UndirectedEdge[18,20]}] ;   1 ;   0 ;       0 , 2055924736 , 3546453632 , 2774464672 , 1377893520 , 508139808 , 151010588 , 37329662 , 7667606 , 1282208 ,  168848 ,   16712 ,    1160 ,      50 ,       1 ; 
/1234/27a/89/45b/6c/6bf/cf/8ad/9d/gi/eh/ej/dk/k/hj/ij/hik/k/j/// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,7],UndirectedEdge[1,10],UndirectedEdge[2,8],UndirectedEdge[2,9],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,11],UndirectedEdge[4,6],UndirectedEdge[4,12],UndirectedEdge[5,6],UndirectedEdge[5,11],UndirectedEdge[5,15],UndirectedEdge[6,12],UndirectedEdge[6,15],UndirectedEdge[7,8],UndirectedEdge[7,10],UndirectedEdge[7,13],UndirectedEdge[8,9],UndirectedEdge[8,13],UndirectedEdge[9,16],UndirectedEdge[9,18],UndirectedEdge[10,14],UndirectedEdge[10,17],UndirectedEdge[11,14],UndirectedEdge[11,19],UndirectedEdge[12,13],UndirectedEdge[12,20],UndirectedEdge[13,20],UndirectedEdge[14,17],UndirectedEdge[14,19],UndirectedEdge[15,18],UndirectedEdge[15,19],UndirectedEdge[16,17],UndirectedEdge[16,18],UndirectedEdge[16,20],UndirectedEdge[17,20],UndirectedEdge[18,19]}] ;   1 ;   0 ;       0 , 2318751360 , 3728840512 , 2667442800 , 1199738784 , 402731968 , 110838432 , 25907407 , 5132353 ,  844912 ,  112224 ,   11544 ,     864 ,      42 ,       1 ; 
/1234/279/58/46a/bc/68f/af/89d/d/ei/eh/cgj/dk/k/hi/jk/hij/i//k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,7],UndirectedEdge[1,9],UndirectedEdge[2,5],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,6],UndirectedEdge[3,10],UndirectedEdge[4,11],UndirectedEdge[4,12],UndirectedEdge[5,6],UndirectedEdge[5,8],UndirectedEdge[5,15],UndirectedEdge[6,10],UndirectedEdge[6,15],UndirectedEdge[7,8],UndirectedEdge[7,9],UndirectedEdge[7,13],UndirectedEdge[8,13],UndirectedEdge[9,14],UndirectedEdge[9,18],UndirectedEdge[10,14],UndirectedEdge[10,17],UndirectedEdge[11,12],UndirectedEdge[11,16],UndirectedEdge[11,19],UndirectedEdge[12,13],UndirectedEdge[12,20],UndirectedEdge[13,20],UndirectedEdge[14,17],UndirectedEdge[14,18],UndirectedEdge[15,19],UndirectedEdge[15,20],UndirectedEdge[16,17],UndirectedEdge[16,18],UndirectedEdge[16,19],UndirectedEdge[17,18],UndirectedEdge[19,20]}] ;   1 ;   0 ;       0 , 2198994944 , 3647032320 , 2717898944 , 1280780896 , 449418020 , 128130452 , 30720459 , 6194885 , 1030456 ,  136896 ,   13880 ,    1004 ,      46 ,       1 ; 
/1234/367/458/59/7a/89/7cg/a/de/bf/bh/fh/dgj/ej/fi/i/ik/jk/k/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,3],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[2,8],UndirectedEdge[3,5],UndirectedEdge[3,9],UndirectedEdge[4,7],UndirectedEdge[4,10],UndirectedEdge[5,8],UndirectedEdge[5,9],UndirectedEdge[6,7],UndirectedEdge[6,12],UndirectedEdge[6,16],UndirectedEdge[7,10],UndirectedEdge[8,13],UndirectedEdge[8,14],UndirectedEdge[9,11],UndirectedEdge[9,15],UndirectedEdge[10,11],UndirectedEdge[10,17],UndirectedEdge[11,15],UndirectedEdge[11,17],UndirectedEdge[12,13],UndirectedEdge[12,16],UndirectedEdge[12,19],UndirectedEdge[13,14],UndirectedEdge[13,19],UndirectedEdge[14,15],UndirectedEdge[14,18],UndirectedEdge[15,18],UndirectedEdge[16,18],UndirectedEdge[16,20],UndirectedEdge[17,19],UndirectedEdge[17,20],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   1 ;   0 ;       0 , 2290112256 , 3711525632 , 2680839864 , 1218145784 , 412565634 , 114192514 , 26716056 , 5269364 ,  860352 ,  113264 ,   11576 ,     864 ,      42 ,       1 ; 
/1234/2ab/67/459/58/89/7dh/cg/fj/ei/bcf/de/fg/eh/i/j/jk/ik/k/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,10],UndirectedEdge[1,11],UndirectedEdge[2,6],UndirectedEdge[2,7],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,9],UndirectedEdge[4,5],UndirectedEdge[4,8],UndirectedEdge[5,8],UndirectedEdge[5,9],UndirectedEdge[6,7],UndirectedEdge[6,13],UndirectedEdge[6,17],UndirectedEdge[7,12],UndirectedEdge[7,16],UndirectedEdge[8,15],UndirectedEdge[8,19],UndirectedEdge[9,14],UndirectedEdge[9,18],UndirectedEdge[10,11],UndirectedEdge[10,12],UndirectedEdge[10,15],UndirectedEdge[11,13],UndirectedEdge[11,14],UndirectedEdge[12,15],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,17],UndirectedEdge[14,18],UndirectedEdge[15,19],UndirectedEdge[16,19],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[17,20],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   2 ;   0 ;       0 , 2192114688 , 3642520384 , 2720570320 , 1285206304 , 452204612 , 129260012 , 31033794 , 6253286 , 1037464 ,  137392 ,   13896 ,    1004 ,      46 ,       1 ; 
/1234/46a/359/8c/7b/69i/ai/bde/cdf/fh/eg/gk/hj/ef/g/h/k/j/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[1,10],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,9],UndirectedEdge[3,8],UndirectedEdge[3,12],UndirectedEdge[4,7],UndirectedEdge[4,11],UndirectedEdge[5,6],UndirectedEdge[5,9],UndirectedEdge[5,18],UndirectedEdge[6,10],UndirectedEdge[6,18],UndirectedEdge[7,11],UndirectedEdge[7,13],UndirectedEdge[7,14],UndirectedEdge[8,12],UndirectedEdge[8,13],UndirectedEdge[8,15],UndirectedEdge[9,15],UndirectedEdge[9,17],UndirectedEdge[10,14],UndirectedEdge[10,16],UndirectedEdge[11,16],UndirectedEdge[11,20],UndirectedEdge[12,17],UndirectedEdge[12,19],UndirectedEdge[13,14],UndirectedEdge[13,15],UndirectedEdge[14,16],UndirectedEdge[15,17],UndirectedEdge[16,20],UndirectedEdge[17,19],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   2 ;   0 ;       0 , 2320428288 , 3729689280 , 2667086848 , 1198992868 , 402009228 , 110403947 , 25719785 , 5070428 ,  830304 ,  109984 ,   11344 ,     856 ,      42 ,       1 ; 
/1234/456/378/49/9/6ae/bf/8ac/dg/hi/ce/cdf/d/g/fj/j/hk/ik/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[2,3],UndirectedEdge[2,7],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,9],UndirectedEdge[4,9],UndirectedEdge[5,6],UndirectedEdge[5,10],UndirectedEdge[5,14],UndirectedEdge[6,11],UndirectedEdge[6,15],UndirectedEdge[7,8],UndirectedEdge[7,10],UndirectedEdge[7,12],UndirectedEdge[8,13],UndirectedEdge[8,16],UndirectedEdge[9,17],UndirectedEdge[9,18],UndirectedEdge[10,12],UndirectedEdge[10,14],UndirectedEdge[11,12],UndirectedEdge[11,13],UndirectedEdge[11,15],UndirectedEdge[12,13],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,19],UndirectedEdge[15,19],UndirectedEdge[16,17],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[17,20],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   2 ;   0 ;       0 , 2003876864 , 3496671232 , 2787219936 , 1420254648 , 538432380 , 163381190 , 40671635 , 8289619 , 1361824 ,  175600 ,   17056 ,    1168 ,      50 ,       1 ; 
/1234/25a/69/47b/8c/6ae/9e/8bd/cd/fg/hi/fj/dk/k/ik/gj/hj/ij/k/// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,5],UndirectedEdge[1,10],UndirectedEdge[2,6],UndirectedEdge[2,9],UndirectedEdge[3,4],UndirectedEdge[3,7],UndirectedEdge[3,11],UndirectedEdge[4,8],UndirectedEdge[4,12],UndirectedEdge[5,6],UndirectedEdge[5,10],UndirectedEdge[5,14],UndirectedEdge[6,9],UndirectedEdge[6,14],UndirectedEdge[7,8],UndirectedEdge[7,11],UndirectedEdge[7,13],UndirectedEdge[8,12],UndirectedEdge[8,13],UndirectedEdge[9,15],UndirectedEdge[9,16],UndirectedEdge[10,17],UndirectedEdge[10,18],UndirectedEdge[11,15],UndirectedEdge[11,19],UndirectedEdge[12,13],UndirectedEdge[12,20],UndirectedEdge[13,20],UndirectedEdge[14,18],UndirectedEdge[14,20],UndirectedEdge[15,16],UndirectedEdge[15,19],UndirectedEdge[16,17],UndirectedEdge[16,19],UndirectedEdge[17,18],UndirectedEdge[17,19],UndirectedEdge[18,20]}] ;   1 ;   0 ;       0 , 1913852928 , 3434184192 , 2823476736 , 1481507648 , 575058484 , 177194812 , 44386467 , 9021701 , 1465704 ,  185648 ,   17648 ,    1184 ,      50 ,       1 ; 
/1234/45c/36b/79/8a/6ce/be/89d/ad/af/f/eg/dh/h/g/jk/ik/ij/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,12],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,11],UndirectedEdge[3,7],UndirectedEdge[3,9],UndirectedEdge[4,8],UndirectedEdge[4,10],UndirectedEdge[5,6],UndirectedEdge[5,12],UndirectedEdge[5,14],UndirectedEdge[6,11],UndirectedEdge[6,14],UndirectedEdge[7,8],UndirectedEdge[7,9],UndirectedEdge[7,13],UndirectedEdge[8,10],UndirectedEdge[8,13],UndirectedEdge[9,10],UndirectedEdge[9,15],UndirectedEdge[10,15],UndirectedEdge[11,14],UndirectedEdge[11,16],UndirectedEdge[12,13],UndirectedEdge[12,17],UndirectedEdge[13,17],UndirectedEdge[14,16],UndirectedEdge[15,19],UndirectedEdge[15,20],UndirectedEdge[16,18],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[17,19],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   1 ;   0 ;       0 , 2014542336 , 3509702656 , 2786988992 , 1410756968 , 530110628 , 159368394 , 39380339 , 7998199 , 1315920 ,  170800 ,   16760 ,    1160 ,      50 ,       1 ; 
/1234/25a/8b/469/7c/67a/79/c/9bd/d/bf/f/eg/eh/gh/ik/ij/jk/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,5],UndirectedEdge[1,10],UndirectedEdge[2,8],UndirectedEdge[2,11],UndirectedEdge[3,4],UndirectedEdge[3,6],UndirectedEdge[3,9],UndirectedEdge[4,7],UndirectedEdge[4,12],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[5,10],UndirectedEdge[6,7],UndirectedEdge[6,9],UndirectedEdge[7,12],UndirectedEdge[8,9],UndirectedEdge[8,11],UndirectedEdge[8,13],UndirectedEdge[9,13],UndirectedEdge[10,11],UndirectedEdge[10,15],UndirectedEdge[11,15],UndirectedEdge[12,14],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,17],UndirectedEdge[14,16],UndirectedEdge[14,17],UndirectedEdge[15,18],UndirectedEdge[15,20],UndirectedEdge[16,18],UndirectedEdge[16,19],UndirectedEdge[17,19],UndirectedEdge[17,20],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   1 ;   0 ;       0 , 2043693056 , 3544128256 , 2785052832 , 1385302264 , 508714908 , 149102390 , 35920911 , 7125719 , 1149848 ,  147480 ,   14472 ,    1020 ,      46 ,       1 ; 
/1234/469/378/5b/5a/ab/79c/8c/bg/eh/df/g/de/ef/h/jk/ik/ij/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,7],UndirectedEdge[2,8],UndirectedEdge[3,5],UndirectedEdge[3,11],UndirectedEdge[4,5],UndirectedEdge[4,10],UndirectedEdge[5,10],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,9],UndirectedEdge[6,12],UndirectedEdge[7,8],UndirectedEdge[7,12],UndirectedEdge[8,11],UndirectedEdge[8,16],UndirectedEdge[9,14],UndirectedEdge[9,17],UndirectedEdge[10,13],UndirectedEdge[10,15],UndirectedEdge[11,16],UndirectedEdge[12,13],UndirectedEdge[12,14],UndirectedEdge[13,14],UndirectedEdge[13,15],UndirectedEdge[14,17],UndirectedEdge[15,19],UndirectedEdge[15,20],UndirectedEdge[16,18],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[17,19],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   1 ;   0 ;       0 , 2123649536 , 3596759616 , 2748955584 , 1330912532 , 479116924 , 139277127 , 33666493 , 6752212 , 1104456 ,  143440 ,   14224 ,    1012 ,      46 ,       1 ; 
/1234/259/67/456/8a/69/7/cg/ade/bf/bh/fh/dgj/ej/fi/i/ik/jk/k/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,5],UndirectedEdge[1,9],UndirectedEdge[2,6],UndirectedEdge[2,7],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,6],UndirectedEdge[4,8],UndirectedEdge[4,10],UndirectedEdge[5,6],UndirectedEdge[5,9],UndirectedEdge[6,7],UndirectedEdge[7,12],UndirectedEdge[7,16],UndirectedEdge[8,10],UndirectedEdge[8,13],UndirectedEdge[8,14],UndirectedEdge[9,11],UndirectedEdge[9,15],UndirectedEdge[10,11],UndirectedEdge[10,17],UndirectedEdge[11,15],UndirectedEdge[11,17],UndirectedEdge[12,13],UndirectedEdge[12,16],UndirectedEdge[12,19],UndirectedEdge[13,14],UndirectedEdge[13,19],UndirectedEdge[14,15],UndirectedEdge[14,18],UndirectedEdge[15,18],UndirectedEdge[16,18],UndirectedEdge[16,20],UndirectedEdge[17,19],UndirectedEdge[17,20],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   4 ;   0 ;       0 , 2168304640 , 3630893568 , 2735507968 , 1300930160 , 457812464 , 129487716 , 30397300 , 5933880 ,  950440 ,  122024 ,   12120 ,     880 ,      42 ,       1 ; 
/1234/358/467/9a/7b/8ef/7gh/b/9c/ac/cd/di/d/i/fhk/gj/hj/k/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,3],UndirectedEdge[1,5],UndirectedEdge[1,8],UndirectedEdge[2,4],UndirectedEdge[2,6],UndirectedEdge[2,7],UndirectedEdge[3,9],UndirectedEdge[3,10],UndirectedEdge[4,7],UndirectedEdge[4,11],UndirectedEdge[5,8],UndirectedEdge[5,14],UndirectedEdge[5,15],UndirectedEdge[6,7],UndirectedEdge[6,16],UndirectedEdge[6,17],UndirectedEdge[7,11],UndirectedEdge[8,9],UndirectedEdge[8,12],UndirectedEdge[9,10],UndirectedEdge[9,12],UndirectedEdge[10,12],UndirectedEdge[10,13],UndirectedEdge[11,13],UndirectedEdge[11,18],UndirectedEdge[12,13],UndirectedEdge[13,18],UndirectedEdge[14,15],UndirectedEdge[14,17],UndirectedEdge[14,20],UndirectedEdge[15,16],UndirectedEdge[15,19],UndirectedEdge[16,17],UndirectedEdge[16,19],UndirectedEdge[17,20],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   2 ;   0 ;       0 , 1833531392 , 3368182016 , 2847818816 , 1540134016 , 615500936 , 194134392 , 49240570 , 9993942 , 1599760 ,  197808 ,   18304 ,    1200 ,      50 ,       1 ; 
/1234/26c/5b/478/9a/8bd/7cd/8d/d/agi/fh/ek/ej//jk/ghk/ik/ij/j/// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,6],UndirectedEdge[1,12],UndirectedEdge[2,5],UndirectedEdge[2,11],UndirectedEdge[3,4],UndirectedEdge[3,7],UndirectedEdge[3,8],UndirectedEdge[4,9],UndirectedEdge[4,10],UndirectedEdge[5,8],UndirectedEdge[5,11],UndirectedEdge[5,13],UndirectedEdge[6,7],UndirectedEdge[6,12],UndirectedEdge[6,13],UndirectedEdge[7,8],UndirectedEdge[7,13],UndirectedEdge[8,13],UndirectedEdge[9,10],UndirectedEdge[9,16],UndirectedEdge[9,18],UndirectedEdge[10,15],UndirectedEdge[10,17],UndirectedEdge[11,14],UndirectedEdge[11,20],UndirectedEdge[12,14],UndirectedEdge[12,19],UndirectedEdge[14,19],UndirectedEdge[14,20],UndirectedEdge[15,16],UndirectedEdge[15,17],UndirectedEdge[15,20],UndirectedEdge[16,18],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[17,19],UndirectedEdge[18,19]}] ;   4 ;   0 ;       0 , 1958854656 , 3488794880 , 2823222272 , 1442193136 , 539884240 , 159848180 , 38575084 , 7603600 , 1209416 ,  152040 ,   14632 ,    1020 ,      46 ,       1 ; 
/1234/489/35a/6b/7c/ade/7bf/cf/9bg/dh/ei/g/fj/eh/i/j/hk/k/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,8],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,10],UndirectedEdge[3,6],UndirectedEdge[3,11],UndirectedEdge[4,7],UndirectedEdge[4,12],UndirectedEdge[5,10],UndirectedEdge[5,13],UndirectedEdge[5,14],UndirectedEdge[6,7],UndirectedEdge[6,11],UndirectedEdge[6,15],UndirectedEdge[7,12],UndirectedEdge[7,15],UndirectedEdge[8,9],UndirectedEdge[8,11],UndirectedEdge[8,16],UndirectedEdge[9,13],UndirectedEdge[9,17],UndirectedEdge[10,14],UndirectedEdge[10,18],UndirectedEdge[11,16],UndirectedEdge[12,15],UndirectedEdge[12,19],UndirectedEdge[13,14],UndirectedEdge[13,17],UndirectedEdge[14,18],UndirectedEdge[15,19],UndirectedEdge[16,17],UndirectedEdge[16,20],UndirectedEdge[17,20],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   1 ;   0 ;       0 , 2035553792 , 3533097344 , 2782768160 , 1391212280 , 516168604 , 154100846 , 38149951 , 7815119 , 1299184 ,  169968 ,   16744 ,    1160 ,      50 ,       1 ; 
/1234/26b/79/48a/5c/cde/78b/89/a/eg/df/ch/h/ef/g/ik/ij/jk/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,6],UndirectedEdge[1,11],UndirectedEdge[2,7],UndirectedEdge[2,9],UndirectedEdge[3,4],UndirectedEdge[3,8],UndirectedEdge[3,10],UndirectedEdge[4,5],UndirectedEdge[4,12],UndirectedEdge[5,12],UndirectedEdge[5,13],UndirectedEdge[5,14],UndirectedEdge[6,7],UndirectedEdge[6,8],UndirectedEdge[6,11],UndirectedEdge[7,8],UndirectedEdge[7,9],UndirectedEdge[8,10],UndirectedEdge[9,14],UndirectedEdge[9,16],UndirectedEdge[10,13],UndirectedEdge[10,15],UndirectedEdge[11,12],UndirectedEdge[11,17],UndirectedEdge[12,17],UndirectedEdge[13,14],UndirectedEdge[13,15],UndirectedEdge[14,16],UndirectedEdge[15,18],UndirectedEdge[15,20],UndirectedEdge[16,18],UndirectedEdge[16,19],UndirectedEdge[17,19],UndirectedEdge[17,20],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   1 ;   0 ;       0 , 2195696640 , 3650369856 , 2722489216 , 1280300756 , 447211500 , 126808199 , 30248029 , 6073036 , 1007376 ,  133904 ,   13648 ,     996 ,      46 ,       1 ; 
/1234/29a/5b/467/8c/6bf/7f/8d/cd/aei/eg/hj/dk/k/gi/ij/hk/jk/j/// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,9],UndirectedEdge[1,10],UndirectedEdge[2,5],UndirectedEdge[2,11],UndirectedEdge[3,4],UndirectedEdge[3,6],UndirectedEdge[3,7],UndirectedEdge[4,8],UndirectedEdge[4,12],UndirectedEdge[5,6],UndirectedEdge[5,11],UndirectedEdge[5,15],UndirectedEdge[6,7],UndirectedEdge[6,15],UndirectedEdge[7,8],UndirectedEdge[7,13],UndirectedEdge[8,12],UndirectedEdge[8,13],UndirectedEdge[9,10],UndirectedEdge[9,14],UndirectedEdge[9,18],UndirectedEdge[10,14],UndirectedEdge[10,16],UndirectedEdge[11,17],UndirectedEdge[11,19],UndirectedEdge[12,13],UndirectedEdge[12,20],UndirectedEdge[13,20],UndirectedEdge[14,16],UndirectedEdge[14,18],UndirectedEdge[15,18],UndirectedEdge[15,19],UndirectedEdge[16,17],UndirectedEdge[16,20],UndirectedEdge[17,19],UndirectedEdge[17,20],UndirectedEdge[18,19]}] ;   1 ;   0 ;       0 , 1937543168 , 3462130688 , 2821152192 , 1459873760 , 557683236 , 169582292 , 42197883 , 8585917 , 1405432 ,  180072 ,   17336 ,    1176 ,      50 ,       1 ; 
/1234/27a/8b/469/5c/cde/789/8a/b/af/f/dg/eh/eg/h/ik/ij/jk/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,7],UndirectedEdge[1,10],UndirectedEdge[2,8],UndirectedEdge[2,11],UndirectedEdge[3,4],UndirectedEdge[3,6],UndirectedEdge[3,9],UndirectedEdge[4,5],UndirectedEdge[4,12],UndirectedEdge[5,12],UndirectedEdge[5,13],UndirectedEdge[5,14],UndirectedEdge[6,7],UndirectedEdge[6,8],UndirectedEdge[6,9],UndirectedEdge[7,8],UndirectedEdge[7,10],UndirectedEdge[8,11],UndirectedEdge[9,10],UndirectedEdge[9,15],UndirectedEdge[10,15],UndirectedEdge[11,13],UndirectedEdge[11,16],UndirectedEdge[12,14],UndirectedEdge[12,17],UndirectedEdge[13,14],UndirectedEdge[13,16],UndirectedEdge[14,17],UndirectedEdge[15,18],UndirectedEdge[15,20],UndirectedEdge[16,18],UndirectedEdge[16,19],UndirectedEdge[17,19],UndirectedEdge[17,20],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   1 ;   0 ;       0 , 1913229824 , 3432646144 , 2823540832 , 1483242448 , 576082604 , 177085016 , 44045895 , 8857717 , 1424624 ,  179704 ,   17176 ,    1168 ,      50 ,       1 ; 
/1234/35a/467/78/9b/6af/7f/8/9d/bd/ce/cg/eg/ei/i/hj/hk/jk/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,3],UndirectedEdge[1,5],UndirectedEdge[1,10],UndirectedEdge[2,4],UndirectedEdge[2,6],UndirectedEdge[2,7],UndirectedEdge[3,7],UndirectedEdge[3,8],UndirectedEdge[4,9],UndirectedEdge[4,11],UndirectedEdge[5,6],UndirectedEdge[5,10],UndirectedEdge[5,15],UndirectedEdge[6,7],UndirectedEdge[6,15],UndirectedEdge[7,8],UndirectedEdge[8,9],UndirectedEdge[8,13],UndirectedEdge[9,11],UndirectedEdge[9,13],UndirectedEdge[10,12],UndirectedEdge[10,14],UndirectedEdge[11,12],UndirectedEdge[11,16],UndirectedEdge[12,14],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,18],UndirectedEdge[14,18],UndirectedEdge[15,17],UndirectedEdge[15,19],UndirectedEdge[16,17],UndirectedEdge[16,20],UndirectedEdge[17,19],UndirectedEdge[17,20],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   2 ;   0 ;       0 , 2168545280 , 3632203648 , 2734362560 , 1298677272 , 457538168 , 130460514 , 31158374 , 6232040 , 1025536 ,  135088 ,   13680 ,     996 ,      46 ,       1 ; 
/1234/356/48a/79/9a/6de/bc/9hi/afg/a//cik/hj/efk/gj/gk/j/ij/k/// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,3],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[2,4],UndirectedEdge[2,8],UndirectedEdge[2,10],UndirectedEdge[3,7],UndirectedEdge[3,9],UndirectedEdge[4,9],UndirectedEdge[4,10],UndirectedEdge[5,6],UndirectedEdge[5,13],UndirectedEdge[5,14],UndirectedEdge[6,11],UndirectedEdge[6,12],UndirectedEdge[7,9],UndirectedEdge[7,17],UndirectedEdge[7,18],UndirectedEdge[8,10],UndirectedEdge[8,15],UndirectedEdge[8,16],UndirectedEdge[9,10],UndirectedEdge[11,12],UndirectedEdge[11,18],UndirectedEdge[11,20],UndirectedEdge[12,17],UndirectedEdge[12,19],UndirectedEdge[13,14],UndirectedEdge[13,15],UndirectedEdge[13,20],UndirectedEdge[14,16],UndirectedEdge[14,19],UndirectedEdge[15,16],UndirectedEdge[15,20],UndirectedEdge[16,19],UndirectedEdge[17,18],UndirectedEdge[17,19],UndirectedEdge[18,20]}] ;   2 ;   0 ;       0 , 2064893440 , 3557752576 , 2776030304 , 1371504272 , 500672672 , 146086628 , 35132506 , 6985154 , 1133736 ,  146408 ,   14440 ,    1020 ,      46 ,       1 ; 
/1234/25a/69/47b/8c/6ae/9e/8bd/cd/fg/hi/fj/dk/k/ij/gj/hk/ik/j/// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,5],UndirectedEdge[1,10],UndirectedEdge[2,6],UndirectedEdge[2,9],UndirectedEdge[3,4],UndirectedEdge[3,7],UndirectedEdge[3,11],UndirectedEdge[4,8],UndirectedEdge[4,12],UndirectedEdge[5,6],UndirectedEdge[5,10],UndirectedEdge[5,14],UndirectedEdge[6,9],UndirectedEdge[6,14],UndirectedEdge[7,8],UndirectedEdge[7,11],UndirectedEdge[7,13],UndirectedEdge[8,12],UndirectedEdge[8,13],UndirectedEdge[9,15],UndirectedEdge[9,16],UndirectedEdge[10,17],UndirectedEdge[10,18],UndirectedEdge[11,15],UndirectedEdge[11,19],UndirectedEdge[12,13],UndirectedEdge[12,20],UndirectedEdge[13,20],UndirectedEdge[14,18],UndirectedEdge[14,19],UndirectedEdge[15,16],UndirectedEdge[15,19],UndirectedEdge[16,17],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[17,20],UndirectedEdge[18,19]}] ;   1 ;   0 ;       0 , 2053081600 , 3554933120 , 2783757696 , 1376658216 , 502054116 , 146351090 , 35209127 , 7008011 , 1137896 ,  146808 ,   14456 ,    1020 ,      46 ,       1 ; 
/1234/457/356/8b/9a/67/7d/d/9be/ae/cg/cf/fg/hj/hi/jk/ik/ij/k/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,7],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[3,8],UndirectedEdge[3,11],UndirectedEdge[4,9],UndirectedEdge[4,10],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[6,7],UndirectedEdge[6,13],UndirectedEdge[7,13],UndirectedEdge[8,9],UndirectedEdge[8,11],UndirectedEdge[8,14],UndirectedEdge[9,10],UndirectedEdge[9,14],UndirectedEdge[10,12],UndirectedEdge[10,16],UndirectedEdge[11,12],UndirectedEdge[11,15],UndirectedEdge[12,15],UndirectedEdge[12,16],UndirectedEdge[13,17],UndirectedEdge[13,19],UndirectedEdge[14,17],UndirectedEdge[14,18],UndirectedEdge[15,19],UndirectedEdge[15,20],UndirectedEdge[16,18],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[17,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   1 ;   0 ;       0 , 2042671616 , 3543291136 , 2785860864 , 1386364904 , 508947236 , 148963690 , 35835423 , 7107315 , 1148064 ,  147416 ,   14472 ,    1020 ,      46 ,       1 ; 
/1234/389/467/5b/5a/ab/7ad/eg/9cj/ci/d/fh/ij/ef/fg/h/jk/ik/k/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,3],UndirectedEdge[1,8],UndirectedEdge[1,9],UndirectedEdge[2,4],UndirectedEdge[2,6],UndirectedEdge[2,7],UndirectedEdge[3,5],UndirectedEdge[3,11],UndirectedEdge[4,5],UndirectedEdge[4,10],UndirectedEdge[5,10],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,10],UndirectedEdge[6,13],UndirectedEdge[7,14],UndirectedEdge[7,16],UndirectedEdge[8,9],UndirectedEdge[8,12],UndirectedEdge[8,19],UndirectedEdge[9,12],UndirectedEdge[9,18],UndirectedEdge[10,13],UndirectedEdge[11,15],UndirectedEdge[11,17],UndirectedEdge[12,18],UndirectedEdge[12,19],UndirectedEdge[13,14],UndirectedEdge[13,15],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,17],UndirectedEdge[16,19],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[17,20],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   1 ;   1 ;       0 , 1997248000 , 3510752768 , 2802527840 , 1417182704 , 528676376 , 156946600 , 38086200 , 7554239 , 1209569 ,  153048 ,   14784 ,    1028 ,      46 ,       1 ; 
/1234/256/57/469/8a/67/9/8b/ab/df/ce/jk/egh/fgi/ik/hj/hi/j/k/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[2,5],UndirectedEdge[2,7],UndirectedEdge[3,4],UndirectedEdge[3,6],UndirectedEdge[3,9],UndirectedEdge[4,8],UndirectedEdge[4,10],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[6,9],UndirectedEdge[7,8],UndirectedEdge[7,11],UndirectedEdge[8,10],UndirectedEdge[8,11],UndirectedEdge[9,13],UndirectedEdge[9,15],UndirectedEdge[10,12],UndirectedEdge[10,14],UndirectedEdge[11,19],UndirectedEdge[11,20],UndirectedEdge[12,14],UndirectedEdge[12,16],UndirectedEdge[12,17],UndirectedEdge[13,15],UndirectedEdge[13,16],UndirectedEdge[13,18],UndirectedEdge[14,18],UndirectedEdge[14,20],UndirectedEdge[15,17],UndirectedEdge[15,19],UndirectedEdge[16,17],UndirectedEdge[16,18],UndirectedEdge[17,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   1 ;   0 ;       0 , 1957391360 , 3489390208 , 2824492224 , 1442463584 , 539714500 , 159597900 , 38401779 , 7539165 , 1196232 ,  150616 ,   14568 ,    1020 ,      46 ,       1 ; 
/1234/389/457/56/9a/67/7b/b/9cd/a/ef/cg/dg/eh/fh/ij/jk/ik/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,3],UndirectedEdge[1,8],UndirectedEdge[1,9],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[2,7],UndirectedEdge[3,5],UndirectedEdge[3,6],UndirectedEdge[4,9],UndirectedEdge[4,10],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[6,7],UndirectedEdge[6,11],UndirectedEdge[7,11],UndirectedEdge[8,9],UndirectedEdge[8,12],UndirectedEdge[8,13],UndirectedEdge[9,10],UndirectedEdge[10,14],UndirectedEdge[10,15],UndirectedEdge[11,12],UndirectedEdge[11,16],UndirectedEdge[12,13],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,17],UndirectedEdge[14,15],UndirectedEdge[14,17],UndirectedEdge[15,18],UndirectedEdge[15,19],UndirectedEdge[16,19],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[17,20],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   1 ;   1 ;       0 , 1782089728 , 3345495040 , 2880943872 , 1571522176 , 625555600 , 194653876 , 48584296 , 9743419 , 1553177 ,  192776 ,   18000 ,    1192 ,      50 ,       1 ; 
/1234/29a/5b/467/8c/6bf/7f/8d/cd/aeg/hi/ej/dk/k/gj/ij/hk/ik/j/// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,9],UndirectedEdge[1,10],UndirectedEdge[2,5],UndirectedEdge[2,11],UndirectedEdge[3,4],UndirectedEdge[3,6],UndirectedEdge[3,7],UndirectedEdge[4,8],UndirectedEdge[4,12],UndirectedEdge[5,6],UndirectedEdge[5,11],UndirectedEdge[5,15],UndirectedEdge[6,7],UndirectedEdge[6,15],UndirectedEdge[7,8],UndirectedEdge[7,13],UndirectedEdge[8,12],UndirectedEdge[8,13],UndirectedEdge[9,10],UndirectedEdge[9,14],UndirectedEdge[9,16],UndirectedEdge[10,17],UndirectedEdge[10,18],UndirectedEdge[11,14],UndirectedEdge[11,19],UndirectedEdge[12,13],UndirectedEdge[12,20],UndirectedEdge[13,20],UndirectedEdge[14,16],UndirectedEdge[14,19],UndirectedEdge[15,18],UndirectedEdge[15,19],UndirectedEdge[16,17],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[17,20],UndirectedEdge[18,19]}] ;   1 ;   0 ;       0 , 2038122496 , 3537798656 , 2786085920 , 1390519672 , 512476252 , 150556902 , 36284423 , 7188215 , 1157120 ,  147992 ,   14488 ,    1020 ,      46 ,       1 ; 
/1234/29a/5b/467/8c/6bf/7f/8d/cd/aei/gj/eh/dk/k/hi/ij/hjk/k/j/// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,9],UndirectedEdge[1,10],UndirectedEdge[2,5],UndirectedEdge[2,11],UndirectedEdge[3,4],UndirectedEdge[3,6],UndirectedEdge[3,7],UndirectedEdge[4,8],UndirectedEdge[4,12],UndirectedEdge[5,6],UndirectedEdge[5,11],UndirectedEdge[5,15],UndirectedEdge[6,7],UndirectedEdge[6,15],UndirectedEdge[7,8],UndirectedEdge[7,13],UndirectedEdge[8,12],UndirectedEdge[8,13],UndirectedEdge[9,10],UndirectedEdge[9,14],UndirectedEdge[9,18],UndirectedEdge[10,16],UndirectedEdge[10,19],UndirectedEdge[11,14],UndirectedEdge[11,17],UndirectedEdge[12,13],UndirectedEdge[12,20],UndirectedEdge[13,20],UndirectedEdge[14,17],UndirectedEdge[14,18],UndirectedEdge[15,18],UndirectedEdge[15,19],UndirectedEdge[16,17],UndirectedEdge[16,19],UndirectedEdge[16,20],UndirectedEdge[17,20],UndirectedEdge[18,19]}] ;   2 ;   0 ;       0 , 2074091520 , 3568409344 , 2775117504 , 1363347968 , 494048680 , 143082296 , 34213034 , 6783206 , 1101568 ,  142832 ,   14192 ,    1012 ,      46 ,       1 ; 
/1234/26b/5a/478/9c/6ad/bd/8de/9e/ce/fh/fg/ij/e//gh/jk/ik/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,6],UndirectedEdge[1,11],UndirectedEdge[2,5],UndirectedEdge[2,10],UndirectedEdge[3,4],UndirectedEdge[3,7],UndirectedEdge[3,8],UndirectedEdge[4,9],UndirectedEdge[4,12],UndirectedEdge[5,6],UndirectedEdge[5,10],UndirectedEdge[5,13],UndirectedEdge[6,11],UndirectedEdge[6,13],UndirectedEdge[7,8],UndirectedEdge[7,13],UndirectedEdge[7,14],UndirectedEdge[8,9],UndirectedEdge[8,14],UndirectedEdge[9,12],UndirectedEdge[9,14],UndirectedEdge[10,15],UndirectedEdge[10,17],UndirectedEdge[11,15],UndirectedEdge[11,16],UndirectedEdge[12,18],UndirectedEdge[12,19],UndirectedEdge[13,14],UndirectedEdge[15,16],UndirectedEdge[15,17],UndirectedEdge[16,19],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[17,20],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   2 ;   0 ;       0 , 1829621760 , 3368556544 , 2854811264 , 1543683232 , 613323064 , 191165184 , 47827626 , 9615958 , 1537752 ,  191616 ,   17960 ,    1192 ,      50 ,       1 ; 
/1234/35a/469/7b/8c/6ae/9e/8bd/cd/fg/hi/fj/dk/k/ij/gj/hk/ik/j/// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,3],UndirectedEdge[1,5],UndirectedEdge[1,10],UndirectedEdge[2,4],UndirectedEdge[2,6],UndirectedEdge[2,9],UndirectedEdge[3,7],UndirectedEdge[3,11],UndirectedEdge[4,8],UndirectedEdge[4,12],UndirectedEdge[5,6],UndirectedEdge[5,10],UndirectedEdge[5,14],UndirectedEdge[6,9],UndirectedEdge[6,14],UndirectedEdge[7,8],UndirectedEdge[7,11],UndirectedEdge[7,13],UndirectedEdge[8,12],UndirectedEdge[8,13],UndirectedEdge[9,15],UndirectedEdge[9,16],UndirectedEdge[10,17],UndirectedEdge[10,18],UndirectedEdge[11,15],UndirectedEdge[11,19],UndirectedEdge[12,13],UndirectedEdge[12,20],UndirectedEdge[13,20],UndirectedEdge[14,18],UndirectedEdge[14,19],UndirectedEdge[15,16],UndirectedEdge[15,19],UndirectedEdge[16,17],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[17,20],UndirectedEdge[18,19]}] ;   1 ;   0 ;       0 , 2212872704 , 3661983104 , 2715158880 , 1268649072 , 440541500 , 124407656 , 29636499 , 5962281 ,  993920 ,  132928 ,   13616 ,     996 ,      46 ,       1 ; 
/1234/468/359/6a/7b/79f/8a/bf/9d/d/ce/cg/eg/ei/i/hj/hk/jk/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[1,8],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,9],UndirectedEdge[3,6],UndirectedEdge[3,10],UndirectedEdge[4,7],UndirectedEdge[4,11],UndirectedEdge[5,7],UndirectedEdge[5,9],UndirectedEdge[5,15],UndirectedEdge[6,8],UndirectedEdge[6,10],UndirectedEdge[7,11],UndirectedEdge[7,15],UndirectedEdge[8,9],UndirectedEdge[8,13],UndirectedEdge[9,13],UndirectedEdge[10,12],UndirectedEdge[10,14],UndirectedEdge[11,12],UndirectedEdge[11,16],UndirectedEdge[12,14],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,18],UndirectedEdge[14,18],UndirectedEdge[15,17],UndirectedEdge[15,19],UndirectedEdge[16,17],UndirectedEdge[16,20],UndirectedEdge[17,19],UndirectedEdge[17,20],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   2 ;   0 ;       0 , 2162560000 , 3631385280 , 2738056640 , 1300805420 , 458240640 , 130687485 , 31207316 , 6235491 , 1025168 ,  135040 ,   13680 ,     996 ,      46 ,       1 ; 
/1234/39a/45b/67/8c/6bf/7f/8d/cd/aei/gj/eh/dk/k/hi/ij/hjk/k/j/// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,3],UndirectedEdge[1,9],UndirectedEdge[1,10],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[2,11],UndirectedEdge[3,6],UndirectedEdge[3,7],UndirectedEdge[4,8],UndirectedEdge[4,12],UndirectedEdge[5,6],UndirectedEdge[5,11],UndirectedEdge[5,15],UndirectedEdge[6,7],UndirectedEdge[6,15],UndirectedEdge[7,8],UndirectedEdge[7,13],UndirectedEdge[8,12],UndirectedEdge[8,13],UndirectedEdge[9,10],UndirectedEdge[9,14],UndirectedEdge[9,18],UndirectedEdge[10,16],UndirectedEdge[10,19],UndirectedEdge[11,14],UndirectedEdge[11,17],UndirectedEdge[12,13],UndirectedEdge[12,20],UndirectedEdge[13,20],UndirectedEdge[14,17],UndirectedEdge[14,18],UndirectedEdge[15,18],UndirectedEdge[15,19],UndirectedEdge[16,17],UndirectedEdge[16,19],UndirectedEdge[16,20],UndirectedEdge[17,20],UndirectedEdge[18,19]}] ;   1 ;   0 ;       0 , 2191038976 , 3646194112 , 2724253280 , 1284142948 , 449471428 , 127572123 , 30421761 , 6099932 , 1009936 ,  134016 ,   13648 ,     996 ,      46 ,       1 ; 
/1234/267/58/489/7a/8cd/7gh/a/9/bf/be/ef/dfi/ej/j/i/hjk/ik/k/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,5],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,8],UndirectedEdge[3,9],UndirectedEdge[4,7],UndirectedEdge[4,10],UndirectedEdge[5,8],UndirectedEdge[5,12],UndirectedEdge[5,13],UndirectedEdge[6,7],UndirectedEdge[6,16],UndirectedEdge[6,17],UndirectedEdge[7,10],UndirectedEdge[8,9],UndirectedEdge[9,11],UndirectedEdge[9,15],UndirectedEdge[10,11],UndirectedEdge[10,14],UndirectedEdge[11,14],UndirectedEdge[11,15],UndirectedEdge[12,13],UndirectedEdge[12,15],UndirectedEdge[12,18],UndirectedEdge[13,14],UndirectedEdge[13,19],UndirectedEdge[14,19],UndirectedEdge[15,18],UndirectedEdge[16,17],UndirectedEdge[16,19],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[17,20],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   1 ;   0 ;       0 , 2150144512 , 3617365696 , 2740229504 , 1312110156 , 466541136 , 134105749 , 32191820 , 6450491 , 1060184 ,  138960 ,   13944 ,    1004 ,      46 ,       1 ; 
/1234/258/9b/467/ac/68d/7d/de/9g/bg/ceh/fi/fj/e/h/ij/hk/k/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,5],UndirectedEdge[1,8],UndirectedEdge[2,9],UndirectedEdge[2,11],UndirectedEdge[3,4],UndirectedEdge[3,6],UndirectedEdge[3,7],UndirectedEdge[4,10],UndirectedEdge[4,12],UndirectedEdge[5,6],UndirectedEdge[5,8],UndirectedEdge[5,13],UndirectedEdge[6,7],UndirectedEdge[6,13],UndirectedEdge[7,13],UndirectedEdge[7,14],UndirectedEdge[8,9],UndirectedEdge[8,16],UndirectedEdge[9,11],UndirectedEdge[9,16],UndirectedEdge[10,12],UndirectedEdge[10,14],UndirectedEdge[10,17],UndirectedEdge[11,15],UndirectedEdge[11,18],UndirectedEdge[12,15],UndirectedEdge[12,19],UndirectedEdge[13,14],UndirectedEdge[14,17],UndirectedEdge[15,18],UndirectedEdge[15,19],UndirectedEdge[16,17],UndirectedEdge[16,20],UndirectedEdge[17,20],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   2 ;   1 ;       0 , 1995238400 , 3508581632 , 2801167104 , 1416996096 , 530318928 , 159105956 , 39399368 , 8032179 , 1323921 ,  171616 ,   16792 ,    1160 ,      50 ,       1 ; 
/1234/459/358/6a/7b/89/7af/bf/9d/d/ce/cg/eg/ei/i/hj/hk/jk/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,8],UndirectedEdge[3,6],UndirectedEdge[3,10],UndirectedEdge[4,7],UndirectedEdge[4,11],UndirectedEdge[5,8],UndirectedEdge[5,9],UndirectedEdge[6,7],UndirectedEdge[6,10],UndirectedEdge[6,15],UndirectedEdge[7,11],UndirectedEdge[7,15],UndirectedEdge[8,9],UndirectedEdge[8,13],UndirectedEdge[9,13],UndirectedEdge[10,12],UndirectedEdge[10,14],UndirectedEdge[11,12],UndirectedEdge[11,16],UndirectedEdge[12,14],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,18],UndirectedEdge[14,18],UndirectedEdge[15,17],UndirectedEdge[15,19],UndirectedEdge[16,17],UndirectedEdge[16,20],UndirectedEdge[17,19],UndirectedEdge[17,20],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   1 ;   0 ;       0 , 1943822336 , 3472539136 , 2823887168 , 1453586144 , 550323492 , 165550676 , 40823043 , 8271205 , 1356616 ,  175128 ,   17040 ,    1168 ,      50 ,       1 ; 
/1234/25a/69/47b/8c/67a/79/b/cfg/di/ej/dh/ek/hi/jk/ghi/jk/i//k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,5],UndirectedEdge[1,10],UndirectedEdge[2,6],UndirectedEdge[2,9],UndirectedEdge[3,4],UndirectedEdge[3,7],UndirectedEdge[3,11],UndirectedEdge[4,8],UndirectedEdge[4,12],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[5,10],UndirectedEdge[6,7],UndirectedEdge[6,9],UndirectedEdge[7,11],UndirectedEdge[8,12],UndirectedEdge[8,15],UndirectedEdge[8,16],UndirectedEdge[9,13],UndirectedEdge[9,18],UndirectedEdge[10,14],UndirectedEdge[10,19],UndirectedEdge[11,13],UndirectedEdge[11,17],UndirectedEdge[12,14],UndirectedEdge[12,20],UndirectedEdge[13,17],UndirectedEdge[13,18],UndirectedEdge[14,19],UndirectedEdge[14,20],UndirectedEdge[15,16],UndirectedEdge[15,17],UndirectedEdge[15,18],UndirectedEdge[16,19],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[19,20]}] ;   1 ;   0 ;       0 , 1916973056 , 3439176192 , 2825146816 , 1478909248 , 571390260 , 174864012 , 43478903 , 8788897 , 1425944 ,  181280 ,   17368 ,    1176 ,      50 ,       1 ; 
/1234/46b/357/9c/8a/67d/bd/8d/ad/chi/fg/ek/ej//jk/ghj/ik/ij/k/// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[1,11],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,7],UndirectedEdge[3,9],UndirectedEdge[3,12],UndirectedEdge[4,8],UndirectedEdge[4,10],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[5,13],UndirectedEdge[6,11],UndirectedEdge[6,13],UndirectedEdge[7,8],UndirectedEdge[7,13],UndirectedEdge[8,10],UndirectedEdge[8,13],UndirectedEdge[9,12],UndirectedEdge[9,17],UndirectedEdge[9,18],UndirectedEdge[10,15],UndirectedEdge[10,16],UndirectedEdge[11,14],UndirectedEdge[11,20],UndirectedEdge[12,14],UndirectedEdge[12,19],UndirectedEdge[14,19],UndirectedEdge[14,20],UndirectedEdge[15,16],UndirectedEdge[15,17],UndirectedEdge[15,19],UndirectedEdge[16,18],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[17,19],UndirectedEdge[18,20]}] ;   2 ;   0 ;       0 , 2047230464 , 3552874752 , 2787842912 , 1379975720 , 502911328 , 146271430 , 35047786 , 6927144 , 1113952 ,  142608 ,   14056 ,    1004 ,      46 ,       1 ; 
/1234/357/468/49/9/7bf/8ae/cd/dg/hi/bce/cf/d/g/fj/j/hk/ik/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,3],UndirectedEdge[1,5],UndirectedEdge[1,7],UndirectedEdge[2,4],UndirectedEdge[2,6],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,9],UndirectedEdge[4,9],UndirectedEdge[5,7],UndirectedEdge[5,11],UndirectedEdge[5,15],UndirectedEdge[6,8],UndirectedEdge[6,10],UndirectedEdge[6,14],UndirectedEdge[7,12],UndirectedEdge[7,13],UndirectedEdge[8,13],UndirectedEdge[8,16],UndirectedEdge[9,17],UndirectedEdge[9,18],UndirectedEdge[10,11],UndirectedEdge[10,12],UndirectedEdge[10,14],UndirectedEdge[11,12],UndirectedEdge[11,15],UndirectedEdge[12,13],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,19],UndirectedEdge[15,19],UndirectedEdge[16,17],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[17,20],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   2 ;   0 ;       0 , 2013511680 , 3508249600 , 2786499488 , 1411276952 , 531066764 , 160213870 , 39839395 , 8153739 , 1348560 ,  174896 ,   17040 ,    1168 ,      50 ,       1 ; 
/1234/246/36/57/89/7ce/ag/af/9bd/bc/fg/cd/e/jk/ik/hi/hj/ij/k/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[3,5],UndirectedEdge[3,7],UndirectedEdge[4,8],UndirectedEdge[4,9],UndirectedEdge[5,7],UndirectedEdge[5,12],UndirectedEdge[5,14],UndirectedEdge[6,10],UndirectedEdge[6,16],UndirectedEdge[7,10],UndirectedEdge[7,15],UndirectedEdge[8,9],UndirectedEdge[8,11],UndirectedEdge[8,13],UndirectedEdge[9,11],UndirectedEdge[9,12],UndirectedEdge[10,15],UndirectedEdge[10,16],UndirectedEdge[11,12],UndirectedEdge[11,13],UndirectedEdge[12,14],UndirectedEdge[13,19],UndirectedEdge[13,20],UndirectedEdge[14,18],UndirectedEdge[14,20],UndirectedEdge[15,17],UndirectedEdge[15,18],UndirectedEdge[16,17],UndirectedEdge[16,19],UndirectedEdge[17,18],UndirectedEdge[17,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   2 ;   1 ;       0 , 1966888960 , 3473867776 , 2803447936 , 1443961312 , 551913824 , 168275564 , 41909244 , 8506295 , 1386705 ,  177264 ,   17104 ,    1168 ,      50 ,       1 ; 
/1234/278/56/49b/9a/67d/8c/8d/c/ab/fh/eg/fi/ej/gj/hi/jk/ik/k/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,7],UndirectedEdge[1,8],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[3,4],UndirectedEdge[3,9],UndirectedEdge[3,11],UndirectedEdge[4,9],UndirectedEdge[4,10],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[5,13],UndirectedEdge[6,8],UndirectedEdge[6,12],UndirectedEdge[7,8],UndirectedEdge[7,13],UndirectedEdge[8,12],UndirectedEdge[9,10],UndirectedEdge[9,11],UndirectedEdge[10,15],UndirectedEdge[10,17],UndirectedEdge[11,14],UndirectedEdge[11,16],UndirectedEdge[12,15],UndirectedEdge[12,18],UndirectedEdge[13,14],UndirectedEdge[13,19],UndirectedEdge[14,16],UndirectedEdge[14,19],UndirectedEdge[15,17],UndirectedEdge[15,18],UndirectedEdge[16,19],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[17,20],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;  12 ;   0 ;       0 , 1771737088 , 3289632512 , 2846547264 , 1596261184 , 666013608 , 218802440 , 57306370 , 11876046 , 1917632 ,  236160 ,   21480 ,    1364 ,      54 ,       1 ; 
/1234/456/378/49/9/6ae/ab/8cf/dg/hi/be/cd/df/g/fj/j/hk/ik/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[2,3],UndirectedEdge[2,7],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,9],UndirectedEdge[4,9],UndirectedEdge[5,6],UndirectedEdge[5,10],UndirectedEdge[5,14],UndirectedEdge[6,10],UndirectedEdge[6,11],UndirectedEdge[7,8],UndirectedEdge[7,12],UndirectedEdge[7,15],UndirectedEdge[8,13],UndirectedEdge[8,16],UndirectedEdge[9,17],UndirectedEdge[9,18],UndirectedEdge[10,11],UndirectedEdge[10,14],UndirectedEdge[11,12],UndirectedEdge[11,13],UndirectedEdge[12,13],UndirectedEdge[12,15],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,19],UndirectedEdge[15,19],UndirectedEdge[16,17],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[17,20],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   1 ;   0 ;       0 , 1887017984 , 3400605696 , 2822934656 , 1504919264 , 596405156 , 188158308 , 48329887 , 10072953 , 1672736 ,  214768 ,   20400 ,    1340 ,      54 ,       1 ; 
/1234/49a/35b/67/8c/6bf/7f/8d/cd/aei/eg/hj/dk/k/gi/ij/hk/jk/j/// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,9],UndirectedEdge[1,10],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,11],UndirectedEdge[3,6],UndirectedEdge[3,7],UndirectedEdge[4,8],UndirectedEdge[4,12],UndirectedEdge[5,6],UndirectedEdge[5,11],UndirectedEdge[5,15],UndirectedEdge[6,7],UndirectedEdge[6,15],UndirectedEdge[7,8],UndirectedEdge[7,13],UndirectedEdge[8,12],UndirectedEdge[8,13],UndirectedEdge[9,10],UndirectedEdge[9,14],UndirectedEdge[9,18],UndirectedEdge[10,14],UndirectedEdge[10,16],UndirectedEdge[11,17],UndirectedEdge[11,19],UndirectedEdge[12,13],UndirectedEdge[12,20],UndirectedEdge[13,20],UndirectedEdge[14,16],UndirectedEdge[14,18],UndirectedEdge[15,18],UndirectedEdge[15,19],UndirectedEdge[16,17],UndirectedEdge[16,20],UndirectedEdge[17,19],UndirectedEdge[17,20],UndirectedEdge[18,19]}] ;   2 ;   0 ;       0 , 1991040512 , 3496662016 , 2796022496 , 1423581808 , 538712080 , 163567980 , 40848150 , 8350894 , 1372432 ,  176528 ,   17088 ,    1168 ,      50 ,       1 ; 
/1234/456/38a/79/9a/6ce/bd/9hi/afg/a//dik/ehj/gk/fj/gj/k/ij/k/// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[2,3],UndirectedEdge[2,8],UndirectedEdge[2,10],UndirectedEdge[3,7],UndirectedEdge[3,9],UndirectedEdge[4,9],UndirectedEdge[4,10],UndirectedEdge[5,6],UndirectedEdge[5,12],UndirectedEdge[5,14],UndirectedEdge[6,11],UndirectedEdge[6,13],UndirectedEdge[7,9],UndirectedEdge[7,17],UndirectedEdge[7,18],UndirectedEdge[8,10],UndirectedEdge[8,15],UndirectedEdge[8,16],UndirectedEdge[9,10],UndirectedEdge[11,13],UndirectedEdge[11,18],UndirectedEdge[11,20],UndirectedEdge[12,14],UndirectedEdge[12,17],UndirectedEdge[12,19],UndirectedEdge[13,16],UndirectedEdge[13,20],UndirectedEdge[14,15],UndirectedEdge[14,19],UndirectedEdge[15,16],UndirectedEdge[15,19],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[17,19],UndirectedEdge[18,20]}] ;  24 ;   0 ;       0 , 1947279360 , 3464870912 , 2811674176 , 1453098768 , 557829952 , 171647004 , 43357740 , 8925304 , 1464840 ,  186232 ,   17680 ,    1184 ,      50 ,       1 ; 
/1234/279/68/45b/5a/ab/78c/9c/9h/h/eg/df/de/ef/g/ik/ij/jk/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,7],UndirectedEdge[1,9],UndirectedEdge[2,6],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,11],UndirectedEdge[4,5],UndirectedEdge[4,10],UndirectedEdge[5,10],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,8],UndirectedEdge[6,12],UndirectedEdge[7,9],UndirectedEdge[7,12],UndirectedEdge[8,9],UndirectedEdge[8,17],UndirectedEdge[9,17],UndirectedEdge[10,14],UndirectedEdge[10,16],UndirectedEdge[11,13],UndirectedEdge[11,15],UndirectedEdge[12,13],UndirectedEdge[12,14],UndirectedEdge[13,14],UndirectedEdge[13,15],UndirectedEdge[14,16],UndirectedEdge[15,18],UndirectedEdge[15,20],UndirectedEdge[16,18],UndirectedEdge[16,19],UndirectedEdge[17,19],UndirectedEdge[17,20],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   8 ;   0 ;       0 , 1900666880 , 3416685056 , 2824386240 , 1494822864 , 585496032 , 181639500 , 45666076 , 9281992 , 1501120 ,  188464 ,   17744 ,    1184 ,      50 ,       1 ; 
/1234/458/367/9a/bc/68d/7d/fi/ej/aeg/gh/cfk/dh/h/gj/ik/h//jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,8],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,7],UndirectedEdge[3,9],UndirectedEdge[3,10],UndirectedEdge[4,11],UndirectedEdge[4,12],UndirectedEdge[5,6],UndirectedEdge[5,8],UndirectedEdge[5,13],UndirectedEdge[6,7],UndirectedEdge[6,13],UndirectedEdge[7,15],UndirectedEdge[7,18],UndirectedEdge[8,14],UndirectedEdge[8,19],UndirectedEdge[9,10],UndirectedEdge[9,14],UndirectedEdge[9,16],UndirectedEdge[10,16],UndirectedEdge[10,17],UndirectedEdge[11,12],UndirectedEdge[11,15],UndirectedEdge[11,20],UndirectedEdge[12,13],UndirectedEdge[12,17],UndirectedEdge[13,17],UndirectedEdge[14,16],UndirectedEdge[14,19],UndirectedEdge[15,18],UndirectedEdge[15,20],UndirectedEdge[16,17],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   4 ;   0 ;       0 , 2113159680 , 3589894912 , 2754112768 , 1337563928 , 482189520 , 140572546 , 34393204 , 7084514 , 1202752 ,  161824 ,   16352 ,    1152 ,      50 ,       1 ; 
/1234/47b/36a/59/58/89/adg/bch/fj/ei/df/ce/eh/fg/i/j/hk/k/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,7],UndirectedEdge[1,11],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,10],UndirectedEdge[3,5],UndirectedEdge[3,9],UndirectedEdge[4,5],UndirectedEdge[4,8],UndirectedEdge[5,8],UndirectedEdge[5,9],UndirectedEdge[6,10],UndirectedEdge[6,13],UndirectedEdge[6,16],UndirectedEdge[7,11],UndirectedEdge[7,12],UndirectedEdge[7,17],UndirectedEdge[8,15],UndirectedEdge[8,19],UndirectedEdge[9,14],UndirectedEdge[9,18],UndirectedEdge[10,13],UndirectedEdge[10,15],UndirectedEdge[11,12],UndirectedEdge[11,14],UndirectedEdge[12,14],UndirectedEdge[12,17],UndirectedEdge[13,15],UndirectedEdge[13,16],UndirectedEdge[14,18],UndirectedEdge[15,19],UndirectedEdge[16,17],UndirectedEdge[16,20],UndirectedEdge[17,20],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   2 ;   0 ;       0 , 2031548928 , 3529013248 , 2783897920 , 1394778760 , 518515476 , 154935634 , 38333823 , 7840291 , 1301136 ,  170032 ,   16744 ,    1160 ,      50 ,       1 ; 
/1234/246/36/78/59/9ab/bd/8ac/fh/eg/bc/d/ej/fi/gj/hi/jk/ik/k/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[3,7],UndirectedEdge[3,8],UndirectedEdge[4,5],UndirectedEdge[4,9],UndirectedEdge[5,9],UndirectedEdge[5,10],UndirectedEdge[5,11],UndirectedEdge[6,11],UndirectedEdge[6,13],UndirectedEdge[7,8],UndirectedEdge[7,10],UndirectedEdge[7,12],UndirectedEdge[8,15],UndirectedEdge[8,17],UndirectedEdge[9,14],UndirectedEdge[9,16],UndirectedEdge[10,11],UndirectedEdge[10,12],UndirectedEdge[11,13],UndirectedEdge[12,14],UndirectedEdge[12,19],UndirectedEdge[13,15],UndirectedEdge[13,18],UndirectedEdge[14,16],UndirectedEdge[14,19],UndirectedEdge[15,17],UndirectedEdge[15,18],UndirectedEdge[16,19],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[17,20],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   1 ;   0 ;       0 , 1913019392 , 3432356608 , 2821490240 , 1480853888 , 576356500 , 179178796 , 45716263 , 9550769 , 1601016 ,  208288 ,   20056 ,    1332 ,      54 ,       1 ; 
/1234/248/38/56/67/6bc/7/9d/ae/adf/ef/cgi/gh/hj/fk/k/hi/j/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,4],UndirectedEdge[1,8],UndirectedEdge[2,3],UndirectedEdge[2,8],UndirectedEdge[3,5],UndirectedEdge[3,6],UndirectedEdge[4,6],UndirectedEdge[4,7],UndirectedEdge[5,6],UndirectedEdge[5,11],UndirectedEdge[5,12],UndirectedEdge[6,7],UndirectedEdge[7,9],UndirectedEdge[7,13],UndirectedEdge[8,10],UndirectedEdge[8,14],UndirectedEdge[9,10],UndirectedEdge[9,13],UndirectedEdge[9,15],UndirectedEdge[10,14],UndirectedEdge[10,15],UndirectedEdge[11,12],UndirectedEdge[11,16],UndirectedEdge[11,18],UndirectedEdge[12,16],UndirectedEdge[12,17],UndirectedEdge[13,17],UndirectedEdge[13,19],UndirectedEdge[14,15],UndirectedEdge[14,20],UndirectedEdge[15,20],UndirectedEdge[16,17],UndirectedEdge[16,18],UndirectedEdge[17,19],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   1 ;   1 ;       0 , 1730684928 , 3275678720 , 2874961280 , 1618991200 , 671544288 , 218151244 , 56542604 , 11657367 , 1885121 ,  233632 ,   21400 ,    1364 ,      54 ,       1 ; 
/1234/49a/35b/67/8c/6bf/7f/8d/cd/aeg/hj/ei/dk/k/gi/jk/hi/ij//k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,9],UndirectedEdge[1,10],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,11],UndirectedEdge[3,6],UndirectedEdge[3,7],UndirectedEdge[4,8],UndirectedEdge[4,12],UndirectedEdge[5,6],UndirectedEdge[5,11],UndirectedEdge[5,15],UndirectedEdge[6,7],UndirectedEdge[6,15],UndirectedEdge[7,8],UndirectedEdge[7,13],UndirectedEdge[8,12],UndirectedEdge[8,13],UndirectedEdge[9,10],UndirectedEdge[9,14],UndirectedEdge[9,16],UndirectedEdge[10,17],UndirectedEdge[10,19],UndirectedEdge[11,14],UndirectedEdge[11,18],UndirectedEdge[12,13],UndirectedEdge[12,20],UndirectedEdge[13,20],UndirectedEdge[14,16],UndirectedEdge[14,18],UndirectedEdge[15,19],UndirectedEdge[15,20],UndirectedEdge[16,17],UndirectedEdge[16,18],UndirectedEdge[17,18],UndirectedEdge[17,19],UndirectedEdge[19,20]}] ;   2 ;   1 ;       0 , 1921779712 , 3455255808 , 2830048576 , 1468521040 , 561343060 , 170685740 , 42471379 , 8637020 , 1411753 ,  180536 ,   17352 ,    1176 ,      50 ,       1 ; 
/1234/267/ab/459/58/89/7cj/ci/eh/dg/bef/df/ij/fg/fh//jk/ik/k/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,10],UndirectedEdge[2,11],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,9],UndirectedEdge[4,5],UndirectedEdge[4,8],UndirectedEdge[5,8],UndirectedEdge[5,9],UndirectedEdge[6,7],UndirectedEdge[6,12],UndirectedEdge[6,19],UndirectedEdge[7,12],UndirectedEdge[7,18],UndirectedEdge[8,14],UndirectedEdge[8,17],UndirectedEdge[9,13],UndirectedEdge[9,16],UndirectedEdge[10,11],UndirectedEdge[10,14],UndirectedEdge[10,15],UndirectedEdge[11,13],UndirectedEdge[11,15],UndirectedEdge[12,18],UndirectedEdge[12,19],UndirectedEdge[13,15],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,17],UndirectedEdge[16,19],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[17,20],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   4 ;   0 ;       0 , 1859311616 , 3396103680 , 2841123968 , 1515135072 , 598786520 , 188935632 , 48772962 , 10235630 , 1707072 ,  218968 ,   20680 ,    1348 ,      54 ,       1 ; 
/1234/489/36c/7a/5b/bde/7cf/af/9bg/di/eh/g/fj/ei/h/j/hk/k/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,8],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,12],UndirectedEdge[3,7],UndirectedEdge[3,10],UndirectedEdge[4,5],UndirectedEdge[4,11],UndirectedEdge[5,11],UndirectedEdge[5,13],UndirectedEdge[5,14],UndirectedEdge[6,7],UndirectedEdge[6,12],UndirectedEdge[6,15],UndirectedEdge[7,10],UndirectedEdge[7,15],UndirectedEdge[8,9],UndirectedEdge[8,11],UndirectedEdge[8,16],UndirectedEdge[9,13],UndirectedEdge[9,18],UndirectedEdge[10,14],UndirectedEdge[10,17],UndirectedEdge[11,16],UndirectedEdge[12,15],UndirectedEdge[12,19],UndirectedEdge[13,14],UndirectedEdge[13,18],UndirectedEdge[14,17],UndirectedEdge[15,19],UndirectedEdge[16,17],UndirectedEdge[16,20],UndirectedEdge[17,20],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   1 ;   0 ;       0 , 2073858048 , 3568578944 , 2775359616 , 1363254464 , 493946152 , 143083408 , 34226638 , 6786154 , 1101704 ,  142824 ,   14192 ,    1012 ,      46 ,       1 ; 
/1234/237/68/47/59/9bc/8df/8a/a/ae/e/ceg/dh/fh/g/ij/ik/jk/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,7],UndirectedEdge[2,6],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,7],UndirectedEdge[4,5],UndirectedEdge[4,9],UndirectedEdge[5,9],UndirectedEdge[5,11],UndirectedEdge[5,12],UndirectedEdge[6,8],UndirectedEdge[6,13],UndirectedEdge[6,15],UndirectedEdge[7,8],UndirectedEdge[7,10],UndirectedEdge[8,10],UndirectedEdge[9,10],UndirectedEdge[9,14],UndirectedEdge[10,14],UndirectedEdge[11,12],UndirectedEdge[11,14],UndirectedEdge[11,16],UndirectedEdge[12,13],UndirectedEdge[12,17],UndirectedEdge[13,15],UndirectedEdge[13,17],UndirectedEdge[14,16],UndirectedEdge[15,18],UndirectedEdge[15,19],UndirectedEdge[16,18],UndirectedEdge[16,20],UndirectedEdge[17,19],UndirectedEdge[17,20],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   2 ;   1 ;       0 , 1782499328 , 3345786880 , 2880595456 , 1571127296 , 625496720 , 194719412 , 48615704 , 9747635 , 1552881 ,  192656 ,   17992 ,    1192 ,      50 ,       1 ; 
/1234/356/48a/79/9a/6be/cd/9hi/afg/a//cej/dj/hj/gk/gik/k/ij/k/// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,3],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[2,4],UndirectedEdge[2,8],UndirectedEdge[2,10],UndirectedEdge[3,7],UndirectedEdge[3,9],UndirectedEdge[4,9],UndirectedEdge[4,10],UndirectedEdge[5,6],UndirectedEdge[5,11],UndirectedEdge[5,14],UndirectedEdge[6,12],UndirectedEdge[6,13],UndirectedEdge[7,9],UndirectedEdge[7,17],UndirectedEdge[7,18],UndirectedEdge[8,10],UndirectedEdge[8,15],UndirectedEdge[8,16],UndirectedEdge[9,10],UndirectedEdge[11,12],UndirectedEdge[11,14],UndirectedEdge[11,19],UndirectedEdge[12,13],UndirectedEdge[12,19],UndirectedEdge[13,17],UndirectedEdge[13,19],UndirectedEdge[14,16],UndirectedEdge[14,20],UndirectedEdge[15,16],UndirectedEdge[15,18],UndirectedEdge[15,20],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[17,19],UndirectedEdge[18,20]}] ;   1 ;   1 ;       0 , 1748545536 , 3297670144 , 2873352448 , 1601613152 , 657871392 , 212594124 , 55153476 , 11434983 , 1862809 ,  232352 ,   21368 ,    1364 ,      54 ,       1 ; 
/1234/26c/5b/489/7a/8be/7cd/ad/9e/af/f/eh/dg/g/h/jk/ik/ij/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,6],UndirectedEdge[1,12],UndirectedEdge[2,5],UndirectedEdge[2,11],UndirectedEdge[3,4],UndirectedEdge[3,8],UndirectedEdge[3,9],UndirectedEdge[4,7],UndirectedEdge[4,10],UndirectedEdge[5,8],UndirectedEdge[5,11],UndirectedEdge[5,14],UndirectedEdge[6,7],UndirectedEdge[6,12],UndirectedEdge[6,13],UndirectedEdge[7,10],UndirectedEdge[7,13],UndirectedEdge[8,9],UndirectedEdge[8,14],UndirectedEdge[9,10],UndirectedEdge[9,15],UndirectedEdge[10,15],UndirectedEdge[11,14],UndirectedEdge[11,17],UndirectedEdge[12,13],UndirectedEdge[12,16],UndirectedEdge[13,16],UndirectedEdge[14,17],UndirectedEdge[15,19],UndirectedEdge[15,20],UndirectedEdge[16,18],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[17,19],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   2 ;   1 ;       0 , 1865671680 , 3384491264 , 2829861888 , 1519694672 , 606536276 , 192394812 , 49491351 , 10278408 , 1694945 ,  216080 ,   20432 ,    1340 ,      54 ,       1 ; 
/1234/246/36/78/59/9bc/dg/8ef/ai/ah/hi/cdk/ej/gk/fj/ij/hk/k/j/// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[3,7],UndirectedEdge[3,8],UndirectedEdge[4,5],UndirectedEdge[4,9],UndirectedEdge[5,9],UndirectedEdge[5,11],UndirectedEdge[5,12],UndirectedEdge[6,13],UndirectedEdge[6,16],UndirectedEdge[7,8],UndirectedEdge[7,14],UndirectedEdge[7,15],UndirectedEdge[8,10],UndirectedEdge[8,18],UndirectedEdge[9,10],UndirectedEdge[9,17],UndirectedEdge[10,17],UndirectedEdge[10,18],UndirectedEdge[11,12],UndirectedEdge[11,13],UndirectedEdge[11,20],UndirectedEdge[12,14],UndirectedEdge[12,19],UndirectedEdge[13,16],UndirectedEdge[13,20],UndirectedEdge[14,15],UndirectedEdge[14,19],UndirectedEdge[15,18],UndirectedEdge[15,19],UndirectedEdge[16,17],UndirectedEdge[16,20],UndirectedEdge[17,20],UndirectedEdge[18,19]}] ;   1 ;   0 ;       0 , 1826969600 , 3363360768 , 2850633216 , 1543866912 , 617368696 , 195483904 , 50244162 , 10455262 , 1728376 ,  220192 ,   20712 ,    1348 ,      54 ,       1 ; 
/1234/245/35/68/67/ab/78/9d/9c/cd/bfg/eh/fj/ei/hi/gj/jk/ik/k/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[3,6],UndirectedEdge[3,8],UndirectedEdge[4,6],UndirectedEdge[4,7],UndirectedEdge[5,10],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,8],UndirectedEdge[7,9],UndirectedEdge[7,13],UndirectedEdge[8,9],UndirectedEdge[8,12],UndirectedEdge[9,12],UndirectedEdge[9,13],UndirectedEdge[10,11],UndirectedEdge[10,15],UndirectedEdge[10,16],UndirectedEdge[11,14],UndirectedEdge[11,17],UndirectedEdge[12,15],UndirectedEdge[12,19],UndirectedEdge[13,14],UndirectedEdge[13,18],UndirectedEdge[14,17],UndirectedEdge[14,18],UndirectedEdge[15,16],UndirectedEdge[15,19],UndirectedEdge[16,19],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[17,20],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   2 ;   1 ;       0 , 1744629760 , 3291497472 , 2872451456 , 1606071520 , 662159648 , 214431020 , 55547516 , 11457911 , 1854201 ,  230136 ,   21152 ,    1356 ,      54 ,       1 ; 
/1234/489/36c/7a/5b/bde/7cf/af/9dg/ah/h/ei/fj/eg/i/j/hk/k/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,8],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,12],UndirectedEdge[3,7],UndirectedEdge[3,10],UndirectedEdge[4,5],UndirectedEdge[4,11],UndirectedEdge[5,11],UndirectedEdge[5,13],UndirectedEdge[5,14],UndirectedEdge[6,7],UndirectedEdge[6,12],UndirectedEdge[6,15],UndirectedEdge[7,10],UndirectedEdge[7,15],UndirectedEdge[8,9],UndirectedEdge[8,13],UndirectedEdge[8,16],UndirectedEdge[9,10],UndirectedEdge[9,17],UndirectedEdge[10,17],UndirectedEdge[11,14],UndirectedEdge[11,18],UndirectedEdge[12,15],UndirectedEdge[12,19],UndirectedEdge[13,14],UndirectedEdge[13,16],UndirectedEdge[14,18],UndirectedEdge[15,19],UndirectedEdge[16,17],UndirectedEdge[16,20],UndirectedEdge[17,20],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   1 ;   1 ;       0 , 1917706240 , 3448850176 , 2828997696 , 1472935248 , 565741140 , 172734796 , 43033347 , 8732956 , 1421865 ,  181144 ,   17368 ,    1176 ,      50 ,       1 ; 
/1234/46a/359/8c/7b/69i/ai/bde/cdf/fh/eg/hk/gj/ef/g/h/j/k/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[1,10],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,9],UndirectedEdge[3,8],UndirectedEdge[3,12],UndirectedEdge[4,7],UndirectedEdge[4,11],UndirectedEdge[5,6],UndirectedEdge[5,9],UndirectedEdge[5,18],UndirectedEdge[6,10],UndirectedEdge[6,18],UndirectedEdge[7,11],UndirectedEdge[7,13],UndirectedEdge[7,14],UndirectedEdge[8,12],UndirectedEdge[8,13],UndirectedEdge[8,15],UndirectedEdge[9,15],UndirectedEdge[9,17],UndirectedEdge[10,14],UndirectedEdge[10,16],UndirectedEdge[11,17],UndirectedEdge[11,20],UndirectedEdge[12,16],UndirectedEdge[12,19],UndirectedEdge[13,14],UndirectedEdge[13,15],UndirectedEdge[14,16],UndirectedEdge[15,17],UndirectedEdge[16,19],UndirectedEdge[17,20],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;  14 ;   0 ;       0 , 2476271104 , 3820716768 , 2593192256 , 1100928984 , 350234724 , 92653848 , 21279547 , 4245489 ,  719168 ,   99680 ,   10752 ,     840 ,      42 ,       1 ; 
/1234/468/357/49/9/7cf/8be/ah/ag/di/gh/cde/df/i/fj/j/hk/k/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[1,8],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,7],UndirectedEdge[3,4],UndirectedEdge[3,9],UndirectedEdge[4,9],UndirectedEdge[5,7],UndirectedEdge[5,12],UndirectedEdge[5,15],UndirectedEdge[6,8],UndirectedEdge[6,11],UndirectedEdge[6,14],UndirectedEdge[7,10],UndirectedEdge[7,17],UndirectedEdge[8,10],UndirectedEdge[8,16],UndirectedEdge[9,13],UndirectedEdge[9,18],UndirectedEdge[10,16],UndirectedEdge[10,17],UndirectedEdge[11,12],UndirectedEdge[11,13],UndirectedEdge[11,14],UndirectedEdge[12,13],UndirectedEdge[12,15],UndirectedEdge[13,18],UndirectedEdge[14,15],UndirectedEdge[14,19],UndirectedEdge[15,19],UndirectedEdge[16,17],UndirectedEdge[16,20],UndirectedEdge[17,20],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   4 ;   0 ;       0 , 2064036864 , 3552033280 , 2769747264 , 1371784448 , 505703848 , 150587112 , 37315506 , 7674638 , 1283408 ,  168912 ,   16712 ,    1160 ,      50 ,       1 ; 
/1234/237/47/58/56/68/9d/ab/ce/adi/bi/fh/efg/hj/gk/gh/k/j/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,7],UndirectedEdge[2,4],UndirectedEdge[2,7],UndirectedEdge[3,5],UndirectedEdge[3,8],UndirectedEdge[4,5],UndirectedEdge[4,6],UndirectedEdge[5,6],UndirectedEdge[5,8],UndirectedEdge[6,9],UndirectedEdge[6,13],UndirectedEdge[7,10],UndirectedEdge[7,11],UndirectedEdge[8,12],UndirectedEdge[8,14],UndirectedEdge[9,10],UndirectedEdge[9,13],UndirectedEdge[9,18],UndirectedEdge[10,11],UndirectedEdge[10,18],UndirectedEdge[11,15],UndirectedEdge[11,17],UndirectedEdge[12,14],UndirectedEdge[12,15],UndirectedEdge[12,16],UndirectedEdge[13,17],UndirectedEdge[13,19],UndirectedEdge[14,16],UndirectedEdge[14,20],UndirectedEdge[15,16],UndirectedEdge[15,17],UndirectedEdge[16,20],UndirectedEdge[17,19],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   1 ;   0 ;       0 , 1921203200 , 3443452672 , 2823816000 , 1475100352 , 569011124 , 174068124 , 43311663 , 8766145 , 1424112 ,  181216 ,   17368 ,    1176 ,      50 ,       1 ; 
/1234/289/6a/45b/57/7b/ace/cd/9df/eh/bg/g/de/f/h/ik/ij/jk/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,8],UndirectedEdge[1,9],UndirectedEdge[2,6],UndirectedEdge[2,10],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,11],UndirectedEdge[4,5],UndirectedEdge[4,7],UndirectedEdge[5,7],UndirectedEdge[5,11],UndirectedEdge[6,10],UndirectedEdge[6,12],UndirectedEdge[6,14],UndirectedEdge[7,12],UndirectedEdge[7,13],UndirectedEdge[8,9],UndirectedEdge[8,13],UndirectedEdge[8,15],UndirectedEdge[9,14],UndirectedEdge[9,17],UndirectedEdge[10,11],UndirectedEdge[10,16],UndirectedEdge[11,16],UndirectedEdge[12,13],UndirectedEdge[12,14],UndirectedEdge[13,15],UndirectedEdge[14,17],UndirectedEdge[15,18],UndirectedEdge[15,20],UndirectedEdge[16,18],UndirectedEdge[16,19],UndirectedEdge[17,19],UndirectedEdge[17,20],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   1 ;   0 ;       0 , 2065741824 , 3558344192 , 2774195712 , 1369241216 , 500568104 , 147329400 , 36124502 , 7389218 , 1237336 ,  164080 ,   16416 ,    1152 ,      50 ,       1 ; 
/1234/2ab/67/459/58/89/7dg/ch/fj/ei/bcf/de/fh/eg/i/j/jk/ik/k/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,10],UndirectedEdge[1,11],UndirectedEdge[2,6],UndirectedEdge[2,7],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,9],UndirectedEdge[4,5],UndirectedEdge[4,8],UndirectedEdge[5,8],UndirectedEdge[5,9],UndirectedEdge[6,7],UndirectedEdge[6,13],UndirectedEdge[6,16],UndirectedEdge[7,12],UndirectedEdge[7,17],UndirectedEdge[8,15],UndirectedEdge[8,19],UndirectedEdge[9,14],UndirectedEdge[9,18],UndirectedEdge[10,11],UndirectedEdge[10,12],UndirectedEdge[10,15],UndirectedEdge[11,13],UndirectedEdge[11,14],UndirectedEdge[12,15],UndirectedEdge[12,17],UndirectedEdge[13,14],UndirectedEdge[13,16],UndirectedEdge[14,18],UndirectedEdge[15,19],UndirectedEdge[16,19],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[17,20],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   2 ;   0 ;       0 , 2276337664 , 3699964992 , 2686367792 , 1228722736 , 418464484 , 116371216 , 27501348 , 5545448 ,  935744 ,  127440 ,   13304 ,     988 ,      46 ,       1 ; 
/1234/256/78/459/ab/69/7f/8f/9d/d/bce/cg/eg/ei/i/hj/hk/jk/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[2,7],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,9],UndirectedEdge[4,10],UndirectedEdge[4,11],UndirectedEdge[5,6],UndirectedEdge[5,9],UndirectedEdge[6,7],UndirectedEdge[6,15],UndirectedEdge[7,8],UndirectedEdge[7,15],UndirectedEdge[8,9],UndirectedEdge[8,13],UndirectedEdge[9,13],UndirectedEdge[10,11],UndirectedEdge[10,12],UndirectedEdge[10,14],UndirectedEdge[11,12],UndirectedEdge[11,16],UndirectedEdge[12,14],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,18],UndirectedEdge[14,18],UndirectedEdge[15,17],UndirectedEdge[15,19],UndirectedEdge[16,17],UndirectedEdge[16,20],UndirectedEdge[17,19],UndirectedEdge[17,20],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   2 ;   0 ;       0 , 1909208576 , 3428467968 , 2824672736 , 1486900432 , 578466348 , 177910280 , 44221247 , 8881021 , 1426432 ,  179768 ,   17176 ,    1168 ,      50 ,       1 ; 
/1234/268/57/4ab/9b/7ef/8cd/gk/gj/bhk/bij//dei/fh/fi/h/jk/k/j/// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,6],UndirectedEdge[1,8],UndirectedEdge[2,5],UndirectedEdge[2,7],UndirectedEdge[3,4],UndirectedEdge[3,10],UndirectedEdge[3,11],UndirectedEdge[4,9],UndirectedEdge[4,11],UndirectedEdge[5,7],UndirectedEdge[5,14],UndirectedEdge[5,15],UndirectedEdge[6,8],UndirectedEdge[6,12],UndirectedEdge[6,13],UndirectedEdge[7,16],UndirectedEdge[7,20],UndirectedEdge[8,16],UndirectedEdge[8,19],UndirectedEdge[9,11],UndirectedEdge[9,17],UndirectedEdge[9,20],UndirectedEdge[10,11],UndirectedEdge[10,18],UndirectedEdge[10,19],UndirectedEdge[12,13],UndirectedEdge[12,14],UndirectedEdge[12,18],UndirectedEdge[13,15],UndirectedEdge[13,17],UndirectedEdge[14,15],UndirectedEdge[14,18],UndirectedEdge[15,17],UndirectedEdge[16,19],UndirectedEdge[16,20],UndirectedEdge[17,20],UndirectedEdge[18,19]}] ;   2 ;   0 ;       0 , 2246463488 , 3681050944 , 2699204416 , 1247917460 , 429527536 , 120575331 , 28690512 , 5800969 ,  976128 ,  131792 ,   13584 ,     996 ,      46 ,       1 ; 
/1234/368/457/9a/bc/67e/8e/8d/d/afg/hi/cfj/dk/k/gh/gj/h/i/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,3],UndirectedEdge[1,6],UndirectedEdge[1,8],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[2,7],UndirectedEdge[3,9],UndirectedEdge[3,10],UndirectedEdge[4,11],UndirectedEdge[4,12],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[5,14],UndirectedEdge[6,8],UndirectedEdge[6,14],UndirectedEdge[7,8],UndirectedEdge[7,13],UndirectedEdge[8,13],UndirectedEdge[9,10],UndirectedEdge[9,15],UndirectedEdge[9,16],UndirectedEdge[10,17],UndirectedEdge[10,18],UndirectedEdge[11,12],UndirectedEdge[11,15],UndirectedEdge[11,19],UndirectedEdge[12,13],UndirectedEdge[12,20],UndirectedEdge[13,20],UndirectedEdge[14,16],UndirectedEdge[14,17],UndirectedEdge[15,16],UndirectedEdge[15,19],UndirectedEdge[16,17],UndirectedEdge[17,18],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   1 ;   0 ;       0 , 2283766272 , 3704696128 , 2682545048 , 1223910116 , 416393054 , 115633347 , 27081703 , 5333484 ,  867776 ,  113776 ,   11592 ,     864 ,      42 ,       1 ; 
/1234/457/356/9b/8a/67/8e/9d/ae/bd/bc/c/gh/fj/fi/ij/hjk/ik/k/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,7],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[3,9],UndirectedEdge[3,11],UndirectedEdge[4,8],UndirectedEdge[4,10],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[6,8],UndirectedEdge[6,14],UndirectedEdge[7,9],UndirectedEdge[7,13],UndirectedEdge[8,10],UndirectedEdge[8,14],UndirectedEdge[9,11],UndirectedEdge[9,13],UndirectedEdge[10,11],UndirectedEdge[10,12],UndirectedEdge[11,12],UndirectedEdge[12,16],UndirectedEdge[12,17],UndirectedEdge[13,15],UndirectedEdge[13,19],UndirectedEdge[14,15],UndirectedEdge[14,18],UndirectedEdge[15,18],UndirectedEdge[15,19],UndirectedEdge[16,17],UndirectedEdge[16,19],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[17,20],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   2 ;   0 ;       0 , 2059021312 , 3562376576 , 2783425760 , 1371051960 , 497495132 , 144304878 , 34559403 , 6850067 , 1109488 ,  143360 ,   14208 ,    1012 ,      46 ,       1 ; 
/1234/467/357/48/8/7ab/79b//cd/bgh/bef//djk/ik/fgj/hi/hj/i/k/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,7],UndirectedEdge[3,4],UndirectedEdge[3,8],UndirectedEdge[4,8],UndirectedEdge[5,7],UndirectedEdge[5,10],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,9],UndirectedEdge[6,11],UndirectedEdge[8,12],UndirectedEdge[8,13],UndirectedEdge[9,11],UndirectedEdge[9,16],UndirectedEdge[9,17],UndirectedEdge[10,11],UndirectedEdge[10,14],UndirectedEdge[10,15],UndirectedEdge[12,13],UndirectedEdge[12,19],UndirectedEdge[12,20],UndirectedEdge[13,18],UndirectedEdge[13,20],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[14,19],UndirectedEdge[15,17],UndirectedEdge[15,18],UndirectedEdge[16,17],UndirectedEdge[16,19],UndirectedEdge[17,18],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   4 ;   0 ;       0 , 1799575552 , 3332213248 , 2858718208 , 1573219488 , 635529848 , 199676448 , 49773122 , 9881606 , 1555392 ,  191248 ,   17808 ,    1184 ,      50 ,       1 ; 
/1234/278/69/45b/5a/ab/9fi/8cj/9c/c/eh/dg/j/efg/fh/i/hk/k/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,7],UndirectedEdge[1,8],UndirectedEdge[2,6],UndirectedEdge[2,9],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,11],UndirectedEdge[4,5],UndirectedEdge[4,10],UndirectedEdge[5,10],UndirectedEdge[5,11],UndirectedEdge[6,9],UndirectedEdge[6,15],UndirectedEdge[6,18],UndirectedEdge[7,8],UndirectedEdge[7,12],UndirectedEdge[7,19],UndirectedEdge[8,9],UndirectedEdge[8,12],UndirectedEdge[9,12],UndirectedEdge[10,14],UndirectedEdge[10,17],UndirectedEdge[11,13],UndirectedEdge[11,16],UndirectedEdge[12,19],UndirectedEdge[13,14],UndirectedEdge[13,15],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,17],UndirectedEdge[15,18],UndirectedEdge[16,17],UndirectedEdge[16,20],UndirectedEdge[17,20],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   2 ;   0 ;       0 , 1837786112 , 3379685120 , 2855745280 , 1536116512 , 606042040 , 187444976 , 46548562 , 9299414 , 1481616 ,  184872 ,   17472 ,    1176 ,      50 ,       1 ; 
/1234/26a/59/47b/8c/69f/af/8bd/cd/eh/eg/ij/dk/k/gh/jk/hi/i/j/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,6],UndirectedEdge[1,10],UndirectedEdge[2,5],UndirectedEdge[2,9],UndirectedEdge[3,4],UndirectedEdge[3,7],UndirectedEdge[3,11],UndirectedEdge[4,8],UndirectedEdge[4,12],UndirectedEdge[5,6],UndirectedEdge[5,9],UndirectedEdge[5,15],UndirectedEdge[6,10],UndirectedEdge[6,15],UndirectedEdge[7,8],UndirectedEdge[7,11],UndirectedEdge[7,13],UndirectedEdge[8,12],UndirectedEdge[8,13],UndirectedEdge[9,14],UndirectedEdge[9,17],UndirectedEdge[10,14],UndirectedEdge[10,16],UndirectedEdge[11,18],UndirectedEdge[11,19],UndirectedEdge[12,13],UndirectedEdge[12,20],UndirectedEdge[13,20],UndirectedEdge[14,16],UndirectedEdge[14,17],UndirectedEdge[15,19],UndirectedEdge[15,20],UndirectedEdge[16,17],UndirectedEdge[16,18],UndirectedEdge[17,18],UndirectedEdge[18,19],UndirectedEdge[19,20]}] ;   2 ;   0 ;       0 , 1860310016 , 3408589056 , 2854756480 , 1513691808 , 587797112 , 179909072 , 44652330 , 8994846 , 1450776 ,  183056 ,   17424 ,    1176 ,      50 ,       1 ; 
/1234/27a/89/46b/5c/cdf/bde/8ag/9g/eh/bj/j/fi/ef/h/i/jk/ik/k/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,7],UndirectedEdge[1,10],UndirectedEdge[2,8],UndirectedEdge[2,9],UndirectedEdge[3,4],UndirectedEdge[3,6],UndirectedEdge[3,11],UndirectedEdge[4,5],UndirectedEdge[4,12],UndirectedEdge[5,12],UndirectedEdge[5,13],UndirectedEdge[5,15],UndirectedEdge[6,11],UndirectedEdge[6,13],UndirectedEdge[6,14],UndirectedEdge[7,8],UndirectedEdge[7,10],UndirectedEdge[7,16],UndirectedEdge[8,9],UndirectedEdge[8,16],UndirectedEdge[9,14],UndirectedEdge[9,17],UndirectedEdge[10,11],UndirectedEdge[10,19],UndirectedEdge[11,19],UndirectedEdge[12,15],UndirectedEdge[12,18],UndirectedEdge[13,14],UndirectedEdge[13,15],UndirectedEdge[14,17],UndirectedEdge[15,18],UndirectedEdge[16,19],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[17,20],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   2 ;   0 ;       0 , 2138944512 , 3614888256 , 2747328096 , 1316780420 , 467955844 , 134472475 , 32292745 , 6472924 , 1063624 ,  139296 ,   13960 ,    1004 ,      46 ,       1 ; 
/1234/28a/79/45c/6b/cde/bdf/9fh/aeg/cj/bi/i/j/ef/g/h/hk/k/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,8],UndirectedEdge[1,10],UndirectedEdge[2,7],UndirectedEdge[2,9],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,12],UndirectedEdge[4,6],UndirectedEdge[4,11],UndirectedEdge[5,12],UndirectedEdge[5,13],UndirectedEdge[5,14],UndirectedEdge[6,11],UndirectedEdge[6,13],UndirectedEdge[6,15],UndirectedEdge[7,9],UndirectedEdge[7,15],UndirectedEdge[7,17],UndirectedEdge[8,10],UndirectedEdge[8,14],UndirectedEdge[8,16],UndirectedEdge[9,12],UndirectedEdge[9,19],UndirectedEdge[10,11],UndirectedEdge[10,18],UndirectedEdge[11,18],UndirectedEdge[12,19],UndirectedEdge[13,14],UndirectedEdge[13,15],UndirectedEdge[14,16],UndirectedEdge[15,17],UndirectedEdge[16,17],UndirectedEdge[16,20],UndirectedEdge[17,20],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;  12 ;   0 ;       0 , 2486929408 , 3826121440 , 2587908480 , 1094753616 , 347075704 , 91550014 , 20996778 , 4194032 ,  712896 ,   99216 ,   10736 ,     840 ,      42 ,       1 ; 
/1234/479/368/45/5/bc/8eg/9df/ai/ah/hi/cej/dj/fj/gj/ik/hk/k/k/// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,7],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[4,5],UndirectedEdge[5,11],UndirectedEdge[5,12],UndirectedEdge[6,8],UndirectedEdge[6,14],UndirectedEdge[6,16],UndirectedEdge[7,9],UndirectedEdge[7,13],UndirectedEdge[7,15],UndirectedEdge[8,10],UndirectedEdge[8,18],UndirectedEdge[9,10],UndirectedEdge[9,17],UndirectedEdge[10,17],UndirectedEdge[10,18],UndirectedEdge[11,12],UndirectedEdge[11,14],UndirectedEdge[11,19],UndirectedEdge[12,13],UndirectedEdge[12,19],UndirectedEdge[13,15],UndirectedEdge[13,19],UndirectedEdge[14,16],UndirectedEdge[14,19],UndirectedEdge[15,18],UndirectedEdge[15,20],UndirectedEdge[16,17],UndirectedEdge[16,20],UndirectedEdge[17,20],UndirectedEdge[18,20]}] ;   4 ;   0 ;       0 , 2019435520 , 3514630656 , 2785225824 , 1406167736 , 527463932 , 158641670 , 39286059 , 7996235 , 1316736 ,  170864 ,   16760 ,    1160 ,      50 ,       1 ; 
/1234/46c/35b/8a/79/8be/7cd/9d/ae/af/f/eh/dg/g/h/jk/ik/ij/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[1,12],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,11],UndirectedEdge[3,8],UndirectedEdge[3,10],UndirectedEdge[4,7],UndirectedEdge[4,9],UndirectedEdge[5,8],UndirectedEdge[5,11],UndirectedEdge[5,14],UndirectedEdge[6,7],UndirectedEdge[6,12],UndirectedEdge[6,13],UndirectedEdge[7,9],UndirectedEdge[7,13],UndirectedEdge[8,10],UndirectedEdge[8,14],UndirectedEdge[9,10],UndirectedEdge[9,15],UndirectedEdge[10,15],UndirectedEdge[11,14],UndirectedEdge[11,17],UndirectedEdge[12,13],UndirectedEdge[12,16],UndirectedEdge[13,16],UndirectedEdge[14,17],UndirectedEdge[15,19],UndirectedEdge[15,20],UndirectedEdge[16,18],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[17,19],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   2 ;   1 ;       0 , 1731590144 , 3277321728 , 2875553408 , 1618081120 , 670322784 , 217444204 , 56300444 , 11605239 , 1878209 ,  233120 ,   21384 ,    1364 ,      54 ,       1 ; 
/1234/489/36c/7a/5b/bde/7cf/af/9dg/bi/eh/i/fj/eg/h/j/hk/k/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,8],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,12],UndirectedEdge[3,7],UndirectedEdge[3,10],UndirectedEdge[4,5],UndirectedEdge[4,11],UndirectedEdge[5,11],UndirectedEdge[5,13],UndirectedEdge[5,14],UndirectedEdge[6,7],UndirectedEdge[6,12],UndirectedEdge[6,15],UndirectedEdge[7,10],UndirectedEdge[7,15],UndirectedEdge[8,9],UndirectedEdge[8,13],UndirectedEdge[8,16],UndirectedEdge[9,11],UndirectedEdge[9,18],UndirectedEdge[10,14],UndirectedEdge[10,17],UndirectedEdge[11,18],UndirectedEdge[12,15],UndirectedEdge[12,19],UndirectedEdge[13,14],UndirectedEdge[13,16],UndirectedEdge[14,17],UndirectedEdge[15,19],UndirectedEdge[16,17],UndirectedEdge[16,20],UndirectedEdge[17,20],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   1 ;   0 ;       0 , 2047940608 , 3548396160 , 2783704736 , 1381496504 , 506341532 , 148306798 , 35753071 , 7102831 , 1148008 ,  147416 ,   14472 ,    1020 ,      46 ,       1 ; 
/1234/259/58/467/7a/89/7bc/a/ce/bd/fg/cd/e/jk/ik/ghj/hi/ij/k/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,5],UndirectedEdge[1,9],UndirectedEdge[2,5],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,6],UndirectedEdge[3,7],UndirectedEdge[4,7],UndirectedEdge[4,10],UndirectedEdge[5,8],UndirectedEdge[5,9],UndirectedEdge[6,7],UndirectedEdge[6,11],UndirectedEdge[6,12],UndirectedEdge[7,10],UndirectedEdge[8,12],UndirectedEdge[8,14],UndirectedEdge[9,11],UndirectedEdge[9,13],UndirectedEdge[10,15],UndirectedEdge[10,16],UndirectedEdge[11,12],UndirectedEdge[11,13],UndirectedEdge[12,14],UndirectedEdge[13,19],UndirectedEdge[13,20],UndirectedEdge[14,18],UndirectedEdge[14,20],UndirectedEdge[15,16],UndirectedEdge[15,17],UndirectedEdge[15,19],UndirectedEdge[16,17],UndirectedEdge[16,18],UndirectedEdge[17,18],UndirectedEdge[17,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   2 ;   0 ;       0 , 1810014208 , 3343012352 , 2852834176 , 1560334880 , 629820088 , 200333984 , 51391130 , 10625518 , 1743776 ,  220960 ,   20728 ,    1348 ,      54 ,       1 ; 
/1234/479/368/5b/5a/ab/8ce/9cd/eh/dg/bf/f/de/g/h/jk/ik/ij/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,7],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,8],UndirectedEdge[3,5],UndirectedEdge[3,11],UndirectedEdge[4,5],UndirectedEdge[4,10],UndirectedEdge[5,10],UndirectedEdge[5,11],UndirectedEdge[6,8],UndirectedEdge[6,12],UndirectedEdge[6,14],UndirectedEdge[7,9],UndirectedEdge[7,12],UndirectedEdge[7,13],UndirectedEdge[8,14],UndirectedEdge[8,17],UndirectedEdge[9,13],UndirectedEdge[9,16],UndirectedEdge[10,11],UndirectedEdge[10,15],UndirectedEdge[11,15],UndirectedEdge[12,13],UndirectedEdge[12,14],UndirectedEdge[13,16],UndirectedEdge[14,17],UndirectedEdge[15,19],UndirectedEdge[15,20],UndirectedEdge[16,18],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[17,19],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   2 ;   1 ;       0 , 1690941440 , 3219475968 , 2866117504 , 1654353568 , 709663680 , 239356476 , 64274676 , 13626063 , 2239297 ,  277872 ,   25056 ,    1544 ,      58 ,       1 ; 
/1234/28c/7b/459/6a/69i/ai/bdf/cde/ef/gh/hk/gj/ef/f//hj/k/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,8],UndirectedEdge[1,12],UndirectedEdge[2,7],UndirectedEdge[2,11],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,9],UndirectedEdge[4,6],UndirectedEdge[4,10],UndirectedEdge[5,6],UndirectedEdge[5,9],UndirectedEdge[5,18],UndirectedEdge[6,10],UndirectedEdge[6,18],UndirectedEdge[7,11],UndirectedEdge[7,13],UndirectedEdge[7,15],UndirectedEdge[8,12],UndirectedEdge[8,13],UndirectedEdge[8,14],UndirectedEdge[9,14],UndirectedEdge[9,15],UndirectedEdge[10,16],UndirectedEdge[10,17],UndirectedEdge[11,17],UndirectedEdge[11,20],UndirectedEdge[12,16],UndirectedEdge[12,19],UndirectedEdge[13,14],UndirectedEdge[13,15],UndirectedEdge[14,15],UndirectedEdge[16,17],UndirectedEdge[16,19],UndirectedEdge[17,20],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   2 ;   0 ;       0 , 2162340864 , 3624874880 , 2734907072 , 1304237848 , 462060856 , 132526114 , 31812790 , 6386616 , 1052752 ,  138432 ,   13928 ,    1004 ,      46 ,       1 ; 
/1234/49b/358/67/ac/68d/7d/de/9g/bg/ceh/fi/fj/e/h/ij/hk/k/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,9],UndirectedEdge[1,11],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,8],UndirectedEdge[3,6],UndirectedEdge[3,7],UndirectedEdge[4,10],UndirectedEdge[4,12],UndirectedEdge[5,6],UndirectedEdge[5,8],UndirectedEdge[5,13],UndirectedEdge[6,7],UndirectedEdge[6,13],UndirectedEdge[7,13],UndirectedEdge[7,14],UndirectedEdge[8,9],UndirectedEdge[8,16],UndirectedEdge[9,11],UndirectedEdge[9,16],UndirectedEdge[10,12],UndirectedEdge[10,14],UndirectedEdge[10,17],UndirectedEdge[11,15],UndirectedEdge[11,18],UndirectedEdge[12,15],UndirectedEdge[12,19],UndirectedEdge[13,14],UndirectedEdge[14,17],UndirectedEdge[15,18],UndirectedEdge[15,19],UndirectedEdge[16,17],UndirectedEdge[16,20],UndirectedEdge[17,20],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   2 ;   1 ;       0 , 1931016192 , 3469559040 , 2832606784 , 1459141712 , 551568980 , 165724908 , 40886915 , 8294028 , 1360841 ,  175528 ,   17056 ,    1168 ,      50 ,       1 ; 
/1234/468/35a/59/67/9a/78/be/eh/dg/cf/cde/df/g/h/ik/ij/jk/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[1,8],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,10],UndirectedEdge[3,5],UndirectedEdge[3,9],UndirectedEdge[4,6],UndirectedEdge[4,7],UndirectedEdge[5,9],UndirectedEdge[5,10],UndirectedEdge[6,7],UndirectedEdge[6,8],UndirectedEdge[7,11],UndirectedEdge[7,14],UndirectedEdge[8,14],UndirectedEdge[8,17],UndirectedEdge[9,13],UndirectedEdge[9,16],UndirectedEdge[10,12],UndirectedEdge[10,15],UndirectedEdge[11,12],UndirectedEdge[11,13],UndirectedEdge[11,14],UndirectedEdge[12,13],UndirectedEdge[12,15],UndirectedEdge[13,16],UndirectedEdge[14,17],UndirectedEdge[15,18],UndirectedEdge[15,20],UndirectedEdge[16,18],UndirectedEdge[16,19],UndirectedEdge[17,19],UndirectedEdge[17,20],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   2 ;   0 ;       0 , 1809053696 , 3341341696 , 2852293888 , 1561286432 , 631041592 , 201033248 , 51630914 , 10677430 , 1750688 ,  221472 ,   20744 ,    1348 ,      54 ,       1 ; 
/1234/256/57/469/8a/67/9/8b/ab/df/ce/jk/egi/fgh/ik/hj/hi/j/k/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[2,5],UndirectedEdge[2,7],UndirectedEdge[3,4],UndirectedEdge[3,6],UndirectedEdge[3,9],UndirectedEdge[4,8],UndirectedEdge[4,10],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[6,9],UndirectedEdge[7,8],UndirectedEdge[7,11],UndirectedEdge[8,10],UndirectedEdge[8,11],UndirectedEdge[9,13],UndirectedEdge[9,15],UndirectedEdge[10,12],UndirectedEdge[10,14],UndirectedEdge[11,19],UndirectedEdge[11,20],UndirectedEdge[12,14],UndirectedEdge[12,16],UndirectedEdge[12,18],UndirectedEdge[13,15],UndirectedEdge[13,16],UndirectedEdge[13,17],UndirectedEdge[14,18],UndirectedEdge[14,20],UndirectedEdge[15,17],UndirectedEdge[15,19],UndirectedEdge[16,17],UndirectedEdge[16,18],UndirectedEdge[17,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   1 ;   1 ;       0 , 1753161728 , 3306045952 , 2876703104 , 1597485152 , 651710496 , 208624332 , 53572092 , 11015583 , 1788601 ,  223944 ,   20816 ,    1348 ,      54 ,       1 ; 
/1234/269/58/4ab/7c/8df/9de/cef/bh/ag/bg/h/ij/ef/f//jk/ik/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,6],UndirectedEdge[1,9],UndirectedEdge[2,5],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,10],UndirectedEdge[3,11],UndirectedEdge[4,7],UndirectedEdge[4,12],UndirectedEdge[5,8],UndirectedEdge[5,13],UndirectedEdge[5,15],UndirectedEdge[6,9],UndirectedEdge[6,13],UndirectedEdge[6,14],UndirectedEdge[7,12],UndirectedEdge[7,14],UndirectedEdge[7,15],UndirectedEdge[8,11],UndirectedEdge[8,17],UndirectedEdge[9,10],UndirectedEdge[9,16],UndirectedEdge[10,11],UndirectedEdge[10,16],UndirectedEdge[11,17],UndirectedEdge[12,18],UndirectedEdge[12,19],UndirectedEdge[13,14],UndirectedEdge[13,15],UndirectedEdge[14,15],UndirectedEdge[16,19],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[17,20],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   4 ;   0 ;       0 , 2070435840 , 3562508544 , 2772371648 , 1365400064 , 498340648 , 146573208 , 35946570 , 7360502 , 1234592 ,  163968 ,   16416 ,    1152 ,      50 ,       1 ; 
/1234/467/357/48/8/7bc/79a//de/ach/bg/cg/h/efj/fi/ij/jk/ik/k/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,7],UndirectedEdge[3,4],UndirectedEdge[3,8],UndirectedEdge[4,8],UndirectedEdge[5,7],UndirectedEdge[5,11],UndirectedEdge[5,12],UndirectedEdge[6,7],UndirectedEdge[6,9],UndirectedEdge[6,10],UndirectedEdge[8,13],UndirectedEdge[8,14],UndirectedEdge[9,10],UndirectedEdge[9,12],UndirectedEdge[9,17],UndirectedEdge[10,11],UndirectedEdge[10,16],UndirectedEdge[11,12],UndirectedEdge[11,16],UndirectedEdge[12,17],UndirectedEdge[13,14],UndirectedEdge[13,15],UndirectedEdge[13,19],UndirectedEdge[14,15],UndirectedEdge[14,18],UndirectedEdge[15,18],UndirectedEdge[15,19],UndirectedEdge[16,19],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[17,20],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   8 ;   0 ;       0 , 1798809600 , 3330854912 , 2858210048 , 1573901472 , 636504056 , 200300928 , 50031218 , 9957014 , 1571184 ,  193520 ,   18008 ,    1192 ,      50 ,       1 ; 
/1234/39a/45b/67/8c/6bf/7f/8d/cd/aeg/hj/ei/dk/k/gi/jk/hi/ij//k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,3],UndirectedEdge[1,9],UndirectedEdge[1,10],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[2,11],UndirectedEdge[3,6],UndirectedEdge[3,7],UndirectedEdge[4,8],UndirectedEdge[4,12],UndirectedEdge[5,6],UndirectedEdge[5,11],UndirectedEdge[5,15],UndirectedEdge[6,7],UndirectedEdge[6,15],UndirectedEdge[7,8],UndirectedEdge[7,13],UndirectedEdge[8,12],UndirectedEdge[8,13],UndirectedEdge[9,10],UndirectedEdge[9,14],UndirectedEdge[9,16],UndirectedEdge[10,17],UndirectedEdge[10,19],UndirectedEdge[11,14],UndirectedEdge[11,18],UndirectedEdge[12,13],UndirectedEdge[12,20],UndirectedEdge[13,20],UndirectedEdge[14,16],UndirectedEdge[14,18],UndirectedEdge[15,19],UndirectedEdge[15,20],UndirectedEdge[16,17],UndirectedEdge[16,18],UndirectedEdge[17,18],UndirectedEdge[17,19],UndirectedEdge[19,20]}] ;   1 ;   0 ;       0 , 1952125952 , 3483221248 , 2823607232 , 1445363040 , 543546276 , 162705732 , 40093835 , 8152517 , 1344672 ,  174456 ,   17024 ,    1168 ,      50 ,       1 ; 
/1234/459/38b/67/ac/69d/7d/de/9bg/g/ceh/fi/fj/e/h/ij/hk/k/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,8],UndirectedEdge[2,11],UndirectedEdge[3,6],UndirectedEdge[3,7],UndirectedEdge[4,10],UndirectedEdge[4,12],UndirectedEdge[5,6],UndirectedEdge[5,9],UndirectedEdge[5,13],UndirectedEdge[6,7],UndirectedEdge[6,13],UndirectedEdge[7,13],UndirectedEdge[7,14],UndirectedEdge[8,9],UndirectedEdge[8,11],UndirectedEdge[8,16],UndirectedEdge[9,16],UndirectedEdge[10,12],UndirectedEdge[10,14],UndirectedEdge[10,17],UndirectedEdge[11,15],UndirectedEdge[11,18],UndirectedEdge[12,15],UndirectedEdge[12,19],UndirectedEdge[13,14],UndirectedEdge[14,17],UndirectedEdge[15,18],UndirectedEdge[15,19],UndirectedEdge[16,17],UndirectedEdge[16,20],UndirectedEdge[17,20],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   1 ;   0 ;       0 , 2049296896 , 3551523712 , 2783678816 , 1378067576 , 504149788 , 148379134 , 36389339 , 7441515 , 1244200 ,  164592 ,   16432 ,    1152 ,      50 ,       1 ; 
/1234/247/37/58/69/8de/9bc/8a/a/af/f/cgi/ij/egh/hk/jk/hi/k/j/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,4],UndirectedEdge[1,7],UndirectedEdge[2,3],UndirectedEdge[2,7],UndirectedEdge[3,5],UndirectedEdge[3,8],UndirectedEdge[4,6],UndirectedEdge[4,9],UndirectedEdge[5,8],UndirectedEdge[5,13],UndirectedEdge[5,14],UndirectedEdge[6,9],UndirectedEdge[6,11],UndirectedEdge[6,12],UndirectedEdge[7,8],UndirectedEdge[7,10],UndirectedEdge[8,10],UndirectedEdge[9,10],UndirectedEdge[9,15],UndirectedEdge[10,15],UndirectedEdge[11,12],UndirectedEdge[11,16],UndirectedEdge[11,18],UndirectedEdge[12,18],UndirectedEdge[12,19],UndirectedEdge[13,14],UndirectedEdge[13,16],UndirectedEdge[13,17],UndirectedEdge[14,17],UndirectedEdge[14,20],UndirectedEdge[15,19],UndirectedEdge[15,20],UndirectedEdge[16,17],UndirectedEdge[16,18],UndirectedEdge[17,20],UndirectedEdge[18,19],UndirectedEdge[19,20]}] ;   1 ;   1 ;       0 , 1750480896 , 3302261760 , 2876613760 , 1600397152 , 654138656 , 209588972 , 53790572 , 11044511 , 1790697 ,  224008 ,   20816 ,    1348 ,      54 ,       1 ; 
/1234/257/56/489/9a/67/cf/be/9dg/a/hi/cde/df/g/fj/j/hk/ik/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,5],UndirectedEdge[1,7],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[3,4],UndirectedEdge[3,8],UndirectedEdge[3,9],UndirectedEdge[4,9],UndirectedEdge[4,10],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[6,12],UndirectedEdge[6,15],UndirectedEdge[7,11],UndirectedEdge[7,14],UndirectedEdge[8,9],UndirectedEdge[8,13],UndirectedEdge[8,16],UndirectedEdge[9,10],UndirectedEdge[10,17],UndirectedEdge[10,18],UndirectedEdge[11,12],UndirectedEdge[11,13],UndirectedEdge[11,14],UndirectedEdge[12,13],UndirectedEdge[12,15],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,19],UndirectedEdge[15,19],UndirectedEdge[16,17],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[17,20],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   2 ;   0 ;       0 , 1798629376 , 3327903488 , 2852445632 , 1571623936 , 639792968 , 204702040 , 52491826 , 10773902 , 1748608 ,  219504 ,   20528 ,    1340 ,      54 ,       1 ; 
/1234/256/78/4ab/9b/6cd/ce/8df/gi/bhj/bik//de/f/fh/h/ijk/j/k/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[2,7],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,10],UndirectedEdge[3,11],UndirectedEdge[4,9],UndirectedEdge[4,11],UndirectedEdge[5,6],UndirectedEdge[5,12],UndirectedEdge[5,13],UndirectedEdge[6,12],UndirectedEdge[6,14],UndirectedEdge[7,8],UndirectedEdge[7,13],UndirectedEdge[7,15],UndirectedEdge[8,16],UndirectedEdge[8,18],UndirectedEdge[9,11],UndirectedEdge[9,17],UndirectedEdge[9,19],UndirectedEdge[10,11],UndirectedEdge[10,18],UndirectedEdge[10,20],UndirectedEdge[12,13],UndirectedEdge[12,14],UndirectedEdge[13,15],UndirectedEdge[14,15],UndirectedEdge[14,17],UndirectedEdge[15,17],UndirectedEdge[16,18],UndirectedEdge[16,19],UndirectedEdge[16,20],UndirectedEdge[17,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   1 ;   1 ;       0 , 1768931328 , 3324760064 , 2874574080 , 1582386656 , 640291808 , 204102124 , 52456308 , 10835879 , 1769969 ,  222800 ,   20784 ,    1348 ,      54 ,       1 ; 
/1234/2bc/56/48a/79/68d/7e/9e/ad/eh/dg/cfj/fi/g/h/ij/jk/ik/k/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,11],UndirectedEdge[1,12],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[3,4],UndirectedEdge[3,8],UndirectedEdge[3,10],UndirectedEdge[4,7],UndirectedEdge[4,9],UndirectedEdge[5,6],UndirectedEdge[5,8],UndirectedEdge[5,13],UndirectedEdge[6,7],UndirectedEdge[6,14],UndirectedEdge[7,9],UndirectedEdge[7,14],UndirectedEdge[8,10],UndirectedEdge[8,13],UndirectedEdge[9,14],UndirectedEdge[9,17],UndirectedEdge[10,13],UndirectedEdge[10,16],UndirectedEdge[11,12],UndirectedEdge[11,15],UndirectedEdge[11,19],UndirectedEdge[12,15],UndirectedEdge[12,18],UndirectedEdge[13,16],UndirectedEdge[14,17],UndirectedEdge[15,18],UndirectedEdge[15,19],UndirectedEdge[16,19],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[17,20],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   4 ;   0 ;       0 , 1824546816 , 3358458880 , 2848462464 , 1546455840 , 621177208 , 197694496 , 50969178 , 10599286 , 1745560 ,  221328 ,   20744 ,    1348 ,      54 ,       1 ; 
/1234/47b/36a/59/58/89/adg/bch/ej/fi/df/ce/eh/fg/j/i/hk/k/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,7],UndirectedEdge[1,11],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,10],UndirectedEdge[3,5],UndirectedEdge[3,9],UndirectedEdge[4,5],UndirectedEdge[4,8],UndirectedEdge[5,8],UndirectedEdge[5,9],UndirectedEdge[6,10],UndirectedEdge[6,13],UndirectedEdge[6,16],UndirectedEdge[7,11],UndirectedEdge[7,12],UndirectedEdge[7,17],UndirectedEdge[8,14],UndirectedEdge[8,19],UndirectedEdge[9,15],UndirectedEdge[9,18],UndirectedEdge[10,13],UndirectedEdge[10,15],UndirectedEdge[11,12],UndirectedEdge[11,14],UndirectedEdge[12,14],UndirectedEdge[12,17],UndirectedEdge[13,15],UndirectedEdge[13,16],UndirectedEdge[14,19],UndirectedEdge[15,18],UndirectedEdge[16,17],UndirectedEdge[16,20],UndirectedEdge[17,20],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   2 ;   1 ;       0 , 1990587392 , 3501759744 , 2800579712 , 1421956352 , 534826064 , 161083972 , 39918352 , 8118443 , 1332977 ,  172176 ,   16808 ,    1160 ,      50 ,       1 ; 
/1234/378/469/45/5/be/9ab/8cf/eh/dg/bcd/e/df/g/h/ik/ij/jk/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,3],UndirectedEdge[1,7],UndirectedEdge[1,8],UndirectedEdge[2,4],UndirectedEdge[2,6],UndirectedEdge[2,9],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[4,5],UndirectedEdge[5,11],UndirectedEdge[5,14],UndirectedEdge[6,9],UndirectedEdge[6,10],UndirectedEdge[6,11],UndirectedEdge[7,8],UndirectedEdge[7,12],UndirectedEdge[7,15],UndirectedEdge[8,14],UndirectedEdge[8,17],UndirectedEdge[9,13],UndirectedEdge[9,16],UndirectedEdge[10,11],UndirectedEdge[10,12],UndirectedEdge[10,13],UndirectedEdge[11,14],UndirectedEdge[12,13],UndirectedEdge[12,15],UndirectedEdge[13,16],UndirectedEdge[14,17],UndirectedEdge[15,18],UndirectedEdge[15,20],UndirectedEdge[16,18],UndirectedEdge[16,19],UndirectedEdge[17,19],UndirectedEdge[17,20],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   2 ;   0 ;       0 , 2000138752 , 3510903040 , 2798712032 , 1414299248 , 528934544 , 158588572 , 39258502 , 8007470 , 1321520 ,  171520 ,   16792 ,    1160 ,      50 ,       1 ; 
/1234/368/345/5/67/bc/78/9d/ae/adf/ef/cgi/gh/hj/fk/k/hi/j/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,3],UndirectedEdge[1,6],UndirectedEdge[1,8],UndirectedEdge[2,3],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[3,5],UndirectedEdge[4,6],UndirectedEdge[4,7],UndirectedEdge[5,11],UndirectedEdge[5,12],UndirectedEdge[6,7],UndirectedEdge[6,8],UndirectedEdge[7,9],UndirectedEdge[7,13],UndirectedEdge[8,10],UndirectedEdge[8,14],UndirectedEdge[9,10],UndirectedEdge[9,13],UndirectedEdge[9,15],UndirectedEdge[10,14],UndirectedEdge[10,15],UndirectedEdge[11,12],UndirectedEdge[11,16],UndirectedEdge[11,18],UndirectedEdge[12,16],UndirectedEdge[12,17],UndirectedEdge[13,17],UndirectedEdge[13,19],UndirectedEdge[14,15],UndirectedEdge[14,20],UndirectedEdge[15,20],UndirectedEdge[16,17],UndirectedEdge[16,18],UndirectedEdge[17,19],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   2 ;   1 ;       0 , 1716758528 , 3257715712 , 2875490176 , 1632876640 , 682890976 , 222863820 , 57740972 , 11853271 , 1905409 ,  234848 ,   21432 ,    1364 ,      54 ,       1 ; 
/1234/257/56/489/ab/67/9d/8c/9c/d/bef/gh/fj/ei/fi/j/hjk/ik/k/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,5],UndirectedEdge[1,7],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[3,4],UndirectedEdge[3,8],UndirectedEdge[3,9],UndirectedEdge[4,10],UndirectedEdge[4,11],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[6,9],UndirectedEdge[6,13],UndirectedEdge[7,8],UndirectedEdge[7,12],UndirectedEdge[8,9],UndirectedEdge[8,12],UndirectedEdge[9,13],UndirectedEdge[10,11],UndirectedEdge[10,14],UndirectedEdge[10,15],UndirectedEdge[11,16],UndirectedEdge[11,17],UndirectedEdge[12,15],UndirectedEdge[12,19],UndirectedEdge[13,14],UndirectedEdge[13,18],UndirectedEdge[14,15],UndirectedEdge[14,18],UndirectedEdge[15,19],UndirectedEdge[16,17],UndirectedEdge[16,19],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[17,20],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;  12 ;   0 ;       0 , 1964504064 , 3494380800 , 2820594496 , 1436084752 , 536729408 , 159620044 , 39070252 , 7889624 , 1294144 ,  167888 ,   16528 ,    1152 ,      50 ,       1 ; 
/1234/45b/38c/67/9a/6bd/7d/de/9cg/ag/eh/fi/fj/e/h/ij/hk/k/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,11],UndirectedEdge[2,3],UndirectedEdge[2,8],UndirectedEdge[2,12],UndirectedEdge[3,6],UndirectedEdge[3,7],UndirectedEdge[4,9],UndirectedEdge[4,10],UndirectedEdge[5,6],UndirectedEdge[5,11],UndirectedEdge[5,13],UndirectedEdge[6,7],UndirectedEdge[6,13],UndirectedEdge[7,13],UndirectedEdge[7,14],UndirectedEdge[8,9],UndirectedEdge[8,12],UndirectedEdge[8,16],UndirectedEdge[9,10],UndirectedEdge[9,16],UndirectedEdge[10,14],UndirectedEdge[10,17],UndirectedEdge[11,15],UndirectedEdge[11,18],UndirectedEdge[12,15],UndirectedEdge[12,19],UndirectedEdge[13,14],UndirectedEdge[14,17],UndirectedEdge[15,18],UndirectedEdge[15,19],UndirectedEdge[16,17],UndirectedEdge[16,20],UndirectedEdge[17,20],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   1 ;   0 ;       0 , 2035169792 , 3532770944 , 2783048480 , 1391620088 , 516281116 , 154056158 , 38114527 , 7806095 , 1298128 ,  169920 ,   16744 ,    1160 ,      50 ,       1 ; 
/1234/26b/5a/478/89/6ag/bg/8hi/9/dj/cf/ce/ef/efj/f//hk/ik/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,6],UndirectedEdge[1,11],UndirectedEdge[2,5],UndirectedEdge[2,10],UndirectedEdge[3,4],UndirectedEdge[3,7],UndirectedEdge[3,8],UndirectedEdge[4,8],UndirectedEdge[4,9],UndirectedEdge[5,6],UndirectedEdge[5,10],UndirectedEdge[5,16],UndirectedEdge[6,11],UndirectedEdge[6,16],UndirectedEdge[7,8],UndirectedEdge[7,17],UndirectedEdge[7,18],UndirectedEdge[8,9],UndirectedEdge[9,13],UndirectedEdge[9,19],UndirectedEdge[10,12],UndirectedEdge[10,15],UndirectedEdge[11,12],UndirectedEdge[11,14],UndirectedEdge[12,14],UndirectedEdge[12,15],UndirectedEdge[13,14],UndirectedEdge[13,15],UndirectedEdge[13,19],UndirectedEdge[14,15],UndirectedEdge[16,17],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[17,20],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   4 ;   0 ;       0 , 1813452800 , 3344539904 , 2849154880 , 1557425792 , 630051464 , 201279288 , 51780554 , 10684934 , 1742352 ,  219312 ,   20528 ,    1340 ,      54 ,       1 ; 
/1234/258/56/467/9a/68/7/cg/de/abf/bh/fh/dgi/ei/fj/j/ik/jk/k/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,5],UndirectedEdge[1,8],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[3,4],UndirectedEdge[3,6],UndirectedEdge[3,7],UndirectedEdge[4,9],UndirectedEdge[4,10],UndirectedEdge[5,6],UndirectedEdge[5,8],UndirectedEdge[6,7],UndirectedEdge[7,12],UndirectedEdge[7,16],UndirectedEdge[8,13],UndirectedEdge[8,14],UndirectedEdge[9,10],UndirectedEdge[9,11],UndirectedEdge[9,15],UndirectedEdge[10,11],UndirectedEdge[10,17],UndirectedEdge[11,15],UndirectedEdge[11,17],UndirectedEdge[12,13],UndirectedEdge[12,16],UndirectedEdge[12,18],UndirectedEdge[13,14],UndirectedEdge[13,18],UndirectedEdge[14,15],UndirectedEdge[14,19],UndirectedEdge[15,19],UndirectedEdge[16,18],UndirectedEdge[16,20],UndirectedEdge[17,19],UndirectedEdge[17,20],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   1 ;   1 ;       0 , 1743497216 , 3289011712 , 2871040512 , 1607072608 , 664108064 , 215777132 , 56099348 , 11608151 , 1882089 ,  233552 ,   21400 ,    1364 ,      54 ,       1 ; 
/1234/256/68/479/ab/6ef/8/9cd/9a/a/b/gh/dfj/ei/fi/j/hjk/ik/k/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[2,6],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,7],UndirectedEdge[3,9],UndirectedEdge[4,10],UndirectedEdge[4,11],UndirectedEdge[5,6],UndirectedEdge[5,14],UndirectedEdge[5,15],UndirectedEdge[6,8],UndirectedEdge[7,9],UndirectedEdge[7,12],UndirectedEdge[7,13],UndirectedEdge[8,9],UndirectedEdge[8,10],UndirectedEdge[9,10],UndirectedEdge[10,11],UndirectedEdge[11,16],UndirectedEdge[11,17],UndirectedEdge[12,13],UndirectedEdge[12,15],UndirectedEdge[12,19],UndirectedEdge[13,14],UndirectedEdge[13,18],UndirectedEdge[14,15],UndirectedEdge[14,18],UndirectedEdge[15,19],UndirectedEdge[16,17],UndirectedEdge[16,19],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[17,20],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   8 ;   0 ;       0 , 1908056064 , 3428391936 , 2827086016 , 1487746512 , 577427808 , 177123372 , 44025244 , 8868328 , 1429216 ,  180288 ,   17200 ,    1168 ,      50 ,       1 ; 
/1234/237/47/58/56/68/9a/bd/ce/agh/bc/cd/e/fj/fi/ij/hjk/ik/k/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,7],UndirectedEdge[2,4],UndirectedEdge[2,7],UndirectedEdge[3,5],UndirectedEdge[3,8],UndirectedEdge[4,5],UndirectedEdge[4,6],UndirectedEdge[5,6],UndirectedEdge[5,8],UndirectedEdge[6,9],UndirectedEdge[6,10],UndirectedEdge[7,11],UndirectedEdge[7,13],UndirectedEdge[8,12],UndirectedEdge[8,14],UndirectedEdge[9,10],UndirectedEdge[9,16],UndirectedEdge[9,17],UndirectedEdge[10,11],UndirectedEdge[10,12],UndirectedEdge[11,12],UndirectedEdge[11,13],UndirectedEdge[12,14],UndirectedEdge[13,15],UndirectedEdge[13,19],UndirectedEdge[14,15],UndirectedEdge[14,18],UndirectedEdge[15,18],UndirectedEdge[15,19],UndirectedEdge[16,17],UndirectedEdge[16,19],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[17,20],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   2 ;   0 ;       0 , 1872826368 , 3422909440 , 2853201152 , 1502332608 , 578797288 , 176101864 , 43681718 , 8855626 , 1444192 ,  184112 ,   17600 ,    1184 ,      50 ,       1 ; 
/1234/246/36/58/57/78/9a/ce/bd/abc/gh/cd/e/fj/fi/ij/hjk/ik/k/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[3,5],UndirectedEdge[3,8],UndirectedEdge[4,5],UndirectedEdge[4,7],UndirectedEdge[5,7],UndirectedEdge[5,8],UndirectedEdge[6,9],UndirectedEdge[6,10],UndirectedEdge[7,12],UndirectedEdge[7,14],UndirectedEdge[8,11],UndirectedEdge[8,13],UndirectedEdge[9,10],UndirectedEdge[9,11],UndirectedEdge[9,12],UndirectedEdge[10,16],UndirectedEdge[10,17],UndirectedEdge[11,12],UndirectedEdge[11,13],UndirectedEdge[12,14],UndirectedEdge[13,15],UndirectedEdge[13,19],UndirectedEdge[14,15],UndirectedEdge[14,18],UndirectedEdge[15,18],UndirectedEdge[15,19],UndirectedEdge[16,17],UndirectedEdge[16,19],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[17,20],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   4 ;   0 ;       0 , 1870458880 , 3419323392 , 2852837632 , 1504970432 , 581195496 , 177111144 , 43919350 , 8887434 , 1446432 ,  184176 ,   17600 ,    1184 ,      50 ,       1 ; 
/1234/45a/367/78/9b/6af/7f/8/9d/bd/ce/cg/eg/ei/i/hj/hk/jk/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,10],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,7],UndirectedEdge[3,7],UndirectedEdge[3,8],UndirectedEdge[4,9],UndirectedEdge[4,11],UndirectedEdge[5,6],UndirectedEdge[5,10],UndirectedEdge[5,15],UndirectedEdge[6,7],UndirectedEdge[6,15],UndirectedEdge[7,8],UndirectedEdge[8,9],UndirectedEdge[8,13],UndirectedEdge[9,11],UndirectedEdge[9,13],UndirectedEdge[10,12],UndirectedEdge[10,14],UndirectedEdge[11,12],UndirectedEdge[11,16],UndirectedEdge[12,14],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,18],UndirectedEdge[14,18],UndirectedEdge[15,17],UndirectedEdge[15,19],UndirectedEdge[16,17],UndirectedEdge[16,20],UndirectedEdge[17,19],UndirectedEdge[17,20],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   1 ;   0 ;       0 , 2044645888 , 3544701824 , 2783091424 , 1383027832 , 508656924 , 150357150 , 36908323 , 7527779 , 1253256 ,  165152 ,   16448 ,    1152 ,      50 ,       1 ; 
/1234/248/38/59/67/69c/7c/bd/ae/af/ef/dhi/gj/gk/ik/hj/jk/ij/k/// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,4],UndirectedEdge[1,8],UndirectedEdge[2,3],UndirectedEdge[2,8],UndirectedEdge[3,5],UndirectedEdge[3,9],UndirectedEdge[4,6],UndirectedEdge[4,7],UndirectedEdge[5,6],UndirectedEdge[5,9],UndirectedEdge[5,12],UndirectedEdge[6,7],UndirectedEdge[6,12],UndirectedEdge[7,11],UndirectedEdge[7,13],UndirectedEdge[8,10],UndirectedEdge[8,14],UndirectedEdge[9,10],UndirectedEdge[9,15],UndirectedEdge[10,14],UndirectedEdge[10,15],UndirectedEdge[11,13],UndirectedEdge[11,17],UndirectedEdge[11,18],UndirectedEdge[12,16],UndirectedEdge[12,19],UndirectedEdge[13,16],UndirectedEdge[13,20],UndirectedEdge[14,18],UndirectedEdge[14,20],UndirectedEdge[15,17],UndirectedEdge[15,19],UndirectedEdge[16,19],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[17,19],UndirectedEdge[18,20]}] ;   2 ;   0 ;       0 , 2160018432 , 3627898048 , 2737996992 , 1303427884 , 460456832 , 131632285 , 31460356 , 6281363 , 1030800 ,  135472 ,   13696 ,     996 ,      46 ,       1 ; 
/1234/389/346/6/57/7de/bg/af/9bc/ac/cf/cg//eik/hj/jk/hi/ij/k/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,3],UndirectedEdge[1,8],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,4],UndirectedEdge[2,6],UndirectedEdge[3,6],UndirectedEdge[4,5],UndirectedEdge[4,7],UndirectedEdge[5,7],UndirectedEdge[5,13],UndirectedEdge[5,14],UndirectedEdge[6,11],UndirectedEdge[6,16],UndirectedEdge[7,10],UndirectedEdge[7,15],UndirectedEdge[8,9],UndirectedEdge[8,11],UndirectedEdge[8,12],UndirectedEdge[9,10],UndirectedEdge[9,12],UndirectedEdge[10,12],UndirectedEdge[10,15],UndirectedEdge[11,12],UndirectedEdge[11,16],UndirectedEdge[13,14],UndirectedEdge[13,18],UndirectedEdge[13,20],UndirectedEdge[14,17],UndirectedEdge[14,19],UndirectedEdge[15,19],UndirectedEdge[15,20],UndirectedEdge[16,17],UndirectedEdge[16,18],UndirectedEdge[17,18],UndirectedEdge[17,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   4 ;   0 ;       0 , 1844008960 , 3383126272 , 2849663680 , 1530143872 , 605515400 , 189021656 , 47534258 , 9595486 , 1534120 ,  190464 ,   17800 ,    1184 ,      50 ,       1 ; 
/1234/489/35a/6b/7c/ade/7bf/cf/9ah/ei/h/dg/fj/eg/i/j/hk/k/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,8],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,10],UndirectedEdge[3,6],UndirectedEdge[3,11],UndirectedEdge[4,7],UndirectedEdge[4,12],UndirectedEdge[5,10],UndirectedEdge[5,13],UndirectedEdge[5,14],UndirectedEdge[6,7],UndirectedEdge[6,11],UndirectedEdge[6,15],UndirectedEdge[7,12],UndirectedEdge[7,15],UndirectedEdge[8,9],UndirectedEdge[8,10],UndirectedEdge[8,17],UndirectedEdge[9,14],UndirectedEdge[9,18],UndirectedEdge[10,17],UndirectedEdge[11,13],UndirectedEdge[11,16],UndirectedEdge[12,15],UndirectedEdge[12,19],UndirectedEdge[13,14],UndirectedEdge[13,16],UndirectedEdge[14,18],UndirectedEdge[15,19],UndirectedEdge[16,17],UndirectedEdge[16,20],UndirectedEdge[17,20],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   2 ;   0 ;       0 , 2234138112 , 3674916992 , 2705697296 , 1255295660 , 433053956 , 121568905 , 28805990 , 5771601 ,  961200 ,  129104 ,   13352 ,     988 ,      46 ,       1 ; 
/1234/278/59/46a/bc/69d/ad/8hi/ef/fj/eg/cgh/dk/k/fg/j/h/i/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,7],UndirectedEdge[1,8],UndirectedEdge[2,5],UndirectedEdge[2,9],UndirectedEdge[3,4],UndirectedEdge[3,6],UndirectedEdge[3,10],UndirectedEdge[4,11],UndirectedEdge[4,12],UndirectedEdge[5,6],UndirectedEdge[5,9],UndirectedEdge[5,13],UndirectedEdge[6,10],UndirectedEdge[6,13],UndirectedEdge[7,8],UndirectedEdge[7,17],UndirectedEdge[7,18],UndirectedEdge[8,14],UndirectedEdge[8,15],UndirectedEdge[9,15],UndirectedEdge[9,19],UndirectedEdge[10,14],UndirectedEdge[10,16],UndirectedEdge[11,12],UndirectedEdge[11,16],UndirectedEdge[11,17],UndirectedEdge[12,13],UndirectedEdge[12,20],UndirectedEdge[13,20],UndirectedEdge[14,15],UndirectedEdge[14,16],UndirectedEdge[15,19],UndirectedEdge[16,17],UndirectedEdge[17,18],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   4 ;   0 ;       0 , 2455259648 , 3809485024 , 2603595912 , 1113535752 , 356645910 , 94830512 , 21819082 , 4339648 ,  729728 ,  100336 ,   10768 ,     840 ,      42 ,       1 ; 
/1234/38c/459/6a/7b/69d/ad/bde/9cf/f/bg/g/eh/e/h/ik/ij/jk/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,3],UndirectedEdge[1,8],UndirectedEdge[1,12],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[2,9],UndirectedEdge[3,6],UndirectedEdge[3,10],UndirectedEdge[4,7],UndirectedEdge[4,11],UndirectedEdge[5,6],UndirectedEdge[5,9],UndirectedEdge[5,13],UndirectedEdge[6,10],UndirectedEdge[6,13],UndirectedEdge[7,11],UndirectedEdge[7,13],UndirectedEdge[7,14],UndirectedEdge[8,9],UndirectedEdge[8,12],UndirectedEdge[8,15],UndirectedEdge[9,15],UndirectedEdge[10,11],UndirectedEdge[10,16],UndirectedEdge[11,16],UndirectedEdge[12,14],UndirectedEdge[12,17],UndirectedEdge[13,14],UndirectedEdge[14,17],UndirectedEdge[15,18],UndirectedEdge[15,20],UndirectedEdge[16,18],UndirectedEdge[16,19],UndirectedEdge[17,19],UndirectedEdge[17,20],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   1 ;   0 ;       0 , 2247817728 , 3683129792 , 2699730880 , 1246781652 , 428126352 , 119686795 , 28304248 , 5681769 ,  951136 ,  128480 ,   13336 ,     988 ,      46 ,       1 ; 
/1234/25a/69/47b/8c/67a/79/b/cfg/di/dj/eh/ek/ij/hk/ghi/jk/i//k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,5],UndirectedEdge[1,10],UndirectedEdge[2,6],UndirectedEdge[2,9],UndirectedEdge[3,4],UndirectedEdge[3,7],UndirectedEdge[3,11],UndirectedEdge[4,8],UndirectedEdge[4,12],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[5,10],UndirectedEdge[6,7],UndirectedEdge[6,9],UndirectedEdge[7,11],UndirectedEdge[8,12],UndirectedEdge[8,15],UndirectedEdge[8,16],UndirectedEdge[9,13],UndirectedEdge[9,18],UndirectedEdge[10,13],UndirectedEdge[10,19],UndirectedEdge[11,14],UndirectedEdge[11,17],UndirectedEdge[12,14],UndirectedEdge[12,20],UndirectedEdge[13,18],UndirectedEdge[13,19],UndirectedEdge[14,17],UndirectedEdge[14,20],UndirectedEdge[15,16],UndirectedEdge[15,17],UndirectedEdge[15,18],UndirectedEdge[16,19],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[19,20]}] ;   2 ;   0 ;       0 , 2291274240 , 3712693056 , 2680971992 , 1217395172 , 411688478 , 113662675 , 26496899 , 5202016 ,  845376 ,  111024 ,   11376 ,     856 ,      42 ,       1 ; 
/1234/245/35/68/79/6c/8c/9bd/af/ae/ef/dhi/gk/gj/ik/hj/jk/ij/k/// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[3,6],UndirectedEdge[3,8],UndirectedEdge[4,7],UndirectedEdge[4,9],UndirectedEdge[5,6],UndirectedEdge[5,12],UndirectedEdge[6,8],UndirectedEdge[6,12],UndirectedEdge[7,9],UndirectedEdge[7,11],UndirectedEdge[7,13],UndirectedEdge[8,10],UndirectedEdge[8,15],UndirectedEdge[9,10],UndirectedEdge[9,14],UndirectedEdge[10,14],UndirectedEdge[10,15],UndirectedEdge[11,13],UndirectedEdge[11,17],UndirectedEdge[11,18],UndirectedEdge[12,16],UndirectedEdge[12,20],UndirectedEdge[13,16],UndirectedEdge[13,19],UndirectedEdge[14,18],UndirectedEdge[14,20],UndirectedEdge[15,17],UndirectedEdge[15,19],UndirectedEdge[16,19],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[17,19],UndirectedEdge[18,20]}] ;   1 ;   0 ;       0 , 2079679488 , 3574730368 , 2774067136 , 1358133696 , 490293096 , 141628080 , 33848922 , 6720574 , 1094288 ,  142320 ,   14176 ,    1012 ,      46 ,       1 ; 
/1234/489/36c/7a/5b/bde/7cf/af/9dg/ei/bh/h/fj/eg/i/j/hk/k/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,8],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,12],UndirectedEdge[3,7],UndirectedEdge[3,10],UndirectedEdge[4,5],UndirectedEdge[4,11],UndirectedEdge[5,11],UndirectedEdge[5,13],UndirectedEdge[5,14],UndirectedEdge[6,7],UndirectedEdge[6,12],UndirectedEdge[6,15],UndirectedEdge[7,10],UndirectedEdge[7,15],UndirectedEdge[8,9],UndirectedEdge[8,13],UndirectedEdge[8,16],UndirectedEdge[9,14],UndirectedEdge[9,18],UndirectedEdge[10,11],UndirectedEdge[10,17],UndirectedEdge[11,17],UndirectedEdge[12,15],UndirectedEdge[12,19],UndirectedEdge[13,14],UndirectedEdge[13,16],UndirectedEdge[14,18],UndirectedEdge[15,19],UndirectedEdge[16,17],UndirectedEdge[16,20],UndirectedEdge[17,20],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   1 ;   0 ;       0 , 2052545536 , 3554819584 , 2784455392 , 1377212920 , 502040156 , 146079158 , 34999819 , 6923771 , 1117680 ,  143904 ,   14224 ,    1012 ,      46 ,       1 ; 
/1234/29a/5b/467/8c/6bf/7f/8d/cd/aeg/hj/ei/dk/k/gi/jk/hi/ij//k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,9],UndirectedEdge[1,10],UndirectedEdge[2,5],UndirectedEdge[2,11],UndirectedEdge[3,4],UndirectedEdge[3,6],UndirectedEdge[3,7],UndirectedEdge[4,8],UndirectedEdge[4,12],UndirectedEdge[5,6],UndirectedEdge[5,11],UndirectedEdge[5,15],UndirectedEdge[6,7],UndirectedEdge[6,15],UndirectedEdge[7,8],UndirectedEdge[7,13],UndirectedEdge[8,12],UndirectedEdge[8,13],UndirectedEdge[9,10],UndirectedEdge[9,14],UndirectedEdge[9,16],UndirectedEdge[10,17],UndirectedEdge[10,19],UndirectedEdge[11,14],UndirectedEdge[11,18],UndirectedEdge[12,13],UndirectedEdge[12,20],UndirectedEdge[13,20],UndirectedEdge[14,16],UndirectedEdge[14,18],UndirectedEdge[15,19],UndirectedEdge[15,20],UndirectedEdge[16,17],UndirectedEdge[16,18],UndirectedEdge[17,18],UndirectedEdge[17,19],UndirectedEdge[19,20]}] ;   1 ;   1 ;       0 , 1806460928 , 3378079232 , 2881876352 , 1547611776 , 604480976 , 185107156 , 45841104 , 9208715 , 1481633 ,  186432 ,   17664 ,    1184 ,      50 ,       1 ; 
/1234/236/46/58/57/78/9c/9b/ad/bc/dgh/ei/fj/ef/fi/j/hjk/ik/k/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,6],UndirectedEdge[2,4],UndirectedEdge[2,6],UndirectedEdge[3,5],UndirectedEdge[3,8],UndirectedEdge[4,5],UndirectedEdge[4,7],UndirectedEdge[5,7],UndirectedEdge[5,8],UndirectedEdge[6,9],UndirectedEdge[6,12],UndirectedEdge[7,9],UndirectedEdge[7,11],UndirectedEdge[8,10],UndirectedEdge[8,13],UndirectedEdge[9,11],UndirectedEdge[9,12],UndirectedEdge[10,13],UndirectedEdge[10,16],UndirectedEdge[10,17],UndirectedEdge[11,14],UndirectedEdge[11,18],UndirectedEdge[12,15],UndirectedEdge[12,19],UndirectedEdge[13,14],UndirectedEdge[13,15],UndirectedEdge[14,15],UndirectedEdge[14,18],UndirectedEdge[15,19],UndirectedEdge[16,17],UndirectedEdge[16,19],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[17,20],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   1 ;   0 ;       0 , 1879567360 , 3431223040 , 2853044224 , 1496417856 , 573681640 , 173518968 , 42724182 , 8588642 , 1391584 ,  177384 ,   17104 ,    1168 ,      50 ,       1 ; 
/1234/4bc/368/57/9a/7ce/8bd/ag/9f/af/g/cd/e/jk/ik/hj/hi/ij/k/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,11],UndirectedEdge[1,12],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,8],UndirectedEdge[3,5],UndirectedEdge[3,7],UndirectedEdge[4,9],UndirectedEdge[4,10],UndirectedEdge[5,7],UndirectedEdge[5,12],UndirectedEdge[5,14],UndirectedEdge[6,8],UndirectedEdge[6,11],UndirectedEdge[6,13],UndirectedEdge[7,10],UndirectedEdge[7,16],UndirectedEdge[8,9],UndirectedEdge[8,15],UndirectedEdge[9,10],UndirectedEdge[9,15],UndirectedEdge[10,16],UndirectedEdge[11,12],UndirectedEdge[11,13],UndirectedEdge[12,14],UndirectedEdge[13,19],UndirectedEdge[13,20],UndirectedEdge[14,18],UndirectedEdge[14,20],UndirectedEdge[15,17],UndirectedEdge[15,19],UndirectedEdge[16,17],UndirectedEdge[16,18],UndirectedEdge[17,18],UndirectedEdge[17,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   8 ;   0 ;       0 , 2390872064 , 3773507488 , 2634380616 , 1152956976 , 377392758 , 102018866 , 23644366 , 4685426 ,  777728 ,  104976 ,   11048 ,     848 ,      42 ,       1 ; 
/1234/257/56/489/ab/67/9e/8d/9d/e/bcg/cf/fg/hj/hi/jk/ik/ij/k/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,5],UndirectedEdge[1,7],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[3,4],UndirectedEdge[3,8],UndirectedEdge[3,9],UndirectedEdge[4,10],UndirectedEdge[4,11],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[6,9],UndirectedEdge[6,14],UndirectedEdge[7,8],UndirectedEdge[7,13],UndirectedEdge[8,9],UndirectedEdge[8,13],UndirectedEdge[9,14],UndirectedEdge[10,11],UndirectedEdge[10,12],UndirectedEdge[10,16],UndirectedEdge[11,12],UndirectedEdge[11,15],UndirectedEdge[12,15],UndirectedEdge[12,16],UndirectedEdge[13,17],UndirectedEdge[13,19],UndirectedEdge[14,17],UndirectedEdge[14,18],UndirectedEdge[15,19],UndirectedEdge[15,20],UndirectedEdge[16,18],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[17,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   2 ;   0 ;       0 , 1852358656 , 3397053440 , 2854482944 , 1522596032 , 595074088 , 182740040 , 45297718 , 9088306 , 1459712 ,  183600 ,   17440 ,    1176 ,      50 ,       1 ; 
/1234/389/346/6/57/7ab/bd/ac/9fg/eh/bc/d/fj/ei/hi/gj/jk/ik/k/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,3],UndirectedEdge[1,8],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,4],UndirectedEdge[2,6],UndirectedEdge[3,6],UndirectedEdge[4,5],UndirectedEdge[4,7],UndirectedEdge[5,7],UndirectedEdge[5,10],UndirectedEdge[5,11],UndirectedEdge[6,11],UndirectedEdge[6,13],UndirectedEdge[7,10],UndirectedEdge[7,12],UndirectedEdge[8,9],UndirectedEdge[8,15],UndirectedEdge[8,16],UndirectedEdge[9,14],UndirectedEdge[9,17],UndirectedEdge[10,11],UndirectedEdge[10,12],UndirectedEdge[11,13],UndirectedEdge[12,15],UndirectedEdge[12,19],UndirectedEdge[13,14],UndirectedEdge[13,18],UndirectedEdge[14,17],UndirectedEdge[14,18],UndirectedEdge[15,16],UndirectedEdge[15,19],UndirectedEdge[16,19],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[17,20],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   2 ;   1 ;       0 , 1713685504 , 3248716032 , 2867157248 , 1633743040 , 690603696 , 229897236 , 61191600 , 12933003 , 2132641 ,  267184 ,   24432 ,    1528 ,      58 ,       1 ; 
/1234/48a/369/59/7a/9ce/9bd/ahi/afg///dij/ehj/gk/fk/gk/k/ij/j/// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,8],UndirectedEdge[1,10],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,9],UndirectedEdge[3,5],UndirectedEdge[3,9],UndirectedEdge[4,7],UndirectedEdge[4,10],UndirectedEdge[5,9],UndirectedEdge[5,12],UndirectedEdge[5,14],UndirectedEdge[6,9],UndirectedEdge[6,11],UndirectedEdge[6,13],UndirectedEdge[7,10],UndirectedEdge[7,17],UndirectedEdge[7,18],UndirectedEdge[8,10],UndirectedEdge[8,15],UndirectedEdge[8,16],UndirectedEdge[11,13],UndirectedEdge[11,18],UndirectedEdge[11,19],UndirectedEdge[12,14],UndirectedEdge[12,17],UndirectedEdge[12,19],UndirectedEdge[13,16],UndirectedEdge[13,20],UndirectedEdge[14,15],UndirectedEdge[14,20],UndirectedEdge[15,16],UndirectedEdge[15,20],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[17,19],UndirectedEdge[18,19]}] ;  12 ;   0 ;       0 , 1796392960 , 3318543872 , 2842299392 , 1571350432 , 647829496 , 212734368 , 56701346 , 12163270 , 2049984 ,  262192 ,   24304 ,    1528 ,      58 ,       1 ; 
/1234/48c/35a/69/7b/8ad/79d/bd/cd/fh/eg/ei/fj//gi/hj/ik/jk/k/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,8],UndirectedEdge[1,12],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,10],UndirectedEdge[3,6],UndirectedEdge[3,9],UndirectedEdge[4,7],UndirectedEdge[4,11],UndirectedEdge[5,8],UndirectedEdge[5,10],UndirectedEdge[5,13],UndirectedEdge[6,7],UndirectedEdge[6,9],UndirectedEdge[6,13],UndirectedEdge[7,11],UndirectedEdge[7,13],UndirectedEdge[8,12],UndirectedEdge[8,13],UndirectedEdge[9,15],UndirectedEdge[9,17],UndirectedEdge[10,14],UndirectedEdge[10,16],UndirectedEdge[11,14],UndirectedEdge[11,18],UndirectedEdge[12,15],UndirectedEdge[12,19],UndirectedEdge[14,16],UndirectedEdge[14,18],UndirectedEdge[15,17],UndirectedEdge[15,19],UndirectedEdge[16,18],UndirectedEdge[16,20],UndirectedEdge[17,19],UndirectedEdge[17,20],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   8 ;   0 ;       0 , 2087471104 , 3562170880 , 2760139168 , 1361111880 , 498412856 , 146563462 , 35783864 , 7295938 , 1223440 ,  163024 ,   16384 ,    1152 ,      50 ,       1 ; 
/1234/27b/6a/459/58/89/adh/bcg/fi/ej/df/ce/eg/fh/j/i/hk/k/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,7],UndirectedEdge[1,11],UndirectedEdge[2,6],UndirectedEdge[2,10],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,9],UndirectedEdge[4,5],UndirectedEdge[4,8],UndirectedEdge[5,8],UndirectedEdge[5,9],UndirectedEdge[6,10],UndirectedEdge[6,13],UndirectedEdge[6,17],UndirectedEdge[7,11],UndirectedEdge[7,12],UndirectedEdge[7,16],UndirectedEdge[8,15],UndirectedEdge[8,18],UndirectedEdge[9,14],UndirectedEdge[9,19],UndirectedEdge[10,13],UndirectedEdge[10,15],UndirectedEdge[11,12],UndirectedEdge[11,14],UndirectedEdge[12,14],UndirectedEdge[12,16],UndirectedEdge[13,15],UndirectedEdge[13,17],UndirectedEdge[14,19],UndirectedEdge[15,18],UndirectedEdge[16,17],UndirectedEdge[16,20],UndirectedEdge[17,20],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   6 ;   1 ;       0 , 1905794048 , 3429876992 , 2823300352 , 1483058960 , 579122100 , 181167692 , 46470255 , 9711400 , 1620409 ,  209520 ,   20088 ,    1332 ,      54 ,       1 ; 
/1234/489/35a/6b/7c/ade/7bf/cf/9bg/ei/dh/g/fj/eh/i/j/hk/k/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,8],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,10],UndirectedEdge[3,6],UndirectedEdge[3,11],UndirectedEdge[4,7],UndirectedEdge[4,12],UndirectedEdge[5,10],UndirectedEdge[5,13],UndirectedEdge[5,14],UndirectedEdge[6,7],UndirectedEdge[6,11],UndirectedEdge[6,15],UndirectedEdge[7,12],UndirectedEdge[7,15],UndirectedEdge[8,9],UndirectedEdge[8,11],UndirectedEdge[8,16],UndirectedEdge[9,14],UndirectedEdge[9,18],UndirectedEdge[10,13],UndirectedEdge[10,17],UndirectedEdge[11,16],UndirectedEdge[12,15],UndirectedEdge[12,19],UndirectedEdge[13,14],UndirectedEdge[13,17],UndirectedEdge[14,18],UndirectedEdge[15,19],UndirectedEdge[16,17],UndirectedEdge[16,20],UndirectedEdge[17,20],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   4 ;   0 ;       0 , 2064235520 , 3558224384 , 2775644864 , 1369785600 , 500354728 , 147188488 , 36107642 , 7392102 , 1238128 ,  164128 ,   16416 ,    1152 ,      50 ,       1 ; 
/1234/489/35a/6b/7c/ade/7bf/cf/9dg/bi/eh/i/fj/eg/h/j/hk/k/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,8],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,10],UndirectedEdge[3,6],UndirectedEdge[3,11],UndirectedEdge[4,7],UndirectedEdge[4,12],UndirectedEdge[5,10],UndirectedEdge[5,13],UndirectedEdge[5,14],UndirectedEdge[6,7],UndirectedEdge[6,11],UndirectedEdge[6,15],UndirectedEdge[7,12],UndirectedEdge[7,15],UndirectedEdge[8,9],UndirectedEdge[8,13],UndirectedEdge[8,16],UndirectedEdge[9,11],UndirectedEdge[9,18],UndirectedEdge[10,14],UndirectedEdge[10,17],UndirectedEdge[11,18],UndirectedEdge[12,15],UndirectedEdge[12,19],UndirectedEdge[13,14],UndirectedEdge[13,16],UndirectedEdge[14,17],UndirectedEdge[15,19],UndirectedEdge[16,17],UndirectedEdge[16,20],UndirectedEdge[17,20],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   1 ;   0 ;       0 , 1946503168 , 3476323328 , 2823976512 , 1450674144 , 547895332 , 164586036 , 40604563 , 8242277 , 1354520 ,  175064 ,   17040 ,    1168 ,      50 ,       1 ; 
/1234/478/356/59/ab/69/de/8cg/9c/c/bdf/hi/g/ef/fj/j/hk/ik/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,7],UndirectedEdge[1,8],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[3,5],UndirectedEdge[3,9],UndirectedEdge[4,10],UndirectedEdge[4,11],UndirectedEdge[5,6],UndirectedEdge[5,9],UndirectedEdge[6,13],UndirectedEdge[6,14],UndirectedEdge[7,8],UndirectedEdge[7,12],UndirectedEdge[7,16],UndirectedEdge[8,9],UndirectedEdge[8,12],UndirectedEdge[9,12],UndirectedEdge[10,11],UndirectedEdge[10,13],UndirectedEdge[10,15],UndirectedEdge[11,17],UndirectedEdge[11,18],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,15],UndirectedEdge[14,15],UndirectedEdge[14,19],UndirectedEdge[15,19],UndirectedEdge[16,17],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[17,20],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   4 ;   1 ;       0 , 1701542912 , 3235863808 , 2870537344 , 1645029184 , 697917040 , 232355348 , 61684392 , 12993043 , 2136801 ,  267312 ,   24432 ,    1528 ,      58 ,       1 ; 
/1234/467/358/89/7a/8cd/7gh/a/9/bf/be/ef/dfi/ej/j/i/hjk/ik/k/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,8],UndirectedEdge[3,8],UndirectedEdge[3,9],UndirectedEdge[4,7],UndirectedEdge[4,10],UndirectedEdge[5,8],UndirectedEdge[5,12],UndirectedEdge[5,13],UndirectedEdge[6,7],UndirectedEdge[6,16],UndirectedEdge[6,17],UndirectedEdge[7,10],UndirectedEdge[8,9],UndirectedEdge[9,11],UndirectedEdge[9,15],UndirectedEdge[10,11],UndirectedEdge[10,14],UndirectedEdge[11,14],UndirectedEdge[11,15],UndirectedEdge[12,13],UndirectedEdge[12,15],UndirectedEdge[12,18],UndirectedEdge[13,14],UndirectedEdge[13,19],UndirectedEdge[14,19],UndirectedEdge[15,18],UndirectedEdge[16,17],UndirectedEdge[16,19],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[17,20],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   2 ;   0 ;       0 , 1894119424 , 3411577344 , 2825461824 , 1498276576 , 588703780 , 183842900 , 46810131 , 9714581 , 1616128 ,  209056 ,   20072 ,    1332 ,      54 ,       1 ; 
/1234/256/58/479/ab/68/7f/9f/9d/d/bce/cg/eg/ei/i/hj/hk/jk/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[2,5],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,7],UndirectedEdge[3,9],UndirectedEdge[4,10],UndirectedEdge[4,11],UndirectedEdge[5,6],UndirectedEdge[5,8],UndirectedEdge[6,7],UndirectedEdge[6,15],UndirectedEdge[7,9],UndirectedEdge[7,15],UndirectedEdge[8,9],UndirectedEdge[8,13],UndirectedEdge[9,13],UndirectedEdge[10,11],UndirectedEdge[10,12],UndirectedEdge[10,14],UndirectedEdge[11,12],UndirectedEdge[11,16],UndirectedEdge[12,14],UndirectedEdge[12,16],UndirectedEdge[13,14],UndirectedEdge[13,18],UndirectedEdge[14,18],UndirectedEdge[15,17],UndirectedEdge[15,19],UndirectedEdge[16,17],UndirectedEdge[16,20],UndirectedEdge[17,19],UndirectedEdge[17,20],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   2 ;   0 ;       0 , 1836483584 , 3374108160 , 2849881792 , 1536168224 , 610771192 , 192025840 , 48927590 , 10093018 , 1660216 ,  212040 ,   20160 ,    1332 ,      54 ,       1 ; 
/1234/489/36c/5a/7b/ade/7cf/bf/9eh/ai/i/dg/fj/eg/h/j/hk/k/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,8],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,12],UndirectedEdge[3,5],UndirectedEdge[3,10],UndirectedEdge[4,7],UndirectedEdge[4,11],UndirectedEdge[5,10],UndirectedEdge[5,13],UndirectedEdge[5,14],UndirectedEdge[6,7],UndirectedEdge[6,12],UndirectedEdge[6,15],UndirectedEdge[7,11],UndirectedEdge[7,15],UndirectedEdge[8,9],UndirectedEdge[8,14],UndirectedEdge[8,17],UndirectedEdge[9,10],UndirectedEdge[9,18],UndirectedEdge[10,18],UndirectedEdge[11,13],UndirectedEdge[11,16],UndirectedEdge[12,15],UndirectedEdge[12,19],UndirectedEdge[13,14],UndirectedEdge[13,16],UndirectedEdge[14,17],UndirectedEdge[15,19],UndirectedEdge[16,17],UndirectedEdge[16,20],UndirectedEdge[17,20],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   1 ;   0 ;       0 , 2212067328 , 3660837632 , 2715082464 , 1269486960 , 441297020 , 124740848 , 29722899 , 5975457 ,  994976 ,  132960 ,   13616 ,     996 ,      46 ,       1 ; 
/1234/47b/36a/59/58/89/adh/bcg/fj/ei/df/ce/eg/fh/i/j/jk/ik/k/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,7],UndirectedEdge[1,11],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,10],UndirectedEdge[3,5],UndirectedEdge[3,9],UndirectedEdge[4,5],UndirectedEdge[4,8],UndirectedEdge[5,8],UndirectedEdge[5,9],UndirectedEdge[6,10],UndirectedEdge[6,13],UndirectedEdge[6,17],UndirectedEdge[7,11],UndirectedEdge[7,12],UndirectedEdge[7,16],UndirectedEdge[8,15],UndirectedEdge[8,19],UndirectedEdge[9,14],UndirectedEdge[9,18],UndirectedEdge[10,13],UndirectedEdge[10,15],UndirectedEdge[11,12],UndirectedEdge[11,14],UndirectedEdge[12,14],UndirectedEdge[12,16],UndirectedEdge[13,15],UndirectedEdge[13,17],UndirectedEdge[14,18],UndirectedEdge[15,19],UndirectedEdge[16,19],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[17,20],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   2 ;   0 ;       0 , 2035672576 , 3534802176 , 2784141632 , 1390474376 , 514777108 , 153326594 , 37910287 , 7767875 , 1293136 ,  169504 ,   16728 ,    1160 ,      50 ,       1 ; 
/1234/278/56/4ab/9b/6cd/dg/8ei/fh/bik/bhj//def/g/fi/h/jk/j/k/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,7],UndirectedEdge[1,8],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[3,4],UndirectedEdge[3,10],UndirectedEdge[3,11],UndirectedEdge[4,9],UndirectedEdge[4,11],UndirectedEdge[5,6],UndirectedEdge[5,12],UndirectedEdge[5,13],UndirectedEdge[6,13],UndirectedEdge[6,16],UndirectedEdge[7,8],UndirectedEdge[7,14],UndirectedEdge[7,18],UndirectedEdge[8,15],UndirectedEdge[8,17],UndirectedEdge[9,11],UndirectedEdge[9,18],UndirectedEdge[9,20],UndirectedEdge[10,11],UndirectedEdge[10,17],UndirectedEdge[10,19],UndirectedEdge[12,13],UndirectedEdge[12,14],UndirectedEdge[12,15],UndirectedEdge[13,16],UndirectedEdge[14,15],UndirectedEdge[14,18],UndirectedEdge[15,17],UndirectedEdge[16,19],UndirectedEdge[16,20],UndirectedEdge[17,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   2 ;   0 ;       0 , 2061938688 , 3552688768 , 2772978912 , 1372636944 , 504502304 , 149587148 , 36958410 , 7601330 , 1274472 ,  168320 ,   16696 ,    1160 ,      50 ,       1 ; 
/1234/246/36/78/59/9bc/df/8eg/ai/ah/hi/cek/dj/fj/gk/ij/hk/k/j/// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[3,7],UndirectedEdge[3,8],UndirectedEdge[4,5],UndirectedEdge[4,9],UndirectedEdge[5,9],UndirectedEdge[5,11],UndirectedEdge[5,12],UndirectedEdge[6,13],UndirectedEdge[6,15],UndirectedEdge[7,8],UndirectedEdge[7,14],UndirectedEdge[7,16],UndirectedEdge[8,10],UndirectedEdge[8,18],UndirectedEdge[9,10],UndirectedEdge[9,17],UndirectedEdge[10,17],UndirectedEdge[10,18],UndirectedEdge[11,12],UndirectedEdge[11,14],UndirectedEdge[11,20],UndirectedEdge[12,13],UndirectedEdge[12,19],UndirectedEdge[13,15],UndirectedEdge[13,19],UndirectedEdge[14,16],UndirectedEdge[14,20],UndirectedEdge[15,18],UndirectedEdge[15,19],UndirectedEdge[16,17],UndirectedEdge[16,20],UndirectedEdge[17,20],UndirectedEdge[18,19]}] ;   2 ;   0 ;       0 , 1915359232 , 3436186880 , 2821888896 , 1477997184 , 573876500 , 178197308 , 45496739 , 9521877 , 1598920 ,  208224 ,   20056 ,    1332 ,      54 ,       1 ; 
/1234/248/38/69/57/7ab/9bd/ac/eh/fg/bc/d/fj/ei/hi/gj/jk/ik/k/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,4],UndirectedEdge[1,8],UndirectedEdge[2,3],UndirectedEdge[2,8],UndirectedEdge[3,6],UndirectedEdge[3,9],UndirectedEdge[4,5],UndirectedEdge[4,7],UndirectedEdge[5,7],UndirectedEdge[5,10],UndirectedEdge[5,11],UndirectedEdge[6,9],UndirectedEdge[6,11],UndirectedEdge[6,13],UndirectedEdge[7,10],UndirectedEdge[7,12],UndirectedEdge[8,14],UndirectedEdge[8,17],UndirectedEdge[9,15],UndirectedEdge[9,16],UndirectedEdge[10,11],UndirectedEdge[10,12],UndirectedEdge[11,13],UndirectedEdge[12,15],UndirectedEdge[12,19],UndirectedEdge[13,14],UndirectedEdge[13,18],UndirectedEdge[14,17],UndirectedEdge[14,18],UndirectedEdge[15,16],UndirectedEdge[15,19],UndirectedEdge[16,19],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[17,20],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   8 ;   0 ;       0 , 1782250496 , 3305233152 , 2847501952 , 1583632768 , 655038728 , 214998728 , 57138662 , 12216650 , 2053856 ,  262320 ,   24304 ,    1528 ,      58 ,       1 ; 
/1234/29a/78/46c/5b/bdf/cde/8fg/eh/aci/bj/j/i/ef/h/g/jk/ik/k/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,9],UndirectedEdge[1,10],UndirectedEdge[2,7],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,6],UndirectedEdge[3,12],UndirectedEdge[4,5],UndirectedEdge[4,11],UndirectedEdge[5,11],UndirectedEdge[5,13],UndirectedEdge[5,15],UndirectedEdge[6,12],UndirectedEdge[6,13],UndirectedEdge[6,14],UndirectedEdge[7,8],UndirectedEdge[7,15],UndirectedEdge[7,16],UndirectedEdge[8,14],UndirectedEdge[8,17],UndirectedEdge[9,10],UndirectedEdge[9,12],UndirectedEdge[9,18],UndirectedEdge[10,11],UndirectedEdge[10,19],UndirectedEdge[11,19],UndirectedEdge[12,18],UndirectedEdge[13,14],UndirectedEdge[13,15],UndirectedEdge[14,17],UndirectedEdge[15,16],UndirectedEdge[16,19],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[17,20],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   8 ;   0 ;       0 , 2460476416 , 3812410400 , 2601000568 , 1110296688 , 355020450 , 94298642 , 21692128 , 4318436 ,  727584 ,  100240 ,   10768 ,     840 ,      42 ,       1 ; 
/1234/47a/389/6c/5b/bdf/cde/8ag/9g/eh/ci/fj/i/ef/h/j/jk/ik/k/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,7],UndirectedEdge[1,10],UndirectedEdge[2,3],UndirectedEdge[2,8],UndirectedEdge[2,9],UndirectedEdge[3,6],UndirectedEdge[3,12],UndirectedEdge[4,5],UndirectedEdge[4,11],UndirectedEdge[5,11],UndirectedEdge[5,13],UndirectedEdge[5,15],UndirectedEdge[6,12],UndirectedEdge[6,13],UndirectedEdge[6,14],UndirectedEdge[7,8],UndirectedEdge[7,10],UndirectedEdge[7,16],UndirectedEdge[8,9],UndirectedEdge[8,16],UndirectedEdge[9,14],UndirectedEdge[9,17],UndirectedEdge[10,12],UndirectedEdge[10,18],UndirectedEdge[11,15],UndirectedEdge[11,19],UndirectedEdge[12,18],UndirectedEdge[13,14],UndirectedEdge[13,15],UndirectedEdge[14,17],UndirectedEdge[15,19],UndirectedEdge[16,19],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[17,20],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   6 ;   0 ;       0 , 2267428352 , 3694011776 , 2690050992 , 1234616396 , 421968952 , 117716501 , 27862783 , 5611616 ,  943512 ,  127968 ,   13320 ,     988 ,      46 ,       1 ; 
/1234/48c/369/5a/7b/8ad/79d/bd/cd/eh/eg/fi/fj//gh/ij/hk/k/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,8],UndirectedEdge[1,12],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,9],UndirectedEdge[3,5],UndirectedEdge[3,10],UndirectedEdge[4,7],UndirectedEdge[4,11],UndirectedEdge[5,8],UndirectedEdge[5,10],UndirectedEdge[5,13],UndirectedEdge[6,7],UndirectedEdge[6,9],UndirectedEdge[6,13],UndirectedEdge[7,11],UndirectedEdge[7,13],UndirectedEdge[8,12],UndirectedEdge[8,13],UndirectedEdge[9,14],UndirectedEdge[9,17],UndirectedEdge[10,14],UndirectedEdge[10,16],UndirectedEdge[11,15],UndirectedEdge[11,18],UndirectedEdge[12,15],UndirectedEdge[12,19],UndirectedEdge[14,16],UndirectedEdge[14,17],UndirectedEdge[15,18],UndirectedEdge[15,19],UndirectedEdge[16,17],UndirectedEdge[16,20],UndirectedEdge[17,20],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   4 ;   0 ;       0 , 2037283840 , 3526947328 , 2780271424 , 1395628512 , 519123512 , 154272384 , 37746830 , 7635322 , 1261008 ,  165392 ,   16448 ,    1152 ,      50 ,       1 ; 
/1234/256/67/459/8a/69/7/cg/ade/bf/bh/fh/dgj/ej/fi/i/ik/jk/k/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[2,6],UndirectedEdge[2,7],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,9],UndirectedEdge[4,8],UndirectedEdge[4,10],UndirectedEdge[5,6],UndirectedEdge[5,9],UndirectedEdge[6,7],UndirectedEdge[7,12],UndirectedEdge[7,16],UndirectedEdge[8,10],UndirectedEdge[8,13],UndirectedEdge[8,14],UndirectedEdge[9,11],UndirectedEdge[9,15],UndirectedEdge[10,11],UndirectedEdge[10,17],UndirectedEdge[11,15],UndirectedEdge[11,17],UndirectedEdge[12,13],UndirectedEdge[12,16],UndirectedEdge[12,19],UndirectedEdge[13,14],UndirectedEdge[13,19],UndirectedEdge[14,15],UndirectedEdge[14,18],UndirectedEdge[15,18],UndirectedEdge[16,18],UndirectedEdge[16,20],UndirectedEdge[17,19],UndirectedEdge[17,20],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   2 ;   0 ;       0 , 2063152128 , 3556745472 , 2777720064 , 1373224320 , 500870312 , 145653576 , 34834294 , 6882610 , 1111728 ,  143432 ,   14208 ,    1012 ,      46 ,       1 ; 
/1234/47b/36a/59/58/89/adh/bcg/ej/fi/df/ce/eg/fh/j/i/jk/ik/k/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,7],UndirectedEdge[1,11],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,10],UndirectedEdge[3,5],UndirectedEdge[3,9],UndirectedEdge[4,5],UndirectedEdge[4,8],UndirectedEdge[5,8],UndirectedEdge[5,9],UndirectedEdge[6,10],UndirectedEdge[6,13],UndirectedEdge[6,17],UndirectedEdge[7,11],UndirectedEdge[7,12],UndirectedEdge[7,16],UndirectedEdge[8,14],UndirectedEdge[8,19],UndirectedEdge[9,15],UndirectedEdge[9,18],UndirectedEdge[10,13],UndirectedEdge[10,15],UndirectedEdge[11,12],UndirectedEdge[11,14],UndirectedEdge[12,14],UndirectedEdge[12,16],UndirectedEdge[13,15],UndirectedEdge[13,17],UndirectedEdge[14,19],UndirectedEdge[15,18],UndirectedEdge[16,19],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[17,20],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   2 ;   1 ;       0 , 1781907456 , 3344742400 , 2880317440 , 1571810816 , 626255120 , 195081908 , 48710648 , 9761555 , 1553937 ,  192688 ,   17992 ,    1192 ,      50 ,       1 ; 
/1234/489/36c/7a/5b/bde/7cf/af/9eh/ai/i/dg/fj/eg/h/j/hk/k/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,8],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,12],UndirectedEdge[3,7],UndirectedEdge[3,10],UndirectedEdge[4,5],UndirectedEdge[4,11],UndirectedEdge[5,11],UndirectedEdge[5,13],UndirectedEdge[5,14],UndirectedEdge[6,7],UndirectedEdge[6,12],UndirectedEdge[6,15],UndirectedEdge[7,10],UndirectedEdge[7,15],UndirectedEdge[8,9],UndirectedEdge[8,14],UndirectedEdge[8,17],UndirectedEdge[9,10],UndirectedEdge[9,18],UndirectedEdge[10,18],UndirectedEdge[11,13],UndirectedEdge[11,16],UndirectedEdge[12,15],UndirectedEdge[12,19],UndirectedEdge[13,14],UndirectedEdge[13,16],UndirectedEdge[14,17],UndirectedEdge[15,19],UndirectedEdge[16,17],UndirectedEdge[16,20],UndirectedEdge[17,20],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   2 ;   1 ;       0 , 1802387456 , 3371673600 , 2880825472 , 1552025984 , 608879056 , 187156212 , 46403072 , 9304651 , 1491745 ,  187040 ,   17680 ,    1184 ,      50 ,       1 ; 
/1234/289/6a/45b/57/7b/7ac/c/9df/bg/eh/g/de/ef/h/ik/ij/jk/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,8],UndirectedEdge[1,9],UndirectedEdge[2,6],UndirectedEdge[2,10],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,11],UndirectedEdge[4,5],UndirectedEdge[4,7],UndirectedEdge[5,7],UndirectedEdge[5,11],UndirectedEdge[6,7],UndirectedEdge[6,10],UndirectedEdge[6,12],UndirectedEdge[7,12],UndirectedEdge[8,9],UndirectedEdge[8,13],UndirectedEdge[8,15],UndirectedEdge[9,11],UndirectedEdge[9,16],UndirectedEdge[10,14],UndirectedEdge[10,17],UndirectedEdge[11,16],UndirectedEdge[12,13],UndirectedEdge[12,14],UndirectedEdge[13,14],UndirectedEdge[13,15],UndirectedEdge[14,17],UndirectedEdge[15,18],UndirectedEdge[15,20],UndirectedEdge[16,18],UndirectedEdge[16,19],UndirectedEdge[17,19],UndirectedEdge[17,20],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   2 ;   0 ;       0 , 1997089280 , 3506920704 , 2798955616 , 1417499248 , 531378832 , 159504252 , 39458478 , 8033734 , 1323472 ,  171584 ,   16792 ,    1160 ,      50 ,       1 ; 
/1234/27b/6a/459/58/89/adh/bcg/fj/ei/df/ce/eg/fh/i/j/jk/ik/k/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,7],UndirectedEdge[1,11],UndirectedEdge[2,6],UndirectedEdge[2,10],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,9],UndirectedEdge[4,5],UndirectedEdge[4,8],UndirectedEdge[5,8],UndirectedEdge[5,9],UndirectedEdge[6,10],UndirectedEdge[6,13],UndirectedEdge[6,17],UndirectedEdge[7,11],UndirectedEdge[7,12],UndirectedEdge[7,16],UndirectedEdge[8,15],UndirectedEdge[8,19],UndirectedEdge[9,14],UndirectedEdge[9,18],UndirectedEdge[10,13],UndirectedEdge[10,15],UndirectedEdge[11,12],UndirectedEdge[11,14],UndirectedEdge[12,14],UndirectedEdge[12,16],UndirectedEdge[13,15],UndirectedEdge[13,17],UndirectedEdge[14,18],UndirectedEdge[15,19],UndirectedEdge[16,19],UndirectedEdge[16,20],UndirectedEdge[17,18],UndirectedEdge[17,20],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   2 ;   0 ;       0 , 1930862592 , 3450079744 , 2815505728 , 1464793248 , 566605444 , 176077284 , 45122603 , 9480725 , 1596248 ,  208144 ,   20056 ,    1332 ,      54 ,       1 ; 
/1234/479/368/45/5/ab/8df/9ce/9g/g/bdh/ch/eh/fh/ik/ij/jk//jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,4],UndirectedEdge[1,7],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[4,5],UndirectedEdge[5,10],UndirectedEdge[5,11],UndirectedEdge[6,8],UndirectedEdge[6,13],UndirectedEdge[6,15],UndirectedEdge[7,9],UndirectedEdge[7,12],UndirectedEdge[7,14],UndirectedEdge[8,9],UndirectedEdge[8,16],UndirectedEdge[9,16],UndirectedEdge[10,11],UndirectedEdge[10,13],UndirectedEdge[10,17],UndirectedEdge[11,12],UndirectedEdge[11,17],UndirectedEdge[12,14],UndirectedEdge[12,17],UndirectedEdge[13,15],UndirectedEdge[13,17],UndirectedEdge[14,18],UndirectedEdge[14,20],UndirectedEdge[15,18],UndirectedEdge[15,19],UndirectedEdge[16,19],UndirectedEdge[16,20],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   2 ;   1 ;       0 , 1894012928 , 3420072448 , 2828816128 , 1492772592 , 584007620 , 182433812 , 46658203 , 9727332 , 1621129 ,  209536 ,   20088 ,    1332 ,      54 ,       1 ; 
/1234/259/56/468/7a/69/8/abe/dg/eh/cf/cde/df/g/h/jk/ij/ik/jk/k// ; Graph[{UndirectedEdge[0,1],UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[1,2],UndirectedEdge[1,5],UndirectedEdge[1,9],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[3,4],UndirectedEdge[3,6],UndirectedEdge[3,8],UndirectedEdge[4,7],UndirectedEdge[4,10],UndirectedEdge[5,6],UndirectedEdge[5,9],UndirectedEdge[6,8],UndirectedEdge[7,10],UndirectedEdge[7,11],UndirectedEdge[7,14],UndirectedEdge[8,13],UndirectedEdge[8,16],UndirectedEdge[9,14],UndirectedEdge[9,17],UndirectedEdge[10,12],UndirectedEdge[10,15],UndirectedEdge[11,12],UndirectedEdge[11,13],UndirectedEdge[11,14],UndirectedEdge[12,13],UndirectedEdge[12,15],UndirectedEdge[13,16],UndirectedEdge[14,17],UndirectedEdge[15,19],UndirectedEdge[15,20],UndirectedEdge[16,18],UndirectedEdge[16,19],UndirectedEdge[17,18],UndirectedEdge[17,20],UndirectedEdge[18,19],UndirectedEdge[18,20],UndirectedEdge[19,20]}] ;   1 ;   0 ;       0 , 1942574080 , 3467984128 , 2820504896 , 1455246176 , 554092580 , 168064484 , 41782099 , 8510077 , 1396640 ,  179496 ,   17320 ,    1176 ,      50 ,       1 ; 


==> anc/leading_4 <==
/2345/2345/45/45/// ; Graph[{UndirectedEdge[0,2],UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[0,5],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[3,4],UndirectedEdge[3,5]}] ;  48 ;   1 ;       0 ,     372 ,     296 ,      59 ,       2 ; 


==> anc/leading_5 <==
/3456/2456/356/46/5/// ; Graph[{UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[0,5],UndirectedEdge[0,6],UndirectedEdge[1,2],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[3,4],UndirectedEdge[3,6],UndirectedEdge[4,5]}] ;  14 ;   0 ;       0 ,    1052 ,     904 ,     217 ,      14 ; 
/3456/3456/3456/6/5/// ; Graph[{UndirectedEdge[0,3],UndirectedEdge[0,4],UndirectedEdge[0,5],UndirectedEdge[0,6],UndirectedEdge[1,3],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[2,3],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[3,6],UndirectedEdge[4,5]}] ;  48 ;   0 ;       0 ,    1056 ,     900 ,     216 ,      15 ; 


==> anc/leading_6 <==
/4567/2367/357/46/57/6/// ; Graph[{UndirectedEdge[0,4],UndirectedEdge[0,5],UndirectedEdge[0,6],UndirectedEdge[0,7],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,7],UndirectedEdge[3,4],UndirectedEdge[3,6],UndirectedEdge[4,5],UndirectedEdge[4,7],UndirectedEdge[5,6]}] ;   4 ;   0 ;       0 ,    3004 ,    2740 ,     749 ,      67 ,       1 ; 
/4567/2367/357/46/56/7/// ; Graph[{UndirectedEdge[0,4],UndirectedEdge[0,5],UndirectedEdge[0,6],UndirectedEdge[0,7],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,7],UndirectedEdge[3,4],UndirectedEdge[3,6],UndirectedEdge[4,5],UndirectedEdge[4,6],UndirectedEdge[5,7]}] ;  16 ;   1 ;       0 ,    2932 ,    2752 ,     795 ,      80 ,       2 ; 
/4567/2367/367/45/57/6/// ; Graph[{UndirectedEdge[0,4],UndirectedEdge[0,5],UndirectedEdge[0,6],UndirectedEdge[0,7],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,6],UndirectedEdge[1,7],UndirectedEdge[2,3],UndirectedEdge[2,6],UndirectedEdge[2,7],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[4,5],UndirectedEdge[4,7],UndirectedEdge[5,6]}] ;  12 ;   0 ;       0 ,    2952 ,    2736 ,     786 ,      84 ,       3 ; 


==> anc/leading_7 <==
/5678/3478/3456/68/57/8/7/// ; Graph[{UndirectedEdge[0,5],UndirectedEdge[0,6],UndirectedEdge[0,7],UndirectedEdge[0,8],UndirectedEdge[1,3],UndirectedEdge[1,4],UndirectedEdge[1,7],UndirectedEdge[1,8],UndirectedEdge[2,3],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[3,6],UndirectedEdge[3,8],UndirectedEdge[4,5],UndirectedEdge[4,7],UndirectedEdge[5,8],UndirectedEdge[6,7]}] ;  72 ;   0 ;       0 ,    8616 ,    8232 ,    2510 ,     306 ,      18 ,       1 ; 
/5678/3478/3456/48/7/68/7/// ; Graph[{UndirectedEdge[0,5],UndirectedEdge[0,6],UndirectedEdge[0,7],UndirectedEdge[0,8],UndirectedEdge[1,3],UndirectedEdge[1,4],UndirectedEdge[1,7],UndirectedEdge[1,8],UndirectedEdge[2,3],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[3,4],UndirectedEdge[3,8],UndirectedEdge[4,7],UndirectedEdge[5,6],UndirectedEdge[5,8],UndirectedEdge[6,7]}] ;  12 ;   1 ;       0 ,    8240 ,    8260 ,    2760 ,     395 ,      27 ,       1 ; 


==> anc/leading_8 <==
/6789/2348/357/67/568/69//9/9// ; Graph[{UndirectedEdge[0,6],UndirectedEdge[0,7],UndirectedEdge[0,8],UndirectedEdge[0,9],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,4],UndirectedEdge[1,8],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,7],UndirectedEdge[3,6],UndirectedEdge[3,7],UndirectedEdge[4,5],UndirectedEdge[4,6],UndirectedEdge[4,8],UndirectedEdge[5,6],UndirectedEdge[5,9],UndirectedEdge[7,9],UndirectedEdge[8,9]}] ;   4 ;   0 ;       0 ,   24488 ,   24840 ,    8438 ,    1210 ,      72 ,       1 ; 
/6789/2458/359/467/68/67//9/9// ; Graph[{UndirectedEdge[0,6],UndirectedEdge[0,7],UndirectedEdge[0,8],UndirectedEdge[0,9],UndirectedEdge[1,2],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,8],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,9],UndirectedEdge[3,4],UndirectedEdge[3,6],UndirectedEdge[3,7],UndirectedEdge[4,6],UndirectedEdge[4,8],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[7,9],UndirectedEdge[8,9]}] ;   2 ;   0 ;       0 ,   24904 ,   24868 ,    8146 ,    1075 ,      55 ,       1 ; 
/6789/3459/3467/78/68/679///9// ; Graph[{UndirectedEdge[0,6],UndirectedEdge[0,7],UndirectedEdge[0,8],UndirectedEdge[0,9],UndirectedEdge[1,3],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,4],UndirectedEdge[2,6],UndirectedEdge[2,7],UndirectedEdge[3,7],UndirectedEdge[3,8],UndirectedEdge[4,6],UndirectedEdge[4,8],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[5,9],UndirectedEdge[8,9]}] ;  16 ;   0 ;       0 ,   25208 ,   24808 ,    7954 ,    1026 ,      52 ,       1 ; 
/6789/2347/589/469/67/678///9// ; Graph[{UndirectedEdge[0,6],UndirectedEdge[0,7],UndirectedEdge[0,8],UndirectedEdge[0,9],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,4],UndirectedEdge[1,7],UndirectedEdge[2,5],UndirectedEdge[2,8],UndirectedEdge[2,9],UndirectedEdge[3,4],UndirectedEdge[3,6],UndirectedEdge[3,9],UndirectedEdge[4,6],UndirectedEdge[4,7],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[5,8],UndirectedEdge[8,9]}] ;   4 ;   0 ;       0 ,   24320 ,   24964 ,    8524 ,    1179 ,      61 ,       1 ; 
/6789/2459/358/478/69/67/8/9/// ; Graph[{UndirectedEdge[0,6],UndirectedEdge[0,7],UndirectedEdge[0,8],UndirectedEdge[0,9],UndirectedEdge[1,2],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,7],UndirectedEdge[3,8],UndirectedEdge[4,6],UndirectedEdge[4,9],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[6,8],UndirectedEdge[7,9]}] ;  10 ;   0 ;       0 ,   24988 ,   24808 ,    8101 ,    1090 ,      61 ,       1 ; 
/6789/2346/456/578/79/68//9/9// ; Graph[{UndirectedEdge[0,6],UndirectedEdge[0,7],UndirectedEdge[0,8],UndirectedEdge[0,9],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,4],UndirectedEdge[1,6],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[3,5],UndirectedEdge[3,7],UndirectedEdge[3,8],UndirectedEdge[4,7],UndirectedEdge[4,9],UndirectedEdge[5,6],UndirectedEdge[5,8],UndirectedEdge[7,9],UndirectedEdge[8,9]}] ;   2 ;   0 ;       0 ,   23924 ,   24920 ,    8807 ,    1318 ,      79 ,       1 ; 
/6789/2345/357/46/69/78/8/9/9// ; Graph[{UndirectedEdge[0,6],UndirectedEdge[0,7],UndirectedEdge[0,8],UndirectedEdge[0,9],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,7],UndirectedEdge[3,4],UndirectedEdge[3,6],UndirectedEdge[4,6],UndirectedEdge[4,9],UndirectedEdge[5,7],UndirectedEdge[5,8],UndirectedEdge[6,8],UndirectedEdge[7,9],UndirectedEdge[8,9]}] ;   2 ;   0 ;       0 ,   23420 ,   24956 ,    9145 ,    1437 ,      90 ,       1 ; 
/6789/2345/357/46/69/78/9/8/9// ; Graph[{UndirectedEdge[0,6],UndirectedEdge[0,7],UndirectedEdge[0,8],UndirectedEdge[0,9],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,7],UndirectedEdge[3,4],UndirectedEdge[3,6],UndirectedEdge[4,6],UndirectedEdge[4,9],UndirectedEdge[5,7],UndirectedEdge[5,8],UndirectedEdge[6,9],UndirectedEdge[7,8],UndirectedEdge[8,9]}] ;  20 ;   1 ;       0 ,   22484 ,   24992 ,    9771 ,    1680 ,     120 ,       2 ; 
/6789/3459/3478/67/68/679///9// ; Graph[{UndirectedEdge[0,6],UndirectedEdge[0,7],UndirectedEdge[0,8],UndirectedEdge[0,9],UndirectedEdge[1,3],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,4],UndirectedEdge[2,7],UndirectedEdge[2,8],UndirectedEdge[3,6],UndirectedEdge[3,7],UndirectedEdge[4,6],UndirectedEdge[4,8],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[5,9],UndirectedEdge[8,9]}] ;   2 ;   0 ;       0 ,   25212 ,   24808 ,    7949 ,    1026 ,      53 ,       1 ; 
/6789/3457/3469/89/67/678///9// ; Graph[{UndirectedEdge[0,6],UndirectedEdge[0,7],UndirectedEdge[0,8],UndirectedEdge[0,9],UndirectedEdge[1,3],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,7],UndirectedEdge[2,3],UndirectedEdge[2,4],UndirectedEdge[2,6],UndirectedEdge[2,9],UndirectedEdge[3,8],UndirectedEdge[3,9],UndirectedEdge[4,6],UndirectedEdge[4,7],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[5,8],UndirectedEdge[8,9]}] ;   1 ;   0 ;       0 ,   24364 ,   24932 ,    8501 ,    1187 ,      64 ,       1 ; 
/6789/2459/359/468/67/78/7//9// ; Graph[{UndirectedEdge[0,6],UndirectedEdge[0,7],UndirectedEdge[0,8],UndirectedEdge[0,9],UndirectedEdge[1,2],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,9],UndirectedEdge[3,4],UndirectedEdge[3,6],UndirectedEdge[3,8],UndirectedEdge[4,6],UndirectedEdge[4,7],UndirectedEdge[5,7],UndirectedEdge[5,8],UndirectedEdge[6,7],UndirectedEdge[8,9]}] ;   1 ;   0 ;       0 ,   24388 ,   24912 ,    8491 ,    1192 ,      65 ,       1 ; 
/6789/2358/456/479/67/68//9/9// ; Graph[{UndirectedEdge[0,6],UndirectedEdge[0,7],UndirectedEdge[0,8],UndirectedEdge[0,9],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,5],UndirectedEdge[1,8],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[3,4],UndirectedEdge[3,7],UndirectedEdge[3,9],UndirectedEdge[4,6],UndirectedEdge[4,7],UndirectedEdge[5,6],UndirectedEdge[5,8],UndirectedEdge[7,9],UndirectedEdge[8,9]}] ;   4 ;   1 ;       0 ,   23452 ,   24948 ,    9117 ,    1435 ,      95 ,       2 ; 
/6789/2347/579/468/67/689///9// ; Graph[{UndirectedEdge[0,6],UndirectedEdge[0,7],UndirectedEdge[0,8],UndirectedEdge[0,9],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,4],UndirectedEdge[1,7],UndirectedEdge[2,5],UndirectedEdge[2,7],UndirectedEdge[2,9],UndirectedEdge[3,4],UndirectedEdge[3,6],UndirectedEdge[3,8],UndirectedEdge[4,6],UndirectedEdge[4,7],UndirectedEdge[5,6],UndirectedEdge[5,8],UndirectedEdge[5,9],UndirectedEdge[8,9]}] ;   1 ;   0 ;       0 ,   23860 ,   24968 ,    8839 ,    1306 ,      75 ,       1 ; 
/6789/2348/356/67/789/679///9// ; Graph[{UndirectedEdge[0,6],UndirectedEdge[0,7],UndirectedEdge[0,8],UndirectedEdge[0,9],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,4],UndirectedEdge[1,8],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[3,6],UndirectedEdge[3,7],UndirectedEdge[4,7],UndirectedEdge[4,8],UndirectedEdge[4,9],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[5,9],UndirectedEdge[8,9]}] ;   2 ;   0 ;       0 ,   24124 ,   24940 ,    8665 ,    1249 ,      70 ,       1 ; 
/6789/2459/358/489/67/67/7//9// ; Graph[{UndirectedEdge[0,6],UndirectedEdge[0,7],UndirectedEdge[0,8],UndirectedEdge[0,9],UndirectedEdge[1,2],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,8],UndirectedEdge[3,9],UndirectedEdge[4,6],UndirectedEdge[4,7],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[6,7],UndirectedEdge[8,9]}] ;   2 ;   0 ;       0 ,   23672 ,   24800 ,    8994 ,    1468 ,     112 ,       3 ; 
/6789/2357/346/67/689/789///9// ; Graph[{UndirectedEdge[0,6],UndirectedEdge[0,7],UndirectedEdge[0,8],UndirectedEdge[0,9],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,5],UndirectedEdge[1,7],UndirectedEdge[2,3],UndirectedEdge[2,4],UndirectedEdge[2,6],UndirectedEdge[3,6],UndirectedEdge[3,7],UndirectedEdge[4,6],UndirectedEdge[4,8],UndirectedEdge[4,9],UndirectedEdge[5,7],UndirectedEdge[5,8],UndirectedEdge[5,9],UndirectedEdge[8,9]}] ;   4 ;   0 ;       0 ,   23144 ,   24856 ,    9342 ,    1582 ,     122 ,       3 ; 
/6789/2359/458/467/68/79/7//9// ; Graph[{UndirectedEdge[0,6],UndirectedEdge[0,7],UndirectedEdge[0,8],UndirectedEdge[0,9],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,5],UndirectedEdge[1,9],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,6],UndirectedEdge[3,7],UndirectedEdge[4,6],UndirectedEdge[4,8],UndirectedEdge[5,7],UndirectedEdge[5,9],UndirectedEdge[6,7],UndirectedEdge[8,9]}] ;   2 ;   0 ;       0 ,   24048 ,   24860 ,    8720 ,    1325 ,      93 ,       3 ; 
/6789/2459/358/478/69/67/7//9// ; Graph[{UndirectedEdge[0,6],UndirectedEdge[0,7],UndirectedEdge[0,8],UndirectedEdge[0,9],UndirectedEdge[1,2],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,7],UndirectedEdge[3,8],UndirectedEdge[4,6],UndirectedEdge[4,9],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[6,7],UndirectedEdge[8,9]}] ;   4 ;   0 ;       0 ,   24568 ,   24808 ,    8378 ,    1210 ,      82 ,       3 ; 
/6789/2357/346/46/89/789/7//9// ; Graph[{UndirectedEdge[0,6],UndirectedEdge[0,7],UndirectedEdge[0,8],UndirectedEdge[0,9],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,5],UndirectedEdge[1,7],UndirectedEdge[2,3],UndirectedEdge[2,4],UndirectedEdge[2,6],UndirectedEdge[3,4],UndirectedEdge[3,6],UndirectedEdge[4,8],UndirectedEdge[4,9],UndirectedEdge[5,7],UndirectedEdge[5,8],UndirectedEdge[5,9],UndirectedEdge[6,7],UndirectedEdge[8,9]}] ;  16 ;   0 ;       0 ,   23120 ,   24624 ,    9372 ,    1744 ,     180 ,       9 ; 
/6789/2345/356/46/78/78/9/9/9// ; Graph[{UndirectedEdge[0,6],UndirectedEdge[0,7],UndirectedEdge[0,8],UndirectedEdge[0,9],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[3,4],UndirectedEdge[3,6],UndirectedEdge[4,7],UndirectedEdge[4,8],UndirectedEdge[5,7],UndirectedEdge[5,8],UndirectedEdge[6,9],UndirectedEdge[7,9],UndirectedEdge[8,9]}] ;   8 ;   0 ;       0 ,   23344 ,   24736 ,    9220 ,    1604 ,     140 ,       5 ; 
/6789/2345/356/46/79/78/9/8/9// ; Graph[{UndirectedEdge[0,6],UndirectedEdge[0,7],UndirectedEdge[0,8],UndirectedEdge[0,9],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[3,4],UndirectedEdge[3,6],UndirectedEdge[4,7],UndirectedEdge[4,9],UndirectedEdge[5,7],UndirectedEdge[5,8],UndirectedEdge[6,9],UndirectedEdge[7,8],UndirectedEdge[8,9]}] ;   2 ;   0 ;       0 ,   23232 ,   24820 ,    9276 ,    1583 ,     133 ,       5 ; 
/6789/3489/3467/79/68/6789///// ; Graph[{UndirectedEdge[0,6],UndirectedEdge[0,7],UndirectedEdge[0,8],UndirectedEdge[0,9],UndirectedEdge[1,3],UndirectedEdge[1,4],UndirectedEdge[1,8],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,4],UndirectedEdge[2,6],UndirectedEdge[2,7],UndirectedEdge[3,7],UndirectedEdge[3,9],UndirectedEdge[4,6],UndirectedEdge[4,8],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[5,8],UndirectedEdge[5,9]}] ;  16 ;   0 ;       0 ,   25096 ,   24752 ,    8030 ,    1096 ,      72 ,       3 ; 


==> anc/leading_9 <==
/789a/256a/349/458/67/68/7/a/9/a// ; Graph[{UndirectedEdge[0,7],UndirectedEdge[0,8],UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[1,2],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[1,10],UndirectedEdge[2,3],UndirectedEdge[2,4],UndirectedEdge[2,9],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[3,8],UndirectedEdge[4,6],UndirectedEdge[4,7],UndirectedEdge[5,6],UndirectedEdge[5,8],UndirectedEdge[6,7],UndirectedEdge[7,10],UndirectedEdge[8,9],UndirectedEdge[9,10]}] ;   2 ;   0 ;       0 ,   68976 ,   74444 ,   28280 ,    4965 ,     455 ,      26 ,       1 ; 
/789a/2358/347/6a/579/89/78a///a// ; Graph[{UndirectedEdge[0,7],UndirectedEdge[0,8],UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,5],UndirectedEdge[1,8],UndirectedEdge[2,3],UndirectedEdge[2,4],UndirectedEdge[2,7],UndirectedEdge[3,6],UndirectedEdge[3,10],UndirectedEdge[4,5],UndirectedEdge[4,7],UndirectedEdge[4,9],UndirectedEdge[5,8],UndirectedEdge[5,9],UndirectedEdge[6,7],UndirectedEdge[6,8],UndirectedEdge[6,10],UndirectedEdge[9,10]}] ;   4 ;   0 ;       0 ,   70544 ,   74296 ,   27236 ,    4618 ,     426 ,      26 ,       1 ; 
/789a/2347/359/6a/578/89/78a///a// ; Graph[{UndirectedEdge[0,7],UndirectedEdge[0,8],UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,4],UndirectedEdge[1,7],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,9],UndirectedEdge[3,6],UndirectedEdge[3,10],UndirectedEdge[4,5],UndirectedEdge[4,7],UndirectedEdge[4,8],UndirectedEdge[5,8],UndirectedEdge[5,9],UndirectedEdge[6,7],UndirectedEdge[6,8],UndirectedEdge[6,10],UndirectedEdge[9,10]}] ;   4 ;   0 ;       0 ,   70248 ,   74236 ,   27426 ,    4745 ,     461 ,      30 ,       1 ; 
/789a/2345/35a/49/68/67/78/9/a/a// ; Graph[{UndirectedEdge[0,7],UndirectedEdge[0,8],UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,10],UndirectedEdge[3,4],UndirectedEdge[3,9],UndirectedEdge[4,6],UndirectedEdge[4,8],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[6,7],UndirectedEdge[6,8],UndirectedEdge[7,9],UndirectedEdge[8,10],UndirectedEdge[9,10]}] ;   4 ;   0 ;       0 ,   67640 ,   74488 ,   29154 ,    5322 ,     512 ,      30 ,       1 ; 
/789a/2345/35a/49/68/67/78/a/9/a// ; Graph[{UndirectedEdge[0,7],UndirectedEdge[0,8],UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,10],UndirectedEdge[3,4],UndirectedEdge[3,9],UndirectedEdge[4,6],UndirectedEdge[4,8],UndirectedEdge[5,6],UndirectedEdge[5,7],UndirectedEdge[6,7],UndirectedEdge[6,8],UndirectedEdge[7,10],UndirectedEdge[8,9],UndirectedEdge[9,10]}] ;   4 ;   1 ;       0 ,   67208 ,   74488 ,   29442 ,    5446 ,     531 ,      31 ,       1 ; 
/789a/2345/356/46/8a/79/78/9/a/a// ; Graph[{UndirectedEdge[0,7],UndirectedEdge[0,8],UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[3,4],UndirectedEdge[3,6],UndirectedEdge[4,8],UndirectedEdge[4,10],UndirectedEdge[5,7],UndirectedEdge[5,9],UndirectedEdge[6,7],UndirectedEdge[6,8],UndirectedEdge[7,9],UndirectedEdge[8,10],UndirectedEdge[9,10]}] ;   2 ;   1 ;       0 ,   64528 ,   74236 ,   31284 ,    6373 ,     686 ,      39 ,       1 ; 
/789a/236a/567/49a/589/78/78///a// ; Graph[{UndirectedEdge[0,7],UndirectedEdge[0,8],UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,6],UndirectedEdge[1,10],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[2,7],UndirectedEdge[3,4],UndirectedEdge[3,9],UndirectedEdge[3,10],UndirectedEdge[4,5],UndirectedEdge[4,8],UndirectedEdge[4,9],UndirectedEdge[5,7],UndirectedEdge[5,8],UndirectedEdge[6,7],UndirectedEdge[6,8],UndirectedEdge[9,10]}] ;   1 ;   0 ;       0 ,   65968 ,   74164 ,   30320 ,    6011 ,     645 ,      38 ,       1 ; 
/789a/2356/346/45/9a/78/78/a/9/a// ; Graph[{UndirectedEdge[0,7],UndirectedEdge[0,8],UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[2,3],UndirectedEdge[2,4],UndirectedEdge[2,6],UndirectedEdge[3,4],UndirectedEdge[3,5],UndirectedEdge[4,9],UndirectedEdge[4,10],UndirectedEdge[5,7],UndirectedEdge[5,8],UndirectedEdge[6,7],UndirectedEdge[6,8],UndirectedEdge[7,10],UndirectedEdge[8,9],UndirectedEdge[9,10]}] ;   8 ;   0 ;       0 ,   65088 ,   73928 ,   30920 ,    6422 ,     742 ,      46 ,       1 ; 
/789a/4569/3568/467/57/8/9/a/a/a// ; Graph[{UndirectedEdge[0,7],UndirectedEdge[0,8],UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[1,6],UndirectedEdge[1,9],UndirectedEdge[2,3],UndirectedEdge[2,5],UndirectedEdge[2,6],UndirectedEdge[2,8],UndirectedEdge[3,4],UndirectedEdge[3,6],UndirectedEdge[3,7],UndirectedEdge[4,5],UndirectedEdge[4,7],UndirectedEdge[5,8],UndirectedEdge[6,9],UndirectedEdge[7,10],UndirectedEdge[8,10],UndirectedEdge[9,10]}] ;  24 ;   0 ;       0 ,   67344 ,   73728 ,   29388 ,    5904 ,     720 ,      60 ,       3 ; 
/789a/2345/345/68/67/9a/78/a/9/a// ; Graph[{UndirectedEdge[0,7],UndirectedEdge[0,8],UndirectedEdge[0,9],UndirectedEdge[0,10],UndirectedEdge[1,2],UndirectedEdge[1,3],UndirectedEdge[1,4],UndirectedEdge[1,5],UndirectedEdge[2,3],UndirectedEdge[2,4],UndirectedEdge[2,5],UndirectedEdge[3,6],UndirectedEdge[3,8],UndirectedEdge[4,6],UndirectedEdge[4,7],UndirectedEdge[5,9],UndirectedEdge[5,10],UndirectedEdge[6,7],UndirectedEdge[6,8],UndirectedEdge[7,10],UndirectedEdge[8,9],UndirectedEdge[9,10]}] ;   4 ;   0 ;       0 ,   64352 ,   73496 ,   31376 ,    6922 ,     922 ,      76 ,       3 ; 


==> anc/zero_dimensional_phi4.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    277546,       6329]
NotebookOptionsPosition[    271802,       6226]
NotebookOutlinePosition[    272225,       6243]
CellTagsIndexPosition[    272182,       6240]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 "This notebook is part of the article \nPaul-Hermann Balduf, Johannes Th\
\[UDoubleDot]rigen: \"Primitive asymptotics in ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["\[Phi]", "4"], " "}], TraditionalForm]],ExpressionUUID->
  "594b4865-c9e8-4f3b-9616-a08238ab9a1a"],
 "vector theory\[CloseCurlyDoubleQuote] https://arxiv.org/abs/2412.08617\nIt \
computes the generating functions of zero-dimensional QFT and their \
asymptotics, as discussed in section 3 of the article.\nThe notebook is \
provided \"as is\", without any guarantees for correctness or fitness for \
purpose. \nLicensed under GNU General Public License v3 or any later version.\
\nYou are free to use this notebook for any purpose. However, if you use the \
data or computations in your own scientific publication, please cite the \
aforementioned article. If you learn something from this notebook that is not \
explicitly a result in the article, it would still be nice to mention it in \
the acknowledgements of your work."
}], "Text",
 CellChangeTimes->{{3.9426818217206573`*^9, 3.942681875697295*^9}, {
   3.9426819462426167`*^9, 3.9426819729467077`*^9}, {3.942687062618154*^9, 
   3.9426870803252497`*^9}, {3.9426871133784027`*^9, 3.942687139742608*^9}, {
   3.942687175370883*^9, 3.94268722543507*^9}, {3.942687463234192*^9, 
   3.942687635950284*^9}, 3.942928865399776*^9, {3.982584502967002*^9, 
   3.982584503401236*^9}},ExpressionUUID->"f129b606-3506-4a84-99bd-\
0e6e0b44bdb4"],

Cell[CellGroupData[{

Cell["Generating functions", "Subtitle",
 CellChangeTimes->{{3.937813669192634*^9, 
  3.937813671705366*^9}},ExpressionUUID->"2fc22ec5-6975-4bd3-a44e-\
8c25103b820a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Off", "[", 
   RowBox[{"Simplify", "::", "time"}], "]"}], ";"}]], "Input",
 CellLabel->"In[7]:=",ExpressionUUID->"856a339a-6895-4379-a406-60432d5fc365"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"The", " ", "desired", " ", "perturbative", " ", 
    RowBox[{"order", ".", " ", "Depends"}], " ", "on", " ", "the", " ", 
    "speed", " ", "of", " ", "your", " ", 
    RowBox[{"computer", ".", " ", "This"}], " ", "is", " ", "at", " ", "the", 
    " ", "same", " ", "time", " ", "a", " ", "bound", " ", "for", " ", "the", 
    " ", "subleading", " ", "orders", " ", "in", " ", "the", " ", 
    "asymptotics"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"pertOrder", "=", "10"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Formula", " ", "obtained", " ", "from", " ", "Hubbard"}], "-", 
     RowBox[{"Stratonovich", " ", "transformation"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Zcoefficient", "[", 
     RowBox[{"n_", ",", " ", "k_", ",", " ", "NN_"}], "]"}], ":=", " ", 
    RowBox[{
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"2", "n"}], "+", "k", "+", 
       RowBox[{"NN", "/", "2"}]}], "]"}], " ", 
     RowBox[{"2", "^", "k"}], " ", 
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{"k", "+", 
        RowBox[{"1", "/", "2"}]}], "]"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "/", "2"}], "]"}], 
        RowBox[{"Gamma", "[", 
         RowBox[{"k", "+", 
          RowBox[{"NN", "/", "2"}]}], "]"}], 
        RowBox[{"Gamma", "[", 
         RowBox[{"n", "+", "1"}], "]"}], 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"2", "k"}], " ", "+", "1"}], "]"}], 
        RowBox[{"6", "^", "n"}]}], ")"}]}]}]}], " ", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Generating", " ", "function", " ", "Z", 
      RowBox[{"(", 
       RowBox[{"\[HBar]", ",", " ", "\[Eta]"}], ")"}]}], ",", " ", 
     RowBox[{"as", " ", "a", " ", "formal", " ", "power", " ", "series"}]}], 
    "  ", "*)"}], " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ZZ", "=", " ", 
     RowBox[{"Normal", "[", 
      RowBox[{"FullSimplify", "[", "    ", 
       RowBox[{
        RowBox[{"Series", "[", "  ", 
         RowBox[{
          RowBox[{"FunctionExpand", "[", "     ", 
           RowBox[{"Sum", "[", " ", 
            RowBox[{
             RowBox[{
              RowBox[{"Zcoefficient", "[", 
               RowBox[{"n", ",", " ", "k", ",", " ", "NN"}], "]"}], "*", 
              RowBox[{"j", "^", 
               RowBox[{"(", 
                RowBox[{"2", "k"}], ")"}]}], " ", 
              RowBox[{"h", "^", 
               RowBox[{"(", 
                RowBox[{"n", "-", "k"}], ")"}]}]}], ",", 
             RowBox[{"{", 
              RowBox[{"n", ",", "0", ",", 
               RowBox[{"pertOrder", "+", "4"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "0", ",", "2"}], "}"}]}], "]"}], "  ", "]"}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"h", ",", "0", ",", "pertOrder"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "0", ",", "4"}], "}"}]}], "]"}], ",", " ", 
        RowBox[{"Assumptions", "->", 
         RowBox[{"Element", "[", 
          RowBox[{"NN", ",", "Reals"}], "]"}]}]}], "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Generating", " ", "function", " ", "of", " ", "connected", " ", 
     "graphs"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"WW", "=", 
     RowBox[{"Normal", "[", 
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{"Normal", "[", 
           RowBox[{"Simplify", "[", 
            RowBox[{
             RowBox[{"h", " ", 
              RowBox[{"Log", "[", 
               RowBox[{"Series", "[", 
                RowBox[{"ZZ", ",", 
                 RowBox[{"{", 
                  RowBox[{"j", ",", "0", ",", "4"}], "}"}]}], "]"}], "]"}]}], 
             ",", " ", 
             RowBox[{"TimeConstraint", "->", "1"}]}], "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"h", ",", "0", ",", "pertOrder"}], "}"}]}], "]"}], ",", 
        " ", 
        RowBox[{"TimeConstraint", "->", "1"}]}], "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "Our", " ", "formalism", " ", "works", " ", "for", " ", "arbitrarily", " ",
       "many", " ", "external", " ", 
      RowBox[{"edges", ".", " ", "But"}], " ", "for", " ", "the", " ", 
      "following", " ", "computations"}], ",", " ", 
     RowBox[{
      RowBox[{"we", " ", "only", " ", "need", " ", "the", " ", "2"}], "-", 
      RowBox[{"point", " ", "and", " ", "4"}], "-", 
      RowBox[{"point", " ", "functions"}]}], ",", " ", 
     RowBox[{
     "therefore", " ", "we", " ", "save", " ", "them", " ", "explicitly"}]}], 
    " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"WW2", "=", " ", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{"WW", ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "2"}], "}"}]}], "]"}], "/.", 
         RowBox[{"j", "->", "0"}]}], ")"}], ",", 
       RowBox[{"{", 
        RowBox[{"h", ",", "0", ",", "pertOrder"}], "}"}]}], "]"}]}], " ", 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"WW4", "=", " ", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{"WW", ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "4"}], "}"}]}], "]"}], "/.", 
         RowBox[{"j", "->", "0"}]}], ")"}], ",", 
       RowBox[{"{", 
        RowBox[{"h", ",", "0", ",", "pertOrder"}], "}"}]}], "]"}]}], " ", 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"GG2", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "WW2"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"GG4", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{"WW4", "*", 
       RowBox[{"GG2", "^", "4"}]}], "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.9352045092783003`*^9, 3.9352045817555733`*^9}, {
   3.935204617589314*^9, 3.935204709047653*^9}, {3.935204771956667*^9, 
   3.9352047745784073`*^9}, {3.93520492391992*^9, 3.935204927646224*^9}, {
   3.935204969812546*^9, 3.935204994580947*^9}, {3.935205049788788*^9, 
   3.93520509094625*^9}, {3.935205203966421*^9, 3.935205218116983*^9}, 
   3.935208751300318*^9, 3.935208879458053*^9, {3.935406321775014*^9, 
   3.9354063340157347`*^9}, {3.935471079636867*^9, 3.935471083939809*^9}, 
   3.9354711848008966`*^9, {3.935471286801841*^9, 3.935471288378234*^9}, {
   3.9354713597350607`*^9, 3.935471374470805*^9}, 3.9354714054827414`*^9, 
   3.93547146400206*^9, {3.935477068109453*^9, 3.9354770830767508`*^9}, {
   3.935477173366173*^9, 3.935477175104554*^9}, 3.93547720686479*^9, {
   3.935477243367085*^9, 3.935477254302249*^9}, {3.935477942343321*^9, 
   3.935477943017086*^9}, {3.935478003507925*^9, 3.9354780277451572`*^9}, {
   3.935813691645482*^9, 3.935813697240079*^9}, {3.937041603982603*^9, 
   3.93704161935163*^9}, {3.937393541155676*^9, 3.9373935774356337`*^9}, {
   3.937393970015747*^9, 3.937394033076437*^9}, {3.937564029729876*^9, 
   3.937564030329185*^9}, {3.9376352278315563`*^9, 3.9376352285183687`*^9}, {
   3.937635315609283*^9, 3.937635339932726*^9}, {3.937635397351543*^9, 
   3.937635474790756*^9}, {3.9376355489830923`*^9, 3.937635579323929*^9}, {
   3.9376357394959908`*^9, 3.937635752458126*^9}, {3.937639808447949*^9, 
   3.937639818216905*^9}, {3.9376408703758793`*^9, 3.937640878714493*^9}, {
   3.937643122558486*^9, 3.937643177010524*^9}, 3.937644121923896*^9, {
   3.937644749414522*^9, 3.937644775215095*^9}, {3.9376448110014563`*^9, 
   3.937644811671433*^9}, {3.937644867449751*^9, 3.93764490097994*^9}, 
   3.937927758007374*^9, {3.937927933208229*^9, 3.937927938225728*^9}, {
   3.9379280803055353`*^9, 3.937928110401256*^9}, {3.938502788533526*^9, 
   3.938502788694707*^9}, {3.939088337364373*^9, 3.939088343108049*^9}, {
   3.939226758083823*^9, 3.939226758415614*^9}, {3.93981047595079*^9, 
   3.9398104790434113`*^9}, {3.9398114630020638`*^9, 3.939811502562443*^9}, {
   3.9398116031979*^9, 3.939811651832234*^9}, {3.939811750636587*^9, 
   3.939811756515353*^9}, {3.942148048448258*^9, 3.9421481054008083`*^9}, {
   3.9426819845715847`*^9, 3.942682239330855*^9}, {3.942682274754583*^9, 
   3.942682285714855*^9}},ExpressionUUID->"1eb944c3-5ede-4ce6-939a-\
8cfe474004fd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"For", " ", "example"}], ",", " ", 
    RowBox[{
     RowBox[{
     "the", " ", "generating", " ", "function", " ", "of", " ", "vacuum", " ",
       "graphs", " ", "at", " ", "N"}], "=", "1"}]}], " ", "*)"}], 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"ZZ", "/.", 
     RowBox[{"j", "->", "0"}]}], ")"}], "/.", 
   RowBox[{"NN", "->", "1"}]}]}]], "Input",
 CellChangeTimes->{{3.942682243280712*^9, 3.942682308860271*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"bc3b91fe-4fdf-43cf-b6c0-0da69475e29e"],

Cell[BoxData[
 RowBox[{"1", "+", 
  FractionBox["h", "8"], "+", 
  FractionBox[
   RowBox[{"35", " ", 
    SuperscriptBox["h", "2"]}], "384"], "+", 
  FractionBox[
   RowBox[{"385", " ", 
    SuperscriptBox["h", "3"]}], "3072"], "+", 
  FractionBox[
   RowBox[{"25025", " ", 
    SuperscriptBox["h", "4"]}], "98304"], "+", 
  FractionBox[
   RowBox[{"1616615", " ", 
    SuperscriptBox["h", "5"]}], "2359296"], "+", 
  FractionBox[
   RowBox[{"260275015", " ", 
    SuperscriptBox["h", "6"]}], "113246208"], "+", 
  FractionBox[
   RowBox[{"929553625", " ", 
    SuperscriptBox["h", "7"]}], "100663296"], "+", 
  FractionBox[
   RowBox[{"835668708875", " ", 
    SuperscriptBox["h", "8"]}], "19327352832"], "+", 
  FractionBox[
   RowBox[{"321732452916875", " ", 
    SuperscriptBox["h", "9"]}], "1391569403904"], "+", 
  FractionBox[
   RowBox[{"30950661970603375", " ", 
    SuperscriptBox["h", "10"]}], "22265110462464"]}]], "Output",
 CellChangeTimes->{{3.942682243761106*^9, 3.942682259345065*^9}, 
   3.9426823104337273`*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"ebe4885f-a448-4b03-b1c3-a172be221b2f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"For", " ", 
     RowBox[{"comparison", ":", " ", 
      RowBox[{"compute", " ", "G", " ", 
       RowBox[{"explicitly", ".", " ", "This"}], " ", "is", " ", "not", " ", 
       "necessary", " ", "since", " ", "we", " ", "have", " ", "obtained", " ",
        "GG2", " ", "and", " ", "GG4", " ", "already"}]}]}], ",", " ", 
    RowBox[{
    "but", " ", "maybe", " ", "we", " ", "want", " ", "to", " ", "convince", " ", 
     RowBox[{"ourselves", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Clear", "[", "p", "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"jphi", "=", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"Normal", "[", 
        RowBox[{"InverseSeries", "[", 
         RowBox[{
          RowBox[{"Series", "[", 
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{"WW", ",", "j"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "0", ",", "4"}], "}"}]}], "]"}], ",", "p"}], 
         "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"p", ",", "0", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"h", ",", "0", ",", "pertOrder"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"GG", "=", 
     RowBox[{"Normal", "[", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Normal", "[", 
            RowBox[{"Series", "[", 
             RowBox[{"WW", ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "0", ",", "4"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"h", ",", "0", ",", "12"}], "}"}]}], "]"}], "]"}], "/.", 
           RowBox[{"j", "->", "jphi"}]}], ")"}], "-", 
         RowBox[{"(", 
          RowBox[{"jphi", "*", "p"}], ")"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"h", ",", "0", ",", "pertOrder"}], "}"}]}], "]"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Check", " ", "that", " ", "we", " ", "indeed", " ", "reproduce", " ", 
     "GG4"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"GG4", "-", 
    RowBox[{"Simplify", "[", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Series", "[", "  ", 
        RowBox[{
         RowBox[{"D", "[", " ", 
          RowBox[{"GG", " ", ",", 
           RowBox[{"{", 
            RowBox[{"p", ",", "4"}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"h", ",", "0", ",", "pertOrder"}], "}"}]}], "]"}], "  ", "/.", 
       RowBox[{"p", "->", "0"}]}], ")"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.9354724328906183`*^9, 3.935472438986298*^9}, {
  3.93547247533491*^9, 3.9354726038624268`*^9}, {3.93555314380324*^9, 
  3.9355531455493107`*^9}, {3.935553521130739*^9, 3.935553524550692*^9}, {
  3.935553579928171*^9, 3.9355536189946957`*^9}, {3.935553758669732*^9, 
  3.9355537894718103`*^9}, {3.9358137610904627`*^9, 3.935813806432279*^9}, {
  3.937401160263261*^9, 3.93740116047967*^9}, {3.937925317057062*^9, 
  3.93792532420164*^9}, {3.941783901092019*^9, 3.941783911274548*^9}, {
  3.942682336007085*^9, 3.942682435201458*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"f3874067-ec62-413f-ac2d-70a6489058f6"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "h", "]"}], "11"],
  SeriesData[$CellContext`h, 0, {}, 11, 11, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.9426823692261353`*^9, 3.942682439005515*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"600b4039-dc99-479e-8e98-e8704324213a"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Invariant", " ", "charge"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"QQ", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"(", "WW4", ")"}], "/", 
       RowBox[{
        RowBox[{"(", "WW2", ")"}], "^", "2"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Renormalized", " ", 
     RowBox[{"coupling", ".", " ", "This"}], " ", "series", " ", "inversion", 
     " ", "is", " ", "probably", " ", "the", " ", "slowest", " ", "part", " ",
      "of", " ", "the", " ", "whole", " ", "computation"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"hhren", "=", "   ", 
     RowBox[{"InverseSeries", "[", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"h", "*", "QQ"}], ",", 
        RowBox[{"{", 
         RowBox[{"h", ",", "0", ",", "pertOrder"}], "}"}]}], "]"}], "]"}]}], 
    " ", ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Vertex", " ", "counterterm"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Z4", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"1", "/", "GG4"}], "/.", 
       RowBox[{"h", "->", "hhren"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{"(*", " ", 
    RowBox[{"Generating", " ", "function", " ", "of", " ", "primitives"}], 
    " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"primitives", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{"1", "-", "Z4", "+", 
       RowBox[{"3", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "^", "n"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"h", "/", "2"}], ")"}], "^", "n"}], "*", 
           RowBox[{"(", 
            FractionBox[
             RowBox[{
              SuperscriptBox["3", 
               RowBox[{
                RowBox[{"-", "1"}], "-", "n"}]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["2", 
                  RowBox[{"1", "+", "n"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "NN"}], ")"}]}], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"2", "+", "NN"}], ")"}], 
                 RowBox[{"1", "+", "n"}]]}], ")"}]}], "NN"], ")"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", "2", ",", 
            RowBox[{"pertOrder", "+", "2"}]}], "}"}]}], "]"}]}]}], "]"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.935585354381856*^9, 3.935585378010116*^9}, {
   3.9355855283033943`*^9, 3.935585531077681*^9}, {3.935585592309202*^9, 
   3.935585612138391*^9}, {3.9358147534884243`*^9, 3.935814762224931*^9}, {
   3.935814857096602*^9, 3.935814857705749*^9}, {3.937564351585972*^9, 
   3.937564381298682*^9}, {3.937651934037105*^9, 3.937651934545294*^9}, {
   3.937652119087824*^9, 3.937652119701552*^9}, {3.939226785922216*^9, 
   3.9392268163593473`*^9}, 3.939810766752861*^9, {3.939811775872366*^9, 
   3.9398117935415497`*^9}, {3.942682658795925*^9, 3.942682728897897*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"66e128e7-6df7-414e-8132-9d07eb17ac09"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{"primitives", " ", ",", 
   RowBox[{"{", 
    RowBox[{"h", ",", "0", ",", "4"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.942682743866951*^9, 3.942682757880434*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"1996ffee-a916-482e-abbb-9a8a4c4fb6ea"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{
    FractionBox["1", "6"], " ", 
    RowBox[{"(", 
     RowBox[{"8", "+", "NN"}], ")"}], " ", "h"}], "+", 
   RowBox[{
    FractionBox["1", "27"], " ", 
    RowBox[{"(", 
     RowBox[{"22", "+", 
      RowBox[{"5", " ", "NN"}]}], ")"}], " ", 
    SuperscriptBox["h", "3"]}], "+", 
   RowBox[{
    FractionBox["1", "81"], " ", 
    RowBox[{"(", 
     RowBox[{"186", "+", 
      RowBox[{"55", " ", "NN"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["NN", "2"]}]}], ")"}], " ", 
    SuperscriptBox["h", "4"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "h", "]"}], "5"],
    SeriesData[$CellContext`h, 0, {}, 1, 5, 1],
    Editable->False]}],
  SeriesData[$CellContext`h, 0, {
   Rational[1, 6] (8 + $CellContext`NN), 0, 
    Rational[1, 27] (22 + 5 $CellContext`NN), 
    Rational[1, 81] (186 + 55 $CellContext`NN + 2 $CellContext`NN^2)}, 1, 5, 
   1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.942682749213011*^9, 3.942682758152235*^9}},
 CellLabel->"Out[35]=",ExpressionUUID->"dc43166f-fae7-4fe7-8bf7-8e8ae212b6a9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Large", "-", 
     RowBox[{"N", " ", "expansion", " ", "of", " ", 
      RowBox[{"primitives", ".", " ", "Notice"}], " ", "that", " ", "all", " ",
       "terms", " ", "except", " ", "the", " ", "first", " ", "vanish", " ", 
      "at", " ", "NN"}]}], " ", "->", " ", "\[Infinity]"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Expand", "[", 
     RowBox[{
      RowBox[{"SeriesCoefficient", "[", 
       RowBox[{"primitives", ",", 
        RowBox[{"{", 
         RowBox[{"h", ",", "0", ",", "L"}], "}"}]}], "]"}], "/", 
      RowBox[{"NN", "^", "L"}]}], "]"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"L", ",", "1", ",", "5"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9426828816728983`*^9, 3.942682968883664*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"cdfa791b-e685-48a9-929a-d6c5bbd4fd9e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox["1", "6"], "+", 
    FractionBox["4", 
     RowBox[{"3", " ", "NN"}]]}], ",", "0", ",", 
   RowBox[{
    FractionBox["22", 
     RowBox[{"27", " ", 
      SuperscriptBox["NN", "3"]}]], "+", 
    FractionBox["5", 
     RowBox[{"27", " ", 
      SuperscriptBox["NN", "2"]}]]}], ",", 
   RowBox[{
    FractionBox["62", 
     RowBox[{"27", " ", 
      SuperscriptBox["NN", "4"]}]], "+", 
    FractionBox["55", 
     RowBox[{"81", " ", 
      SuperscriptBox["NN", "3"]}]], "+", 
    FractionBox["2", 
     RowBox[{"81", " ", 
      SuperscriptBox["NN", "2"]}]]}], ",", 
   RowBox[{
    FractionBox["2720", 
     RowBox[{"243", " ", 
      SuperscriptBox["NN", "5"]}]], "+", 
    FractionBox["973", 
     RowBox[{"243", " ", 
      SuperscriptBox["NN", "4"]}]], "+", 
    FractionBox["49", 
     RowBox[{"162", " ", 
      SuperscriptBox["NN", "3"]}]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.942682891095299*^9, 3.942682940424444*^9, 
  3.942682971371378*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"9e055cc7-c1e3-4faf-85cb-59e754aeb4f5"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"For", " ", 
    RowBox[{"reference", ":", " ", 
     RowBox[{
     "primitives", " ", "up", " ", "to", " ", "40", " ", "loops"}]}]}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"pL", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", 
        FractionBox[
         RowBox[{"8", "+", "n"}], "6"]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", 
        RowBox[{
         FractionBox["1", "27"], " ", 
         RowBox[{"(", 
          RowBox[{"22", "+", 
           RowBox[{"5", " ", "n"}]}], ")"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", 
        RowBox[{
         FractionBox["1", "81"], " ", 
         RowBox[{"(", 
          RowBox[{"186", "+", 
           RowBox[{"55", " ", "n"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["n", "2"]}]}], ")"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"5", ",", 
        RowBox[{
         FractionBox["1", "486"], " ", 
         RowBox[{"(", 
          RowBox[{"5440", "+", 
           RowBox[{"1946", " ", "n"}], "+", 
           RowBox[{"147", " ", 
            SuperscriptBox["n", "2"]}]}], ")"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"6", ",", 
        FractionBox[
         RowBox[{"88000", "+", 
          RowBox[{"36518", " ", "n"}], "+", 
          RowBox[{"3949", " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"80", " ", 
           SuperscriptBox["n", "3"]}]}], "1458"]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"7", ",", 
        FractionBox[
         RowBox[{"3242808", "+", 
          RowBox[{"1518488", " ", "n"}], "+", 
          RowBox[{"210080", " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"8395", " ", 
           SuperscriptBox["n", "3"]}], "+", 
          RowBox[{"28", " ", 
           SuperscriptBox["n", "4"]}]}], "8748"]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"8", ",", 
        FractionBox[
         RowBox[{"66382920", "+", 
          RowBox[{"34381768", " ", "n"}], "+", 
          RowBox[{"5713888", " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"336221", " ", 
           SuperscriptBox["n", "3"]}], "+", 
          RowBox[{"4844", " ", 
           SuperscriptBox["n", "4"]}]}], "26244"]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"9", ",", 
        FractionBox[
         RowBox[{"2981192960", "+", 
          RowBox[{"1682271536", " ", "n"}], "+", 
          RowBox[{"323046152", " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"24773430", " ", 
           SuperscriptBox["n", "3"]}], "+", 
          RowBox[{"654445", " ", 
           SuperscriptBox["n", "4"]}], "+", 
          RowBox[{"2816", " ", 
           SuperscriptBox["n", "5"]}]}], "157464"]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"10", ",", 
        RowBox[{
         FractionBox["1", "472392"], 
         RowBox[{"(", 
          RowBox[{"72725115648", "+", 
           RowBox[{"44188507600", " ", "n"}], "+", 
           RowBox[{"9548369592", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"892596650", " ", 
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{"34315811", " ", 
            SuperscriptBox["n", "4"]}], "+", 
           RowBox[{"395480", " ", 
            SuperscriptBox["n", "5"]}], "+", 
           RowBox[{"320", " ", 
            SuperscriptBox["n", "6"]}]}], ")"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"11", ",", 
        RowBox[{
         FractionBox["1", "2834352"], 
         RowBox[{"(", 
          RowBox[{"3826963088992", "+", 
           RowBox[{"2480291204144", " ", "n"}], "+", 
           RowBox[{"591595715776", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"64639859284", " ", 
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{"3240144856", " ", 
            SuperscriptBox["n", "4"]}], "+", 
           RowBox[{"63513385", " ", 
            SuperscriptBox["n", "5"]}], "+", 
           RowBox[{"288548", " ", 
            SuperscriptBox["n", "6"]}]}], ")"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"12", ",", 
        RowBox[{
         FractionBox["1", "8503056"], 
         RowBox[{"(", 
          RowBox[{"107986250478752", "+", 
           RowBox[{"74080083725584", " ", "n"}], "+", 
           RowBox[{"19222426626912", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"2385250738508", " ", 
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{"146269345960", " ", 
            SuperscriptBox["n", "4"]}], "+", 
           RowBox[{"4077699355", " ", 
            SuperscriptBox["n", "5"]}], "+", 
           RowBox[{"39762190", " ", 
            SuperscriptBox["n", "6"]}], "+", 
           RowBox[{"57904", " ", 
            SuperscriptBox["n", "7"]}]}], ")"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"13", ",", 
        RowBox[{
         FractionBox["1", "51018336"], 
         RowBox[{"(", 
          RowBox[{"6505420028614656", "+", 
           RowBox[{"4693896278341984", " ", "n"}], "+", 
           RowBox[{"1310068993301840", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"180805367800040", " ", 
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{"13014983012108", " ", 
            SuperscriptBox["n", "4"]}], "+", 
           RowBox[{"469350439602", " ", 
            SuperscriptBox["n", "5"]}], "+", 
           RowBox[{"7306587015", " ", 
            SuperscriptBox["n", "6"]}], "+", 
           RowBox[{"33233088", " ", 
            SuperscriptBox["n", "7"]}], "+", 
           RowBox[{"9776", " ", 
            SuperscriptBox["n", "8"]}]}], ")"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"14", ",", 
        RowBox[{
         FractionBox["1", "153055008"], 
         RowBox[{"(", 
          RowBox[{"208365052723202048", "+", 
           RowBox[{"157290766490033824", " ", "n"}], "+", 
           RowBox[{"46793002366856880", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"7070538298965784", " ", 
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{"580492075207156", " ", 
            SuperscriptBox["n", "4"]}], "+", 
           RowBox[{"25551557844942", " ", 
            SuperscriptBox["n", "5"]}], "+", 
           RowBox[{"551674695481", " ", 
            SuperscriptBox["n", "6"]}], "+", 
           RowBox[{"4699099456", " ", 
            SuperscriptBox["n", "7"]}], "+", 
           RowBox[{"8864960", " ", 
            SuperscriptBox["n", "8"]}]}], ")"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"15", ",", 
        RowBox[{
         FractionBox["1", "918330048"], 
         RowBox[{"(", 
          RowBox[{"14145513733573625728", "+", 
           RowBox[{"11121803067386375936", " ", "n"}], "+", 
           RowBox[{"3500823106831046656", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"572110098721656864", " ", 
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{"52454038126649600", " ", 
            SuperscriptBox["n", "4"]}], "+", 
           RowBox[{"2710653517087024", " ", 
            SuperscriptBox["n", "5"]}], "+", 
           RowBox[{"74854857458304", " ", 
            SuperscriptBox["n", "6"]}], "+", 
           RowBox[{"966584441015", " ", 
            SuperscriptBox["n", "7"]}], "+", 
           RowBox[{"4307914920", " ", 
            SuperscriptBox["n", "8"]}], "+", 
           RowBox[{"2724624", " ", 
            SuperscriptBox["n", "9"]}]}], ")"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"16", ",", 
        RowBox[{
         FractionBox["1", "2754990144"], 
         RowBox[{"(", 
          RowBox[{"507353902389424089216", "+", 
           RowBox[{"413901440977914682624", " ", "n"}], "+", 
           RowBox[{"137016079322193820672", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"23982178018861855456", " ", 
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{"2416511186238734848", " ", 
            SuperscriptBox["n", "4"]}], "+", 
           RowBox[{"142607772445817872", " ", 
            SuperscriptBox["n", "5"]}], "+", 
           RowBox[{"4781726721926464", " ", 
            SuperscriptBox["n", "6"]}], "+", 
           RowBox[{"83601006185689", " ", 
            SuperscriptBox["n", "7"]}], "+", 
           RowBox[{"634869192248", " ", 
            SuperscriptBox["n", "8"]}], "+", 
           RowBox[{"1372777632", " ", 
            SuperscriptBox["n", "9"]}], "+", 
           RowBox[{"183168", " ", 
            SuperscriptBox["n", "10"]}]}], ")"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"17", ",", 
        RowBox[{
         FractionBox["1", "16529940864"], 
         RowBox[{"(", 
          RowBox[{"38353843574382581112832", "+", 
           RowBox[{"32360486773424349724160", " ", "n"}], "+", 
           RowBox[{"11209058728939004646656", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"2084807942621590773824", " ", 
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{"228000748250892196064", " ", 
            SuperscriptBox["n", "4"]}], "+", 
           RowBox[{"15053180813049113696", " ", 
            SuperscriptBox["n", "5"]}], "+", 
           RowBox[{"591265922481064592", " ", 
            SuperscriptBox["n", "6"]}], "+", 
           RowBox[{"13059603024906350", " ", 
            SuperscriptBox["n", "7"]}], "+", 
           RowBox[{"144100035627417", " ", 
            SuperscriptBox["n", "8"]}], "+", 
           RowBox[{"622724593248", " ", 
            SuperscriptBox["n", "9"]}], "+", 
           RowBox[{"577416384", " ", 
            SuperscriptBox["n", "10"]}]}], ")"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"18", ",", 
        RowBox[{
         FractionBox["1", "49589822592"], 
         RowBox[{"(", 
          RowBox[{"1524074207914726014853120", "+", 
           RowBox[{"1326233497523725305668096", " ", "n"}], "+", 
           RowBox[{"478629576032522652484352", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"93984601411188939537344", " ", 
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{"11044917978488506646816", " ", 
            SuperscriptBox["n", "4"]}], "+", 
           RowBox[{"803061498514336103072", " ", 
            SuperscriptBox["n", "5"]}], "+", 
           RowBox[{"36000453987757199600", " ", 
            SuperscriptBox["n", "6"]}], "+", 
           RowBox[{"959139306991470290", " ", 
            SuperscriptBox["n", "7"]}], "+", 
           RowBox[{"14018340755381575", " ", 
            SuperscriptBox["n", "8"]}], "+", 
           RowBox[{"96261447433040", " ", 
            SuperscriptBox["n", "9"]}], "+", 
           RowBox[{"224605963152", " ", 
            SuperscriptBox["n", "10"]}], "+", 
           RowBox[{"71971200", " ", 
            SuperscriptBox["n", "11"]}]}], ")"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"19", ",", 
        RowBox[{
         FractionBox["1", "297538935552"], 
         RowBox[{"(", 
          RowBox[{"127058794055678554133706240", "+", 
           RowBox[{"113756550277513412444090624", " ", "n"}], "+", 
           RowBox[{"42619127396184002314598400", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"8787655122930417083246976", " ", 
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{"1100760784103131546061568", " ", 
            SuperscriptBox["n", "4"]}], "+", 
           RowBox[{"87054236740524222297888", " ", 
            SuperscriptBox["n", "5"]}], "+", 
           RowBox[{"4367509766525875706880", " ", 
            SuperscriptBox["n", "6"]}], "+", 
           RowBox[{"135831214741854306732", " ", 
            SuperscriptBox["n", "7"]}], "+", 
           RowBox[{"2477496865196717912", " ", 
            SuperscriptBox["n", "8"]}], "+", 
           RowBox[{"23865246348832525", " ", 
            SuperscriptBox["n", "9"]}], "+", 
           RowBox[{"99444205439992", " ", 
            SuperscriptBox["n", "10"]}], "+", 
           RowBox[{"115596615456", " ", 
            SuperscriptBox["n", "11"]}], "+", 
           RowBox[{"8043840", " ", 
            SuperscriptBox["n", "12"]}]}], ")"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"20", ",", 
        RowBox[{
         FractionBox["1", "892616806656"], 
         RowBox[{"(", 
          RowBox[{"5544499326709937553540405760", "+", 
           RowBox[{"5096557350152763830701488896", " ", "n"}], "+", 
           RowBox[{"1976064981832580914936691200", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"425894515900897678933209728", " ", 
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{"56484889213996595623908608", " ", 
            SuperscriptBox["n", "4"]}], "+", 
           RowBox[{"4810799271482935781747552", " ", 
            SuperscriptBox["n", "5"]}], "+", 
           RowBox[{"266035063513882696902848", " ", 
            SuperscriptBox["n", "6"]}], "+", 
           RowBox[{"9426917290522830491156", " ", 
            SuperscriptBox["n", "7"]}], "+", 
           RowBox[{"205929771594192566616", " ", 
            SuperscriptBox["n", "8"]}], "+", 
           RowBox[{"2576482442770365375", " ", 
            SuperscriptBox["n", "9"]}], "+", 
           RowBox[{"16165454703980922", " ", 
            SuperscriptBox["n", "10"]}], "+", 
           RowBox[{"39328225112176", " ", 
            SuperscriptBox["n", "11"]}], "+", 
           RowBox[{"20069818560", " ", 
            SuperscriptBox["n", "12"]}]}], ")"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"21", ",", 
        RowBox[{
         FractionBox["1", "5355700839936"], 
         RowBox[{"(", 
          RowBox[{"505618089936531655789684244480", "+", 
           RowBox[{"476297008862798165653243818496", " ", "n"}], "+", 
           RowBox[{"190602760806402544272837117696", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"42773868742745167041373289216", " ", 
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{"5973013170065264113211062912", " ", 
            SuperscriptBox["n", "4"]}], "+", 
           RowBox[{"543420873723591464954890816", " ", 
            SuperscriptBox["n", "5"]}], "+", 
           RowBox[{"32725938505542994815121120", " ", 
            SuperscriptBox["n", "6"]}], "+", 
           RowBox[{"1297011130413163082426584", " ", 
            SuperscriptBox["n", "7"]}], "+", 
           RowBox[{"32936513528395656025172", " ", 
            SuperscriptBox["n", "8"]}], "+", 
           RowBox[{"508301782873260517450", " ", 
            SuperscriptBox["n", "9"]}], "+", 
           RowBox[{"4344037751678484123", " ", 
            SuperscriptBox["n", "10"]}], "+", 
           RowBox[{"17401522505425408", " ", 
            SuperscriptBox["n", "11"]}], "+", 
           RowBox[{"23361877977392", " ", 
            SuperscriptBox["n", "12"]}], "+", 
           RowBox[{"4210214400", " ", 
            SuperscriptBox["n", "13"]}]}], ")"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"22", ",", 
        RowBox[{
         FractionBox["1", "16067102519808"], 
         RowBox[{"(", 
          RowBox[{"24047396586879330451999702794240", "+", 
           RowBox[{"23176950522640348973968559558144", " ", "n"}], "+", 
           RowBox[{"9550287947112152802705990138112", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"2224172561793259425612153885952", " ", 
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{"325476028023713809544182076800", " ", 
            SuperscriptBox["n", "4"]}], "+", 
           RowBox[{"31419188304203017467161025984", " ", 
            SuperscriptBox["n", "5"]}], "+", 
           RowBox[{"2040533833019905947359103264", " ", 
            SuperscriptBox["n", "6"]}], "+", 
           RowBox[{"89147172006738249898661160", " ", 
            SuperscriptBox["n", "7"]}], "+", 
           RowBox[{"2573242546978991294551724", " ", 
            SuperscriptBox["n", "8"]}], "+", 
           RowBox[{"47222739652899735973750", " ", 
            SuperscriptBox["n", "9"]}], "+", 
           RowBox[{"515114707532748117925", " ", 
            SuperscriptBox["n", "10"]}], "+", 
           RowBox[{"2976919477994828240", " ", 
            SuperscriptBox["n", "11"]}], "+", 
           RowBox[{"7392578519099360", " ", 
            SuperscriptBox["n", "12"]}], "+", 
           RowBox[{"5040086912000", " ", 
            SuperscriptBox["n", "13"]}], "+", 
           RowBox[{"201358080", " ", 
            SuperscriptBox["n", "14"]}]}], ")"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"23", ",", 
        RowBox[{
         FractionBox["1", "96402615118848"], 
         RowBox[{"(", 
          RowBox[{"2382068374599669447988405258139648", "+", 
           RowBox[{"2345565041184029966132177602742272", " ", "n"}], "+", 
           RowBox[{"993169999296106006975519878488064", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"239346136386585452210718118413568", " ", 
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{"36556438579376206195440006163456", " ", 
            SuperscriptBox["n", "4"]}], "+", 
           RowBox[{"3723223416453737832182053325568", " ", 
            SuperscriptBox["n", "5"]}], "+", 
           RowBox[{"258687425672846981099679302656", " ", 
            SuperscriptBox["n", "6"]}], "+", 
           RowBox[{"12313978742441166278423120272", " ", 
            SuperscriptBox["n", "7"]}], "+", 
           RowBox[{"397065793324920251495955264", " ", 
            SuperscriptBox["n", "8"]}], "+", 
           RowBox[{"8433056606352355327287240", " ", 
            SuperscriptBox["n", "9"]}], "+", 
           RowBox[{"112242882205132345575840", " ", 
            SuperscriptBox["n", "10"]}], "+", 
           RowBox[{"861805173134410181635", " ", 
            SuperscriptBox["n", "11"]}], "+", 
           RowBox[{"3313828806887081700", " ", 
            SuperscriptBox["n", "12"]}], "+", 
           RowBox[{"4893503802079440", " ", 
            SuperscriptBox["n", "13"]}], "+", 
           RowBox[{"1490350660480", " ", 
            SuperscriptBox["n", "14"]}]}], ")"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"24", ",", 
        RowBox[{
         FractionBox["1", "289207845356544"], 
         RowBox[{"(", 
          RowBox[{"122677426967560772991430459101464576", "+", 
           RowBox[{"123254463362422446041149981804337152", " ", "n"}], "+", 
           RowBox[{"53531150180961125130546408762122240", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"13315823231251275277450928379335424", " ", 
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{"2115370715472786454792130803452928", " ", 
            SuperscriptBox["n", "4"]}], "+", 
           RowBox[{"226224332791191088378615720499456", " ", 
            SuperscriptBox["n", "5"]}], "+", 
           RowBox[{"16703151963285786288004702258176", " ", 
            SuperscriptBox["n", "6"]}], "+", 
           RowBox[{"858147238450810525975362394480", " ", 
            SuperscriptBox["n", "7"]}], "+", 
           RowBox[{"30488216773475001873560570432", " ", 
            SuperscriptBox["n", "8"]}], "+", 
           RowBox[{"734016434819174768910347992", " ", 
            SuperscriptBox["n", "9"]}], "+", 
           RowBox[{"11536764778212218327953056", " ", 
            SuperscriptBox["n", "10"]}], "+", 
           RowBox[{"111325940382998615846837", " ", 
            SuperscriptBox["n", "11"]}], "+", 
           RowBox[{"596455489618581013732", " ", 
            SuperscriptBox["n", "12"]}], "+", 
           RowBox[{"1491005202217457472", " ", 
            SuperscriptBox["n", "13"]}], "+", 
           RowBox[{"1234740119292992", " ", 
            SuperscriptBox["n", "14"]}], "+", 
           RowBox[{"134970264832", " ", 
            SuperscriptBox["n", "15"]}]}], ")"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"25", ",", 
        RowBox[{
         FractionBox["1", "1735247072139264"], 
         RowBox[{"(", 
          RowBox[{"13120389335096807021520207107128492032", "+", 
           RowBox[{"13434667414779267429682426120516145152", " ", "n"}], "+", 
           
           RowBox[{"5975286954425419170157142047678781440", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"1530802605920833894349147714310613504", " ", 
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{"252180220535307249051592301160203008", " ", 
            SuperscriptBox["n", "4"]}], "+", 
           RowBox[{"28201877373510378900541949950948864", " ", 
            SuperscriptBox["n", "5"]}], "+", 
           RowBox[{"2200343780671548608561358610882816", " ", 
            SuperscriptBox["n", "6"]}], "+", 
           RowBox[{"121055821570616931775344469192480", " ", 
            SuperscriptBox["n", "7"]}], "+", 
           RowBox[{"4686238153750201849894816796272", " ", 
            SuperscriptBox["n", "8"]}], "+", 
           RowBox[{"125831291314954943287106726288", " ", 
            SuperscriptBox["n", "9"]}], "+", 
           RowBox[{"2278538086735602193585465496", " ", 
            SuperscriptBox["n", "10"]}], "+", 
           RowBox[{"26561020992579898279077542", " ", 
            SuperscriptBox["n", "11"]}], "+", 
           RowBox[{"185079890414923377508037", " ", 
            SuperscriptBox["n", "12"]}], "+", 
           RowBox[{"682741750162894507232", " ", 
            SuperscriptBox["n", "13"]}], "+", 
           RowBox[{"1074708005647032032", " ", 
            SuperscriptBox["n", "14"]}], "+", 
           RowBox[{"458583188498432", " ", 
            SuperscriptBox["n", "15"]}], "+", 
           RowBox[{"11285139200", " ", 
            SuperscriptBox["n", "16"]}]}], ")"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"26", ",", 
        RowBox[{
         FractionBox["1", "5205741216417792"], 
         RowBox[{"(", 
          RowBox[{"727558260214040177147695724225479114752", "+", 
           RowBox[{"758467937097019304256409734162200195072", " ", "n"}], "+", 
           RowBox[{"344962583199456924064553148477754664960", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"90841177750097939963305469261353055744", " ", 
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{"15477609369008095351015227646292995328", " ", 
            SuperscriptBox["n", "4"]}], "+", 
           RowBox[{"1803613576615251802643863461876830720", " ", 
            SuperscriptBox["n", "5"]}], "+", 
           RowBox[{"147986324355372665235742245510371072", " ", 
            SuperscriptBox["n", "6"]}], "+", 
           RowBox[{"8661457509443864941355316097668320", " ", 
            SuperscriptBox["n", "7"]}], "+", 
           RowBox[{"362012312703559370002984782434192", " ", 
            SuperscriptBox["n", "8"]}], "+", 
           RowBox[{"10700917688008543130145854819440", " ", 
            SuperscriptBox["n", "9"]}], "+", 
           RowBox[{"219011934863627326451773116328", " ", 
            SuperscriptBox["n", "10"]}], "+", 
           RowBox[{"2994870700776319158601813882", " ", 
            SuperscriptBox["n", "11"]}], "+", 
           RowBox[{"25869389659349193655521067", " ", 
            SuperscriptBox["n", "12"]}], "+", 
           RowBox[{"129189827437985687869672", " ", 
            SuperscriptBox["n", "13"]}], "+", 
           RowBox[{"322040571239659646992", " ", 
            SuperscriptBox["n", "14"]}], "+", 
           RowBox[{"305640421923730432", " ", 
            SuperscriptBox["n", "15"]}], "+", 
           RowBox[{"59043714929920", " ", 
            SuperscriptBox["n", "16"]}]}], ")"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"27", ",", 
        RowBox[{
         FractionBox["1", "31234447298506752"], 
         RowBox[{"(", 
          RowBox[{"83570258802677872784080774108532733140992", "+", 
           RowBox[{"88613593438714260449196699270893738192896", " ", "n"}], "+", 
           RowBox[{"41160152967840281954227389054887938637824", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"11122005923091272982897446467629611109376", " ", 
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{"1955355416316054448990307946385840850944", " ", 
            SuperscriptBox["n", "4"]}], "+", 
           RowBox[{"236698085906285722567727527939325993728", " ", 
            SuperscriptBox["n", "5"]}], "+", 
           RowBox[{"20339575960141771065730517392013943808", " ", 
            SuperscriptBox["n", "6"]}], "+", 
           RowBox[{"1259396656378102564142358593774218048", " ", 
            SuperscriptBox["n", "7"]}], "+", 
           RowBox[{"56399687128807955243155177630818688", " ", 
            SuperscriptBox["n", "8"]}], "+", 
           RowBox[{"1815909102839643245606669055410640", " ", 
            SuperscriptBox["n", "9"]}], "+", 
           RowBox[{"41373628461228293159170303331264", " ", 
            SuperscriptBox["n", "10"]}], "+", 
           RowBox[{"648910277384404477738703503364", " ", 
            SuperscriptBox["n", "11"]}], "+", 
           RowBox[{"6709404834695229724520918168", " ", 
            SuperscriptBox["n", "12"]}], "+", 
           RowBox[{"42783240981149407042533233", " ", 
            SuperscriptBox["n", "13"]}], "+", 
           RowBox[{"151410305547574346370620", " ", 
            SuperscriptBox["n", "14"]}], "+", 
           RowBox[{"248713355666009882240", " ", 
            SuperscriptBox["n", "15"]}], "+", 
           RowBox[{"134032401409623296", " ", 
            SuperscriptBox["n", "16"]}], "+", 
           RowBox[{"9410531982592", " ", 
            SuperscriptBox["n", "17"]}]}], ")"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"28", ",", 
        RowBox[{
         FractionBox["1", "93703341895520256"], 
         RowBox[{"(", 
          RowBox[{"4965192483048782232936219045174622698774528", "+", 
           RowBox[{"5350458117557835649672082775733465859182592", " ", "n"}], 
           "+", 
           RowBox[{"2535148560786805085142198941744072359600128", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"701826290636376712089591042883774146548736", " ", 
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{"127057489390514189060650404786940575922176", " ", 
            SuperscriptBox["n", "4"]}], "+", 
           RowBox[{"15933818395585227595716354661484406155520", " ", 
            SuperscriptBox["n", "5"]}], "+", 
           RowBox[{"1428818519365580284589880424951899634176", " ", 
            SuperscriptBox["n", "6"]}], "+", 
           RowBox[{"93148004950453139791451710464712562880", " ", 
            SuperscriptBox["n", "7"]}], "+", 
           RowBox[{"4440952063271531680134129572276699520", " ", 
            SuperscriptBox["n", "8"]}], "+", 
           RowBox[{"154380815292541267605024937929261040", " ", 
            SuperscriptBox["n", "9"]}], "+", 
           RowBox[{"3867834389341654006610976926279968", " ", 
            SuperscriptBox["n", "10"]}], "+", 
           RowBox[{"68359821380714837334382642549596", " ", 
            SuperscriptBox["n", "11"]}], "+", 
           RowBox[{"823948813340061601734925980744", " ", 
            SuperscriptBox["n", "12"]}], "+", 
           RowBox[{"6433763921361705940320407523", " ", 
            SuperscriptBox["n", "13"]}], "+", 
           RowBox[{"30086039852979389428046406", " ", 
            SuperscriptBox["n", "14"]}], "+", 
           RowBox[{"74301198699543437921952", " ", 
            SuperscriptBox["n", "15"]}], "+", 
           RowBox[{"77784857902398505728", " ", 
            SuperscriptBox["n", "16"]}], "+", 
           RowBox[{"21846614990770432", " ", 
            SuperscriptBox["n", "17"]}], "+", 
           RowBox[{"349462726144", " ", 
            SuperscriptBox["n", "18"]}]}], ")"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"29", ",", 
        RowBox[{
         FractionBox["1", "562220051373121536"], 
         RowBox[{"(", 
          RowBox[{"609689834217014451672098093144409757558243328", "+", 
           RowBox[{
           "667159654414890049290603032548658623365701632", " ", "n"}], "+", 
           RowBox[{"322121395118446871721721867821141060727771136", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"91234435004668449521118975567959192024209408", " ", 
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{"16977000064926665983504924255243105294898176", " ", 
            SuperscriptBox["n", "4"]}], "+", 
           RowBox[{"2200339134801361213059120369398262358959616", " ", 
            SuperscriptBox["n", "5"]}], "+", 
           RowBox[{"205254939252053186877168933261453997182208", " ", 
            SuperscriptBox["n", "6"]}], "+", 
           RowBox[{"14030471031196282163181496034413170355840", " ", 
            SuperscriptBox["n", "7"]}], "+", 
           RowBox[{"708241901037531462724917021884690839744", " ", 
            SuperscriptBox["n", "8"]}], "+", 
           RowBox[{"26387268791604708422221029206647484576", " ", 
            SuperscriptBox["n", "9"]}], "+", 
           RowBox[{"719654287441703534217896523552062384", " ", 
            SuperscriptBox["n", "10"]}], "+", 
           RowBox[{"14130802072912945155769030962015688", " ", 
            SuperscriptBox["n", "11"]}], "+", 
           RowBox[{"194505793835240415522844696978460", " ", 
            SuperscriptBox["n", "12"]}], "+", 
           RowBox[{"1802764584020871436552544192354", " ", 
            SuperscriptBox["n", "13"]}], "+", 
           RowBox[{"10593442518922582136922038159", " ", 
            SuperscriptBox["n", "14"]}], "+", 
           RowBox[{"35981746787466656439024512", " ", 
            SuperscriptBox["n", "15"]}], "+", 
           RowBox[{"60763222070666797818272", " ", 
            SuperscriptBox["n", "16"]}], "+", 
           RowBox[{"38771531786974798848", " ", 
            SuperscriptBox["n", "17"]}], "+", 
           RowBox[{"4982385884949760", " ", 
            SuperscriptBox["n", "18"]}]}], ")"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"30", ",", 
        RowBox[{
         FractionBox["1", "1686660154119364608"], 
         RowBox[{"(", 
          RowBox[{"38642631686148610862900715977897651502419279872", "+", 
           RowBox[{
           "42908339230018891245022848060049008526826479616", " ", "n"}], "+", 
           RowBox[{"21090739869104133256159430789983766200531906560", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"6103736235853869804270798302778182626653415424", " ", 
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{"1165508859281198434513798398111256088101104640", " ", 
            SuperscriptBox["n", "4"]}], "+", 
           RowBox[{"155785741938584166659526727137568564010916352", " ", 
            SuperscriptBox["n", "5"]}], "+", 
           RowBox[{"15075721635005018445933080637294240956576512", " ", 
            SuperscriptBox["n", "6"]}], "+", 
           RowBox[{"1076653942291270013083421885064466177331584", " ", 
            SuperscriptBox["n", "7"]}], "+", 
           RowBox[{"57272030735207970245463041142349369206592", " ", 
            SuperscriptBox["n", "8"]}], "+", 
           RowBox[{"2272648741434771520588324449386882572128", " ", 
            SuperscriptBox["n", "9"]}], "+", 
           RowBox[{"66904479939417968713715991931614747728", " ", 
            SuperscriptBox["n", "10"]}], "+", 
           RowBox[{"1442697205759988262368920947316607544", " ", 
            SuperscriptBox["n", "11"]}], "+", 
           RowBox[{"22310107755770195692982427916189156", " ", 
            SuperscriptBox["n", "12"]}], "+", 
           RowBox[{"239635834409303993502221607446942", " ", 
            SuperscriptBox["n", "13"]}], "+", 
           RowBox[{"1705558840285484861278531741937", " ", 
            SuperscriptBox["n", "14"]}], "+", 
           RowBox[{"7498264397326202771349468416", " ", 
            SuperscriptBox["n", "15"]}], "+", 
           RowBox[{"18262241935703373441360128", " ", 
            SuperscriptBox["n", "16"]}], "+", 
           RowBox[{"20538377528265837524992", " ", 
            SuperscriptBox["n", "17"]}], "+", 
           RowBox[{"7515361599628385280", " ", 
            SuperscriptBox["n", "18"]}], "+", 
           RowBox[{"354529138835456", " ", 
            SuperscriptBox["n", "19"]}]}], ")"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"31", ",", 
        RowBox[{
         FractionBox["1", "617673396283947"], "8", " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["154170616309936512765661741288705593326359071", "4"], 
           "+", 
           RowBox[{"43399457450916844281788190153462326728915495", " ", "n"}],
            "+", 
           RowBox[{"21697712237747968970861266946930991572080304", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           FractionBox[
            RowBox[{"51271419969694782054037964949428487687335309", " ", 
             SuperscriptBox["n", "3"]}], "8"], "+", 
           RowBox[{"1253949277790577151785979307626888308701614", " ", 
            SuperscriptBox["n", "4"]}], "+", 
           FractionBox[
            RowBox[{"2760376827219998648449456244844335281645869", " ", 
             SuperscriptBox["n", "5"]}], "16"], "+", 
           RowBox[{"17277528602043110975079619952438612149311", " ", 
            SuperscriptBox["n", "6"]}], "+", 
           FractionBox[
            RowBox[{"328978529508668615384982286154071388871813", " ", 
             SuperscriptBox["n", "7"]}], "256"], "+", 
           FractionBox[
            RowBox[{"1147867838630856221544175875714393671355", " ", 
             SuperscriptBox["n", "8"]}], "16"], "+", 
           FractionBox[
            RowBox[{"772055522400882499801642412410615096153", " ", 
             SuperscriptBox["n", "9"]}], "256"], "+", 
           FractionBox[
            RowBox[{"1522487284249843010171244896914596793", " ", 
             SuperscriptBox["n", "10"]}], "16"], "+", 
           FractionBox[
            RowBox[{"4570759460551647197217445178343188053", " ", 
             SuperscriptBox["n", "11"]}], "2048"], "+", 
           FractionBox[
            RowBox[{"4897736311223039613119164365058399", " ", 
             SuperscriptBox["n", "12"]}], "128"], "+", 
           FractionBox[
            RowBox[{"1914466184868564976173658191704819", " ", 
             SuperscriptBox["n", "13"]}], "4096"], "+", 
           FractionBox[
            RowBox[{"1003089600337032779885891972997", " ", 
             SuperscriptBox["n", "14"]}], "256"], "+", 
           FractionBox[
            RowBox[{"2797729455102429854225661726447", " ", 
             SuperscriptBox["n", "15"]}], "131072"], "+", 
           FractionBox[
            RowBox[{"570407229641811983583939489", " ", 
             SuperscriptBox["n", "16"]}], "8192"], "+", 
           FractionBox[
            RowBox[{"489818418544186138586647", " ", 
             SuperscriptBox["n", "17"]}], "4096"], "+", 
           FractionBox[
            RowBox[{"44306038509119982497", " ", 
             SuperscriptBox["n", "18"]}], "512"], "+", 
           FractionBox[
            RowBox[{"8527202699037401", " ", 
             SuperscriptBox["n", "19"]}], "512"], "+", 
           FractionBox[
            RowBox[{"2891383547", " ", 
             SuperscriptBox["n", "20"]}], "16"]}], ")"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"32", ",", 
        RowBox[{
         FractionBox["1", "1853020188851841"], "8", " ", 
         RowBox[{"(", 
          RowBox[{
           
           FractionBox["10383879047251009345128941143170465084188840609", 
            "4"], "+", 
           RowBox[{
           "2962414726141068575590608405614300962899202597", " ", "n"}], "+", 
           
           RowBox[{"1505241424496730733215465439158645295515677388", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           FractionBox[
            RowBox[{"3626454896621769367165931797152902828597453803", " ", 
             SuperscriptBox["n", "3"]}], "8"], "+", 
           RowBox[{"90757016893376632217826247329316634076692609", " ", 
            SuperscriptBox["n", "4"]}], "+", 
           FractionBox[
            RowBox[{"205296731867844118768633378552268227296329247", " ", 
             SuperscriptBox["n", "5"]}], "16"], "+", 
           FractionBox[
            RowBox[{"5307504208294402581076720644355502502287279", " ", 
             SuperscriptBox["n", "6"]}], "4"], "+", 
           FractionBox[
            RowBox[{"26239332141534408816311154919988092131561899", " ", 
             SuperscriptBox["n", "7"]}], "256"], "+", 
           FractionBox[
            RowBox[{"47870594825391044905115165106414664496335", " ", 
             SuperscriptBox["n", "8"]}], "8"], "+", 
           FractionBox[
            RowBox[{"67902790863507036219048037618087581447547", " ", 
             SuperscriptBox["n", "9"]}], "256"], "+", 
           FractionBox[
            RowBox[{"570581146575717477404632058769576534745", " ", 
             SuperscriptBox["n", "10"]}], "64"], "+", 
           FractionBox[
            RowBox[{"462054031378226876603784494463552504723", " ", 
             SuperscriptBox["n", "11"]}], "2048"], "+", 
           FractionBox[
            RowBox[{"1085888220252099341258048458052411527", " ", 
             SuperscriptBox["n", "12"]}], "256"], "+", 
           FractionBox[
            RowBox[{"237723509585777233898258796455797393", " ", 
             SuperscriptBox["n", "13"]}], "4096"], "+", 
           FractionBox[
            RowBox[{"574212747236414869573030593805125", " ", 
             SuperscriptBox["n", "14"]}], "1024"], "+", 
           FractionBox[
            RowBox[{"480196940281408560889057076645681", " ", 
             SuperscriptBox["n", "15"]}], "131072"], "+", 
           FractionBox[
            RowBox[{"124485547335958206712634636063", " ", 
             SuperscriptBox["n", "16"]}], "8192"], "+", 
           FractionBox[
            RowBox[{"74510192178783411585160269", " ", 
             SuperscriptBox["n", "17"]}], "2048"], "+", 
           FractionBox[
            RowBox[{"345030481306773221771", " ", 
             SuperscriptBox["n", "18"]}], "8"], "+", 
           FractionBox[
            RowBox[{"4912380831454138849", " ", 
             SuperscriptBox["n", "19"]}], "256"], "+", 
           FractionBox[
            RowBox[{"54539409292251", " ", 
             SuperscriptBox["n", "20"]}], "32"]}], ")"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"33", ",", 
        RowBox[{
         FractionBox["1", "182159296644891377664"], 
         RowBox[{"(", 
          RowBox[{"47187688205687985972212645093309217311300829034053632", "+", 
           RowBox[{
           "54542406150131001482961082451477877447447362813034496", " ", 
            "n"}], "+", 
           RowBox[{"28145215837707729109457069101842003555099264193003520", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"8633595871688236430874072619705647827601503982878720", " ", 
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{"1766626944556093671053103898300100074941086013243392", " ", 
            SuperscriptBox["n", "4"]}], "+", 
           RowBox[{"256253543660535828352799238879153128310577622892544", " ", 
            SuperscriptBox["n", "5"]}], "+", 
           RowBox[{
           "27310164502458331764571012640072941975540763123712", " ", 
            SuperscriptBox["n", "6"]}], "+", 
           RowBox[{"2185580242898177140050447511273010278740259705856", " ", 
            SuperscriptBox["n", "7"]}], "+", 
           RowBox[{"133009934311566007357816405634539057998319949312", " ", 
            SuperscriptBox["n", "8"]}], "+", 
           RowBox[{"6191970952777834467701401498521393291136115712", " ", 
            SuperscriptBox["n", "9"]}], "+", 
           RowBox[{"220552266311981792016240991383301564533933568", " ", 
            SuperscriptBox["n", "10"]}], "+", 
           RowBox[{"5980827785218976803138687805476742423272064", " ", 
            SuperscriptBox["n", "11"]}], "+", 
           RowBox[{"122189981311117009627508916715524793055424", " ", 
            SuperscriptBox["n", "12"]}], "+", 
           RowBox[{"1849597122148423422148076089454097780928", " ", 
            SuperscriptBox["n", "13"]}], "+", 
           RowBox[{"20241994903893388003726990106017570592", " ", 
            SuperscriptBox["n", "14"]}], "+", 
           RowBox[{"154673839122203523961576390652943582", " ", 
            SuperscriptBox["n", "15"]}], "+", 
           RowBox[{"785146755360428064577786127189809", " ", 
            SuperscriptBox["n", "16"]}], "+", 
           RowBox[{"2461879541905184059223525118272", " ", 
            SuperscriptBox["n", "17"]}], "+", 
           RowBox[{"4265863529270234444930160384", " ", 
            SuperscriptBox["n", "18"]}], "+", 
           RowBox[{"3396539870493439505552896", " ", 
            SuperscriptBox["n", "19"]}], "+", 
           RowBox[{"873652132190297824256", " ", 
            SuperscriptBox["n", "20"]}], "+", 
           RowBox[{"28718037696839680", " ", 
            SuperscriptBox["n", "21"]}]}], ")"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"34", ",", 
        RowBox[{
         FractionBox["1", "546477889934674132992"], 
         RowBox[{"(", 
          RowBox[{"3365868828659098679324746263241567903450878437568282624", "+", 
           RowBox[{
           "3938544918334921288915642145674277878643779830815129600", " ", 
            "n"}], "+", 
           RowBox[{
           "2062625841257024658106325160312811113432204734430052352", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"643916090204613864329108213620257806857573191716536320", " ", 
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{"134513608773689566300245092378755165784388138035920896", " ", 
            SuperscriptBox["n", "4"]}], "+", 
           RowBox[{"19990663254257321654327424887974624591548491342725120", " ", 
            SuperscriptBox["n", "5"]}], "+", 
           RowBox[{"2191814151749754059826697735200149017284460827516928", " ", 
            SuperscriptBox["n", "6"]}], "+", 
           RowBox[{"181319447766488527488058959768682845933698498587648", " ", 
            SuperscriptBox["n", "7"]}], "+", 
           RowBox[{
           "11470931229906942203182770609886888280296809343488", " ", 
            SuperscriptBox["n", "8"]}], "+", 
           RowBox[{"558827525338803784870761858267802680205043514368", " ", 
            SuperscriptBox["n", "9"]}], "+", 
           RowBox[{"20998098815337004425592728266224829588434594304", " ", 
            SuperscriptBox["n", "10"]}], "+", 
           RowBox[{"606598053522025985354048398407231750916509056", " ", 
            SuperscriptBox["n", "11"]}], "+", 
           RowBox[{"13363401734410791474228186260240880459932480", " ", 
            SuperscriptBox["n", "12"]}], "+", 
           RowBox[{"221491481500893949322740263873733789563200", " ", 
            SuperscriptBox["n", "13"]}], "+", 
           RowBox[{"2707254701869701483109529873930359278560", " ", 
            SuperscriptBox["n", "14"]}], "+", 
           RowBox[{"23719165362526719581934100288649063330", " ", 
            SuperscriptBox["n", "15"]}], "+", 
           RowBox[{"143124248489557196540100659636289935", " ", 
            SuperscriptBox["n", "16"]}], "+", 
           RowBox[{"561853769005783588649511275901728", " ", 
            SuperscriptBox["n", "17"]}], "+", 
           RowBox[{"1319349786635058081111859064288", " ", 
            SuperscriptBox["n", "18"]}], "+", 
           RowBox[{"1625654945893839074046867200", " ", 
            SuperscriptBox["n", "19"]}], "+", 
           RowBox[{"839356581484870337019392", " ", 
            SuperscriptBox["n", "20"]}], "+", 
           RowBox[{"114414287236513878016", " ", 
            SuperscriptBox["n", "21"]}], "+", 
           RowBox[{"871797572939776", " ", 
            SuperscriptBox["n", "22"]}]}], ")"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"35", ",", 
        RowBox[{
         FractionBox["1", "3278867339608044797952"], 
         RowBox[{"(", 
          RowBox[{
          "493562184667922107745171278604687250310865881368683216896", "+", 
           RowBox[{
           "584390569909381881172769491345777655978370465816052039680", " ", 
            "n"}], "+", 
           RowBox[{
           "310405152562913003844056190158100278512556846704619421696", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{
           "98539554263644833822070357485344993562961823258242908160", " ", 
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{
           "20993797029790350268635190313281855240001814986695770112", " ", 
            SuperscriptBox["n", "4"]}], "+", 
           RowBox[{
           "3192534635925096445274611555290176386601478180365680640", " ", 
            SuperscriptBox["n", "5"]}], "+", 
           RowBox[{"359536990463216365320483004874492684342991606097510400", " ", 
            SuperscriptBox["n", "6"]}], "+", 
           RowBox[{"30684493314728118268974534727097643358671507125602304", " ", 
            SuperscriptBox["n", "7"]}], "+", 
           RowBox[{"2012927411549695718434505654268094051610112350998528", " ", 
            SuperscriptBox["n", "8"]}], "+", 
           RowBox[{"102300851918730398589402295824649048927620135941632", " ", 
            SuperscriptBox["n", "9"]}], "+", 
           RowBox[{"4039003050629622645546591376225892535021485105152", " ", 
            SuperscriptBox["n", "10"]}], "+", 
           RowBox[{"123667882005190913082046748980633844083575059200", " ", 
            SuperscriptBox["n", "11"]}], "+", 
           RowBox[{"2918453652603532546124590625750401492431666688", " ", 
            SuperscriptBox["n", "12"]}], "+", 
           RowBox[{"52508144618714087936452574997057327537720640", " ", 
            SuperscriptBox["n", "13"]}], "+", 
           RowBox[{"708507064154250435057089345797122039382528", " ", 
            SuperscriptBox["n", "14"]}], "+", 
           RowBox[{"7004432214883924811197533400394277801820", " ", 
            SuperscriptBox["n", "15"]}], "+", 
           RowBox[{"49112160320463908182103394868397458840", " ", 
            SuperscriptBox["n", "16"]}], "+", 
           RowBox[{"233356334132358820690465595551151125", " ", 
            SuperscriptBox["n", "17"]}], "+", 
           RowBox[{"703976756859120796183738234544048", " ", 
            SuperscriptBox["n", "18"]}], "+", 
           RowBox[{"1223391058566101536301370584384", " ", 
            SuperscriptBox["n", "19"]}], "+", 
           RowBox[{"1048455114969028553028106880", " ", 
            SuperscriptBox["n", "20"]}], "+", 
           RowBox[{"335243191921376998689280", " ", 
            SuperscriptBox["n", "21"]}], "+", 
           RowBox[{"21239325818291746816", " ", 
            SuperscriptBox["n", "22"]}]}], ")"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"36", ",", 
        RowBox[{
         FractionBox["1", "9836602018824134393856"], 
         RowBox[{"(", 
          RowBox[{
          "37169517809697118165735460091234330953663389816096009355264", "+", 
           
           RowBox[{
           "44511791294535507798049321013345074163686748516367462236160", " ",
             "n"}], "+", 
           RowBox[{
           "23965614559251814790616737570202911938486275910110278713344", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{
           "7730744955930199585812577769253151049451200743855855566848", " ", 
            
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{
           "1678189852885446760272217928686876943908543390807458709504", " ", 
            
            SuperscriptBox["n", "4"]}], "+", 
           RowBox[{
           "260834609195615600276877636176893037944486818667478433792", " ", 
            SuperscriptBox["n", "5"]}], "+", 
           RowBox[{
           "30128520161483111443977168949353411958579451935812583424", " ", 
            SuperscriptBox["n", "6"]}], "+", 
           RowBox[{
           "2647945822933221812593229494919889464811145508610897920", " ", 
            SuperscriptBox["n", "7"]}], "+", 
           RowBox[{"179723101456381843157460583990691754066971265186385920", " ", 
            SuperscriptBox["n", "8"]}], "+", 
           RowBox[{"9502028135766419237734980482094626542359823963681280", " ", 
            SuperscriptBox["n", "9"]}], "+", 
           RowBox[{"392810045451929494683109047141200470606138860743680", " ", 
            SuperscriptBox["n", "10"]}], "+", 
           RowBox[{
           "12691113464889965225355386879937960295330055574784", " ", 
            SuperscriptBox["n", "11"]}], "+", 
           RowBox[{"319012761189159989196055455935239923914955807232", " ", 
            SuperscriptBox["n", "12"]}], "+", 
           RowBox[{"6184636930668173249513747358222739549358059456", " ", 
            SuperscriptBox["n", "13"]}], "+", 
           RowBox[{"91233004888465219167188638223188816897899904", " ", 
            SuperscriptBox["n", "14"]}], "+", 
           RowBox[{"1004482657018176315909829083538810168190500", " ", 
            SuperscriptBox["n", "15"]}], "+", 
           RowBox[{"8036484670166293356826434234364221881080", " ", 
            SuperscriptBox["n", "16"]}], "+", 
           RowBox[{"45027224993227380647150402293585150279", " ", 
            SuperscriptBox["n", "17"]}], "+", 
           RowBox[{"167765453660204994581982824277634162", " ", 
            SuperscriptBox["n", "18"]}], "+", 
           RowBox[{"385775597102167161521468420127392", " ", 
            SuperscriptBox["n", "19"]}], "+", 
           RowBox[{"488878960780330505058019710848", " ", 
            SuperscriptBox["n", "20"]}], "+", 
           RowBox[{"283383949983801463685282304", " ", 
            SuperscriptBox["n", "21"]}], "+", 
           RowBox[{"52736922364506210448384", " ", 
            SuperscriptBox["n", "22"]}], "+", 
           RowBox[{"1244890709858324480", " ", 
            SuperscriptBox["n", "23"]}]}], ")"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"37", ",", 
        RowBox[{
         FractionBox["1", "59019612112944806363136"], 
         RowBox[{"(", 
          RowBox[{
          "5746355232944662092353352335737886901485783390582526361731072", "+", 
           RowBox[{
           "6957041710315119260331078786467435679198669397456108529516544", " ",
             "n"}], "+", 
           RowBox[{
           "3794814496906460529146161657419711680407807473172584517533696", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{
           "1243016459713695771393011305278089039035258974068360105295872", " ", 
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{
           "274703388921250587617080839719100416196767470036778294509568", " ", 
            SuperscriptBox["n", "4"]}], "+", 
           RowBox[{
           "43591913417791707923078871090458070284692825124138525425664", " ", 
            SuperscriptBox["n", "5"]}], "+", 
           RowBox[{
           "5157653327296312481155916607700582625618368796943504883712", " ", 
            
            SuperscriptBox["n", "6"]}], "+", 
           RowBox[{
           "466051625498455935203842340490120242448498912639084269568", " ", 
            SuperscriptBox["n", "7"]}], "+", 
           RowBox[{
           "32661963573630019868800686902040998063818385726761891840", " ", 
            SuperscriptBox["n", "8"]}], "+", 
           RowBox[{
           "1791983977056358315251295479361907575896037599651630080", " ", 
            SuperscriptBox["n", "9"]}], "+", 
           RowBox[{"77325567659752233464720387852391176981067866033338880", " ", 
            SuperscriptBox["n", "10"]}], "+", 
           RowBox[{"2625920967781393692677140130955535060579474223027712", " ", 
            SuperscriptBox["n", "11"]}], "+", 
           RowBox[{
           "69961235321338254822389368032880518134677659911424", " ", 
            SuperscriptBox["n", "12"]}], "+", 
           RowBox[{"1452266704358831411793455657356097057225552513664", " ", 
            SuperscriptBox["n", "13"]}], "+", 
           RowBox[{"23228855328968837097817622910005896122625460928", " ", 
            SuperscriptBox["n", "14"]}], "+", 
           RowBox[{"281735160433350221024190238081556476639114680", " ", 
            SuperscriptBox["n", "15"]}], "+", 
           RowBox[{"2534225734727024784453990310695201064158564", " ", 
            SuperscriptBox["n", "16"]}], "+", 
           RowBox[{"16400272422285633452772104521472935831290", " ", 
            SuperscriptBox["n", "17"]}], "+", 
           RowBox[{"73232878184900887841480715982450859043", " ", 
            SuperscriptBox["n", "18"]}], "+", 
           RowBox[{"212763676003596028871723294351557888", " ", 
            SuperscriptBox["n", "19"]}], "+", 
           RowBox[{"369151518055379454041670042611232", " ", 
            SuperscriptBox["n", "20"]}], "+", 
           RowBox[{"334959557130311857398616976896", " ", 
            SuperscriptBox["n", "21"]}], "+", 
           RowBox[{"126726368902712506593174016", " ", 
            SuperscriptBox["n", "22"]}], "+", 
           RowBox[{"12576909399394359869440", " ", 
            SuperscriptBox["n", "23"]}], "+", 
           RowBox[{"69264595886854144", " ", 
            SuperscriptBox["n", "24"]}]}], ")"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"38", ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "455631248828383457994232958688313648438429278911458907787362304", "+", 
           RowBox[{
           "557466320477028551933874563166991566893335450506587939565600768", 
            " ", "n"}], "+", 
           RowBox[{
           "307905813789294263565350419110150461257853030047537654776791040", 
            " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{
           "102348599225155333186196906891711533267401369795510978297856000", 
            " ", 
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{
           "23008755354297706441686129343473582308886840434001576601255936", " ", 
            SuperscriptBox["n", "4"]}], "+", 
           RowBox[{
           "3724162929793066026633653921503357347596341369508929237123072", " ", 
            SuperscriptBox["n", "5"]}], "+", 
           RowBox[{
           "450802779247789571428579185270796334578642264645451991760896", " ", 
            SuperscriptBox["n", "6"]}], "+", 
           RowBox[{
           "41819400004422757190164046064393306235115560694018746216448", " ", 
            SuperscriptBox["n", "7"]}], "+", 
           RowBox[{
           "3020725304011961435778472996312710392022768826840015538176", " ", 
            
            SuperscriptBox["n", "8"]}], "+", 
           RowBox[{
           "171597558476821864973179636906435019963365999503736468480", " ", 
            SuperscriptBox["n", "9"]}], "+", 
           RowBox[{
           "7707627384566302602628268716013309304377047562771121664", " ", 
            SuperscriptBox["n", "10"]}], "+", 
           RowBox[{"274172536393634586558392142619445062302905638132615680", " ", 
            SuperscriptBox["n", "11"]}], "+", 
           RowBox[{"7708835755124063261926268284105766228397494876551936", " ", 
            SuperscriptBox["n", "12"]}], "+", 
           RowBox[{"170403543579419572207933119211946287551901337986432", " ", 
            SuperscriptBox["n", "13"]}], "+", 
           RowBox[{"2934571596084410337793593880609473106571700479296", " ", 
            SuperscriptBox["n", "14"]}], "+", 
           RowBox[{"38849809151093678372508655258665765392127399496", " ", 
            SuperscriptBox["n", "15"]}], "+", 
           RowBox[{"388114160049876586850459770364743199867187100", " ", 
            SuperscriptBox["n", "16"]}], "+", 
           RowBox[{"2853026621577902431105621334496636567181894", " ", 
            SuperscriptBox["n", "17"]}], "+", 
           RowBox[{"14912490128834135278157102113182658149213", " ", 
            SuperscriptBox["n", "18"]}], "+", 
           RowBox[{"52869369810823247817870650901517634000", " ", 
            SuperscriptBox["n", "19"]}], "+", 
           RowBox[{"118922880572044626312020649070733760", " ", 
            SuperscriptBox["n", "20"]}], "+", 
           RowBox[{"153747199928906350800880830968320", " ", 
            SuperscriptBox["n", "21"]}], "+", 
           RowBox[{"97648199993486349166136646400", " ", 
            SuperscriptBox["n", "22"]}], "+", 
           RowBox[{"23017098107054496244080640", " ", 
            SuperscriptBox["n", "23"]}], "+", 
           RowBox[{"1068053826825952305152", " ", 
            SuperscriptBox["n", "24"]}]}], ")"}], "/", 
         "177058836338834419089408"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"39", ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "74069393998874291526655223140683797200805401095814764535473504256",
            "+", 
           RowBox[{
           "91549649356030098402988155138927107473819897145424576154653163520"\
, " ", "n"}], "+", 
           RowBox[{
           "51178171190979881263859230038586357049100581392738586661060870144"\
, " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{
           "17253217413229639488044332028100225794932525423523799400822276096"\
, " ", 
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{
           "3942645323757096609023958983358291657961981674003871092631666688",
             " ", 
            SuperscriptBox["n", "4"]}], "+", 
           RowBox[{
           "650318493625196151513795195740307611307881599580296124669493248", 
            " ", 
            SuperscriptBox["n", "5"]}], "+", 
           RowBox[{
           "80448342183951375456439038910565587494132864522979575475994624", " ", 
            SuperscriptBox["n", "6"]}], "+", 
           RowBox[{
           "7651253246484244268069596769837762050436990783661627985485824", " ", 
            SuperscriptBox["n", "7"]}], "+", 
           RowBox[{
           "568690419801894772388965375017563835908620476640954886553600", " ", 
            SuperscriptBox["n", "8"]}], "+", 
           RowBox[{
           "33381643346551880551108173727395709036577103336328499777536", " ", 
            SuperscriptBox["n", "9"]}], "+", 
           RowBox[{
           "1556900951953529012908995396270985054350342348604139552768", " ", 
            
            SuperscriptBox["n", "10"]}], "+", 
           RowBox[{
           "57833321520701416700259057835210544703799289622146659840", " ", 
            SuperscriptBox["n", "11"]}], "+", 
           RowBox[{
           "1709526979847964202274919777121070192032062007400675328", " ", 
            SuperscriptBox["n", "12"]}], "+", 
           RowBox[{"40048602281251816950412203202002760937820782209475072", " ", 
            SuperscriptBox["n", "13"]}], "+", 
           RowBox[{"738070490636125747096705162837206328484130419763200", " ", 
            SuperscriptBox["n", "14"]}], "+", 
           RowBox[{
           "10582140224314304342092511421919501513985440123952", " ", 
            SuperscriptBox["n", "15"]}], "+", 
           RowBox[{"116213696042284849936117616763357895583304711488", " ", 
            SuperscriptBox["n", "16"]}], "+", 
           RowBox[{"957157044344482425115524773598552281555540984", " ", 
            SuperscriptBox["n", "17"]}], "+", 
           RowBox[{"5746645043439774713246714961310614003123104", " ", 
            SuperscriptBox["n", "18"]}], "+", 
           RowBox[{"24200801207283005325810788572490430023099", " ", 
            SuperscriptBox["n", "19"]}], "+", 
           RowBox[{"67781878319422546955914752313336756076", " ", 
            SuperscriptBox["n", "20"]}], "+", 
           RowBox[{"117007948645536160135379948811086048", " ", 
            SuperscriptBox["n", "21"]}], "+", 
           RowBox[{"111002901695629618133159316773888", " ", 
            SuperscriptBox["n", "22"]}], "+", 
           RowBox[{"47965649942985482854388318720", " ", 
            SuperscriptBox["n", "23"]}], "+", 
           RowBox[{"6617643094558754633099264", " ", 
            SuperscriptBox["n", "24"]}], "+", 
           RowBox[{"115066239928223559680", " ", 
            SuperscriptBox["n", "25"]}]}], ")"}], "/", 
         "1062353018033006514536448"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"40", ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "6168079429765332628072735813330010804545302687671443736703414042624\
", "+", 
           RowBox[{
           "769892683587044719483197033289173627100647550128478563952713426534\
4", " ", "n"}], "+", 
           RowBox[{
           "435407483912697617996474718001421990310347733703185144512440067686\
4", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{
           "148786582343247902643939138471594122088582504617788732975227030732\
8", " ", 
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{
           "345376724501717484130420856552296189089247838868827361483980275712\
", " ", 
            SuperscriptBox["n", "4"]}], "+", 
           RowBox[{
           "58006051672358617204133301858190113321981793194103700499040960512"\
, " ", 
            SuperscriptBox["n", "5"]}], "+", 
           RowBox[{
           "7325835874046506737253111666983188569665112787174172359577305088",
             " ", 
            SuperscriptBox["n", "6"]}], "+", 
           RowBox[{
           "713446410734119999795439354622984045996084801896513698727731200", 
            " ", 
            SuperscriptBox["n", "7"]}], "+", 
           RowBox[{
           "54483271319155374418300642330346546708192062517999125361623040", " ", 
            SuperscriptBox["n", "8"]}], "+", 
           RowBox[{
           "3298629002635587336972368501028896693726402139942058776522752", " ", 
            SuperscriptBox["n", "9"]}], "+", 
           RowBox[{
           "159390015399202554909897625886633074271071490872048727834624", " ", 
            SuperscriptBox["n", "10"]}], "+", 
           RowBox[{
           "6165987766758771653648608589547495308184854849792713570816", " ", 
            
            SuperscriptBox["n", "11"]}], "+", 
           RowBox[{
           "190969803690646249937587228984204436738077427080024594432", " ", 
            SuperscriptBox["n", "12"]}], "+", 
           RowBox[{
           "4721388871738798166636128690002315837897890801489982976", " ", 
            SuperscriptBox["n", "13"]}], "+", 
           RowBox[{"92624787597652589719217568475611200098942202618075136", " ", 
            SuperscriptBox["n", "14"]}], "+", 
           RowBox[{"1428602683980096138781973284495443518592501118588368", " ", 
            SuperscriptBox["n", "15"]}], "+", 
           RowBox[{
           "17097530704227240809421220613166488357056829740608", " ", 
            SuperscriptBox["n", "16"]}], "+", 
           RowBox[{"155980880226871305581854300335705959549866733544", " ", 
            SuperscriptBox["n", "17"]}], "+", 
           RowBox[{"1059248581719696566832270822046918564341378912", " ", 
            SuperscriptBox["n", "18"]}], "+", 
           RowBox[{"5186636061728046665263003519608672049440909", " ", 
            SuperscriptBox["n", "19"]}], "+", 
           RowBox[{"17537780415707052694887494802447083032668", " ", 
            SuperscriptBox["n", "20"]}], "+", 
           RowBox[{"38561913257059766925936214786544285184", " ", 
            SuperscriptBox["n", "21"]}], "+", 
           RowBox[{"50539493449696331855816061343062144", " ", 
            SuperscriptBox["n", "22"]}], "+", 
           RowBox[{"34528486822649787200058529393920", " ", 
            SuperscriptBox["n", "23"]}], "+", 
           RowBox[{"9791525850895778907631331328", " ", 
            SuperscriptBox["n", "24"]}], "+", 
           RowBox[{"724287160947204855152640", " ", 
            SuperscriptBox["n", "25"]}], "+", 
           RowBox[{"2954203849248358400", " ", 
            SuperscriptBox["n", "26"]}]}], ")"}], "/", 
         "3187059054099019543609344"}]}], "}"}]}], "}"}]}], ";"}]}]], "Input",\

 CellChangeTimes->{{3.9426827656399603`*^9, 3.942682797277717*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"87fd9922-67da-413a-ad73-6c038d38337b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Average", " ", "order", " ", 
    SubscriptBox[
     RowBox[{"\[LeftAngleBracket]", "k", "\[RightAngleBracket]"}], "L"], " ", 
    "of", " ", "the", " ", 
    RowBox[{"polynomials", ".", " ", "Note"}], " ", "that", " ", "this", " ", 
    "is", " ", "much", " ", "lower", " ", "than", " ", "their", " ", 
    RowBox[{"degree", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Off", "[", 
    RowBox[{"Power", "::", "infy"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"Off", "[", 
    RowBox[{"Infinity", "::", "indet"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"N", "[", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"D", "[", "  ", 
           RowBox[{
            RowBox[{"pL", "[", 
             RowBox[{"[", 
              RowBox[{"L", ",", "2"}], "]"}], "]"}], " ", ",", "n"}], "]"}], "/.", 
          RowBox[{"n", "->", "1"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"pL", "[", 
           RowBox[{"[", 
            RowBox[{"L", ",", "2"}], "]"}], "]"}], "/.", 
          RowBox[{"n", "->", "1"}]}], ")"}]}], ",", "3"}], "]"}], " ", ",", 
     RowBox[{"{", 
      RowBox[{"L", ",", "1", ",", "30"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9391208352181053`*^9, 3.9391208501838493`*^9}, {
  3.939120894452529*^9, 3.9391209428349533`*^9}, {3.939121247248909*^9, 
  3.939121357227152*^9}, {3.939121494067387*^9, 3.939121499216432*^9}, {
  3.939121606452471*^9, 3.939121606671637*^9}, {3.939121659075251*^9, 
  3.939121659618309*^9}, {3.939122941583243*^9, 3.939122941648506*^9}, {
  3.942683016514201*^9, 3.942683154182701*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"57dc0089-5311-4c47-a8ca-5313595287b7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.1111111111111111111`3.", ",", "Indeterminate", ",", 
   "0.1851851851851851852`3.", ",", "0.2427983539094650206`3.", ",", 
   "0.2973582901898314084`3.", ",", "0.3473904486296840844`3.", ",", 
   "0.3943823837066516138`3.", ",", "0.438473510690791406`3.", ",", 
   "0.479917027616272346`3.", ",", "0.518899772011396177`3.", ",", 
   "0.5555901601192045401`3.", ",", "0.5901471805019318747`3.", ",", 
   "0.6227250424139321297`3.", ",", "0.6534741516383604716`3.", ",", 
   "0.6825402321730372231`3.", ",", "0.7100626945466344039`3.", ",", 
   "0.7361729521466496644`3.", ",", "0.7609930886058302075`3.", ",", 
   "0.7846350527865067257`3.", ",", "0.8072003988843583064`3.", ",", 
   "0.828780493093494765`3.", ",", "0.8494570647503487708`3.", ",", 
   "0.8693029741385045328`3.", ",", "0.8883830858858921802`3.", ",", 
   "0.906755163389737746`3.", ",", "0.9244707272083740285`3.", ",", 
   "0.9415758439996957387`3.", ",", "0.9581118304922870556`3.", ",", 
   "0.974115869159785038`3.", ",", "0.9896215396824573891`3."}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.9426830694866962`*^9, 3.942683084448476*^9}, {
  3.9426831484081593`*^9, 3.942683154398704*^9}},
 CellLabel->"Out[55]=",ExpressionUUID->"8faa9b57-916a-430f-88e8-0f4ddf97e97c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Exact", " ", "sum", " ", "of", " ", "Martin", " ", "invariants"}],
    " ", "*)"}], 
  RowBox[{"martins", "=", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", "48"}], "*", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"NN", "+", "2"}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Normal", "[", "primitives", "]"}], "/.", 
            RowBox[{"h", "->", 
             RowBox[{"3", "h"}]}]}], ")"}]}], ",", "NN"}], "]"}]}], "/.", 
      RowBox[{"NN", "->", 
       RowBox[{"-", "2"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"h", ",", "0", ",", "pertOrder"}], "}"}]}], "]"}]}]}]], "Input",\

 CellChangeTimes->{{3.9426832333606586`*^9, 3.942683267652194*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"c5f1ef2d-3f9f-47d6-9281-bab04e61cead"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["h", "16"], "+", 
   FractionBox[
    SuperscriptBox["h", "3"], "4"], "+", 
   FractionBox[
    RowBox[{"7", " ", 
     SuperscriptBox["h", "4"]}], "4"], "+", 
   FractionBox[
    RowBox[{"89", " ", 
     SuperscriptBox["h", "5"]}], "4"], "+", 
   FractionBox[
    RowBox[{"1255", " ", 
     SuperscriptBox["h", "6"]}], "4"], "+", 
   FractionBox[
    RowBox[{"20405", " ", 
     SuperscriptBox["h", "7"]}], "4"], "+", 
   FractionBox[
    RowBox[{"372139", " ", 
     SuperscriptBox["h", "8"]}], "4"], "+", 
   FractionBox[
    RowBox[{"7510709", " ", 
     SuperscriptBox["h", "9"]}], "4"], "+", 
   FractionBox[
    RowBox[{"166012747", " ", 
     SuperscriptBox["h", "10"]}], "4"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "h", "]"}], "11"],
    SeriesData[$CellContext`h, 0, {}, 1, 11, 1],
    Editable->False]}],
  SeriesData[$CellContext`h, 0, {
    Rational[1, 16], 0, 
    Rational[1, 4], 
    Rational[7, 4], 
    Rational[89, 4], 
    Rational[1255, 4], 
    Rational[20405, 4], 
    Rational[372139, 4], 
    Rational[7510709, 4], 
    Rational[166012747, 4]}, 1, 11, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.9391020847022333`*^9, 3.939183291896989*^9, 
  3.9392315700022097`*^9, 3.942683238710005*^9, 3.942683270401451*^9},
 CellLabel->"Out[57]=",ExpressionUUID->"7c60e364-9d40-4766-bfca-37239e42426b"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Asymptotics", "Subtitle",
 CellChangeTimes->{{3.936952281843274*^9, 3.936952283374735*^9}, {
  3.942683409860427*^9, 
  3.9426834103479147`*^9}},ExpressionUUID->"74cf653e-bf20-41e8-8758-\
310a256e2ecb"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"asymptoticOrder", "=", 
    RowBox[{"Min", "[", 
     RowBox[{"6", ",", " ", "pertOrder"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "This", " ", "asymptotic", " ", "coefficient", " ", "of", " ", "Z", " ", 
    "has", " ", "been", " ", "determined", " ", "analytically", " ", "from", " ",
     "the", " ", "known", " ", "asymptotics", " ", "of", " ", "Gamma", " ", 
    "functions"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"c", "[", 
    RowBox[{"r_", ",", " ", "k_", ",", " ", "NN_"}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], "^", 
     RowBox[{"(", " ", 
      RowBox[{"k", "+", "r"}], ")"}]}], " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"3", "/", "2"}], ")"}], "^", "k"}], "  ", 
    RowBox[{"3", "^", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"NN", "-", "1"}], ")"}], "/", "2"}], ")"}]}], " ", 
    RowBox[{"Sin", "[", 
     RowBox[{
      RowBox[{"NN", "/", "2"}], " ", "Pi"}], "]"}], 
    RowBox[{
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "-", "k", "-", 
       RowBox[{"NN", "/", "2"}], "+", 
       RowBox[{"2", " ", "r"}]}], "]"}], " ", "/", 
     RowBox[{"(", " ", 
      RowBox[{
       RowBox[{"6", "^", "r"}], "   ", 
       RowBox[{"Sqrt", "[", "2", "]"}], " ", 
       RowBox[{"Pi", "^", 
        RowBox[{"(", 
         RowBox[{"3", "/", "2"}], ")"}]}], " ", 
       RowBox[{"r", "!"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"k", "+", "1"}], "]"}]}], "  ", ")"}]}]}]}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "This", " ", "function", " ", "gives", " ", "the", " ", "asymptotics", " ",
      "concretely", " ", "for", " ", "given", " ", "n"}], ",", " ", "k", ",", 
    " ", "NN", ",", " ", 
    RowBox[{
    "and", " ", "including", " ", "up", " ", "to", " ", "maximum", " ", 
     "subleading", " ", "order", " ", "rmax"}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Zasympt", "[", 
     RowBox[{"n_", ",", " ", "k_", ",", "NN_", ",", " ", "rmax_"}], "]"}], ":=", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"n", "+", 
         RowBox[{"2", "k"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"NN", "-", "1"}], ")"}], "/", "2"}], "-", "r"}], "]"}], "  ", 
       RowBox[{"c", "[", 
        RowBox[{"r", ",", "k", ",", "NN"}], "]"}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "/", "2"}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "n"}], "-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "k"}], " ", "+", " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"NN", "-", "1"}], ")"}], "/", "2"}]}], ")"}], "+", 
          "r"}], ")"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "0", ",", "rmax"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"This", " ", "is", " ", 
     SuperscriptBox["\[ScriptCapitalA]", 
      FractionBox["3", "2"]], "Z", 
     RowBox[{"(", 
      RowBox[{"\[HBar]", ",", "\[Eta]"}], ")"}]}], ",", " ", 
    RowBox[{"that", " ", "is"}], ",", " ", 
    RowBox[{
    "the", " ", "generating", " ", "function", " ", "for", " ", "the", " ", 
     "subleading", " ", "terms", " ", "of", " ", "the", " ", "asymptotics", " ",
      "of", " ", "Z"}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"AZ", "=", 
    RowBox[{"Normal", "[", " ", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"h", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{"NN", "-", "1"}], ")"}]}], "/", "2"}], ")"}]}], " ", 
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Sum", "[", " ", 
             RowBox[{
              RowBox[{
               RowBox[{"h", "^", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", " ", "2"}], " ", "k"}], " ", ")"}]}], 
               RowBox[{"c", "[", 
                RowBox[{"r", ",", "k", ",", "NN"}], "]"}], 
               RowBox[{"j", "^", 
                RowBox[{"(", 
                 RowBox[{"2", "k"}], ")"}]}]}], ",", 
              RowBox[{"{", 
               RowBox[{"k", ",", "0", ",", "2"}], "}"}]}], "]"}], " ", 
            RowBox[{"h", "^", "r"}]}], ",", " ", 
           RowBox[{"{", 
            RowBox[{"r", ",", "0", ",", 
             RowBox[{"asymptoticOrder", "+", "4"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "0", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"h", ",", "0", ",", "asymptoticOrder"}], "}"}]}], "]"}]}], 
      "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Generating", " ", "function", " ", "for", " ", "the", " ", "asymptotics", 
    " ", "of", " ", "connected", " ", 
    RowBox[{"graphs", ".", " ", "Notice"}], " ", "that", " ", "we", " ", 
    "require", " ", "the", " ", "perturbative", " ", "series", " ", "ZZ", " ",
     "and", " ", "WW", " ", "as", " ", "input", " ", "for", " ", "the", " ", 
    "following", " ", "computations"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AW", "=", 
   RowBox[{"Normal", "[", 
    RowBox[{"Simplify", "[", 
     RowBox[{"h", " ", 
      RowBox[{"Series", "[", " ", 
       RowBox[{
        RowBox[{"AZ", "/", "ZZ"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "0", ",", "4"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"h", ",", "0", ",", "asymptoticOrder"}], "}"}]}], "]"}]}], 
     "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AW0", "=", " ", 
   RowBox[{"AW", "/.", 
    RowBox[{"j", "->", "0"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AW2", "=", " ", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{"AW", ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "2"}], "}"}]}], "]"}], "/.", 
    RowBox[{"j", "->", "0"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"AW4", "=", " ", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"AW", ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "4"}], "}"}]}], "]"}], "/.", 
     RowBox[{"j", "->", "0"}]}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Asymptotics", " ", "of", " ", "invariant", " ", "charge"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"AQ", "=", " ", 
    RowBox[{"Simplify", "[", " ", 
     RowBox[{
      RowBox[{"Series", "[", "  ", 
       RowBox[{
        RowBox[{
         RowBox[{"AW4", " ", "/", 
          RowBox[{"WW2", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"2", " ", 
          RowBox[{"WW4", "/", " ", 
           RowBox[{"WW2", "^", "3"}]}], " ", "*", "AW2"}]}], "  ", ",", " ", 
        RowBox[{"{", 
         RowBox[{"h", ",", "0", ",", "asymptoticOrder"}], "}"}]}], "]"}], " ",
       ",", " ", 
      RowBox[{"Assumptions", "->", 
       RowBox[{"Element", "[", 
        RowBox[{"NN", ",", "Reals"}], "]"}]}]}], "]"}]}], " ", ";"}], " ", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Asymptotics", " ", "of", " ", "1", "PI", " ", "graphs"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AG2", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Series", "[", "  ", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", " ", 
        RowBox[{"WW2", "^", "2"}]}], " ", "*", "AW2"}], " ", ",", " ", 
      RowBox[{"{", 
       RowBox[{"h", ",", "0", ",", "asymptoticOrder"}], "}"}]}], "]"}], " ", 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AG4", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Series", "[", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"AW4", "/", " ", 
        RowBox[{"WW2", "^", "4"}]}], " ", "-", " ", 
       RowBox[{"4", " ", 
        RowBox[{"WW4", "/", " ", 
         RowBox[{"WW2", "^", "5"}]}], " ", "*", "AW2"}]}], " ", ",", " ", 
      RowBox[{"{", 
       RowBox[{"h", ",", "0", ",", "asymptoticOrder"}], "}"}]}], "]"}], " ", 
    "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9369534029458847`*^9, 3.936953474597208*^9}, {
   3.9369538261046658`*^9, 3.93695382776083*^9}, 3.936954474468175*^9, {
   3.9373796713652763`*^9, 3.93737969154468*^9}, {3.937379768594986*^9, 
   3.937379806077466*^9}, {3.9373804994289217`*^9, 3.937380504305765*^9}, {
   3.937382900665832*^9, 3.937382900842956*^9}, {3.9373851901075897`*^9, 
   3.937385207599218*^9}, {3.93739017637825*^9, 3.937390388315043*^9}, {
   3.937390484309697*^9, 3.937390493968272*^9}, {3.937390531586196*^9, 
   3.9373905360796967`*^9}, {3.937390871248803*^9, 3.9373908744143133`*^9}, {
   3.93739092637464*^9, 3.937390930707885*^9}, {3.937391164933298*^9, 
   3.9373911665215187`*^9}, {3.937391512840989*^9, 3.937391521707659*^9}, {
   3.937394856718701*^9, 3.937394856857676*^9}, {3.937394986546157*^9, 
   3.937394990496422*^9}, 3.937395272904997*^9, {3.937395423742393*^9, 
   3.937395443260622*^9}, 3.937401347148334*^9, 3.937834115174679*^9, {
   3.9378395932075987`*^9, 3.937839640508917*^9}, 3.9380079431743593`*^9, 
   3.939183371291918*^9, {3.939226953877748*^9, 3.939227042090555*^9}, {
   3.939228519545658*^9, 3.939228519872822*^9}, 3.9398113184423227`*^9, {
   3.939811369217634*^9, 3.93981136974483*^9}, {3.9421474909886208`*^9, 
   3.942147491439787*^9}, 3.9421481665282173`*^9, {3.9426834194252357`*^9, 
   3.9426837060900497`*^9}, {3.9426837801114483`*^9, 3.942683789314763*^9}, {
   3.942684911829051*^9, 3.942685040860503*^9}, {3.942685263620941*^9, 
   3.9426853028605824`*^9}},ExpressionUUID->"0f7b771b-521f-46a5-8c9f-\
d169e6b7df99"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Inspect", " ", "the", " ", "quality", " ", "of", " ", "the", " ", 
     RowBox[{"asymptotics", ".", " ", "Notice"}], " ", "that", " ", "the", " ",
      "formulas", " ", "in", " ", "principle", " ", "are", " ", "correct", " ",
      "for", " ", "arbitrary", " ", "N"}], ",", " ", 
    RowBox[{
    "but", " ", "the", " ", "numerical", " ", "evaluation", " ", "fails", " ",
      "at", " ", "certain", " ", "integers", " ", "because", " ", "of", " ", 
     "cancellations", " ", "between", " ", "poles", " ", "of", " ", "Gamma", " ",
      "functions"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"NNvalue", "=", "1"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Notice", " ", "this", " ", "is", " ", "for", " ", "eta"}], ",", 
     " ", 
     RowBox[{"kvalue", "=", 
      RowBox[{
       RowBox[{"2", " ", "means", " ", "j"}], "=", "4"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Zcoef0", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"n", ",", 
         RowBox[{"Zcoefficient", "[", 
          RowBox[{
           RowBox[{"n", "+", "0"}], ",", "0", ",", "NNvalue"}], "]"}]}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", "20"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Zcoef2", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"n", ",", 
         RowBox[{"Zcoefficient", "[", 
          RowBox[{
           RowBox[{"n", "+", "1"}], ",", "1", ",", "NNvalue"}], "]"}]}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", "20"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Zcoef4", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"n", ",", 
         RowBox[{"Zcoefficient", "[", 
          RowBox[{
           RowBox[{"n", "+", "2"}], ",", "2", ",", "NNvalue"}], "]"}]}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", "20"}], "}"}]}], "]"}]}], ";"}], "\n", "\n", 
   RowBox[{
    RowBox[{"dataplot1", "=", 
     RowBox[{"ListLogPlot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Zcoef0", ",", "Zcoef2", ",", "Zcoef4"}], "}"}], ",", " ", 
       RowBox[{"PlotMarkers", "->", 
        RowBox[{"{", 
         RowBox[{"Style", "[", 
          RowBox[{"\"\<\[FilledCircle]\>\"", ",", " ", "Black", ",", "16"}], 
          " ", "]"}], "  ", "}"}]}]}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"dataplot2", "=", 
     RowBox[{"LogPlot", "[", "  ", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Zasympt2", "[", 
          RowBox[{"n", " ", ",", " ", "0", ",", "NNvalue", ",", "0"}], "]"}], 
         ",", 
         RowBox[{"Zasympt2", "[", 
          RowBox[{"n", " ", ",", "1", ",", "NNvalue", ",", "0"}], "]"}], ",", 
         
         RowBox[{"Zasympt2", "[", 
          RowBox[{"n", " ", ",", "2", ",", "NNvalue", ",", "0"}], "]"}]}], 
        "}"}], "   ", ",", " ", 
       RowBox[{"{", 
        RowBox[{"n", ",", "0", ",", "21"}], "}"}], ",", " ", 
       RowBox[{"PlotStyle", "->", 
        RowBox[{"Darker", "[", "Green", "]"}]}]}], "]"}]}], ";"}], "\n", 
   RowBox[{"Show", "[", 
    RowBox[{"dataplot1", ",", "dataplot2"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9373858714743557`*^9, 3.937385953708325*^9}, {
   3.937386030004136*^9, 3.93738652109162*^9}, {3.9373865553758698`*^9, 
   3.937386584773499*^9}, {3.937387641637618*^9, 3.937387677030881*^9}, {
   3.937391467348979*^9, 3.937391481060738*^9}, {3.937391748432378*^9, 
   3.9373917553428793`*^9}, {3.937392527681034*^9, 3.937392580587854*^9}, {
   3.937392697599988*^9, 3.9373927515168037`*^9}, {3.937392850874391*^9, 
   3.93739286894872*^9}, {3.937395166399036*^9, 3.93739519822303*^9}, {
   3.937395664770667*^9, 3.9373957611549387`*^9}, {3.937395897659317*^9, 
   3.9373959315183277`*^9}, {3.9378108652787113`*^9, 3.937810891848984*^9}, 
   3.937837198824072*^9, 3.937839686669881*^9, 3.938503803402144*^9, {
   3.93920033725224*^9, 3.9392003799411163`*^9}, {3.939201097561428*^9, 
   3.939201197404304*^9}, {3.9421479828717318`*^9, 3.942148002866577*^9}, {
   3.942148234867395*^9, 3.942148291507989*^9}, {3.942148492675379*^9, 
   3.9421484989866953`*^9}, {3.94214854637502*^9, 3.9421485850612793`*^9}, {
   3.9421486845090237`*^9, 3.9421488294301662`*^9}, {3.942148884710321*^9, 
   3.942149245437096*^9}, {3.942683977537068*^9, 3.942684065030121*^9}, {
   3.942684511196519*^9, 3.9426845769582233`*^9}, {3.942684655798909*^9, 
   3.942684690639901*^9}, 3.942684727919798*^9},
 CellLabel->
  "In[333]:=",ExpressionUUID->"7822857f-c640-434d-87bb-581983dfb3f1"],

Cell[BoxData[
 GraphicsBox[{{{}, 
    InterpretationBox[{
      TagBox[{
        TagBox[
         {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
          0.011000000000000001`], AbsoluteThickness[2], 
          GeometricTransformationBox[InsetBox[
            StyleBox[
             StyleBox["\<\"\[FilledCircle]\"\>",
              StripOnInput->False,
              LineColor->GrayLevel[0],
              FrontFaceColor->GrayLevel[0],
              BackFaceColor->GrayLevel[0],
              GraphicsColor->GrayLevel[0],
              FontSize->16,
              FontColor->GrayLevel[0]],
             StripOnInput->False,
             GraphicsBoxOptions->{DefaultBaseStyle->Directive[
               PointSize[0.011000000000000001`], 
               RGBColor[0.368417, 0.506779, 0.709798], 
               AbsoluteThickness[2]]}], {0., 0.}], CompressedData["
1:eJxTTMoPSmVmYGAQAWJGIGZigIEP9sWrre03LWI4ABVwUC6u0ZigyQzlczh4
PbfYEDcXJi/gMHXnpH6pJ1/3Q/giDtvfzjg03/AGlC/hcFheplFn4St7CF/G
oX9/z5/uE4wOEL6CwxwBuVBLJT4oX8lhhtujoLdHRaF8FYeoD/KPLn6SgfLV
HExav1TNdlWC8jUc3jpohJU6qUH5Wg4FmjPC92drQfk6Dm/2LrZ8t1cPytdz
cFf87PNvliGUb+BQ+rVu0/IXxlC+oUN/3p3VF9zMoHwjB4XPWTsrt1hA+cYO
b1Q6aw4YWEP5Jg7Hoo8z3t5l6wAAnFdWyA==
           "]]},
         Annotation[#, "Charting`Private`Tag#1"]& ], 
        TagBox[
         {RGBColor[0.880722, 0.611041, 0.142051], PointSize[
          0.011000000000000001`], AbsoluteThickness[2], 
          GeometricTransformationBox[InsetBox[
            StyleBox[
             StyleBox["\<\"\[FilledCircle]\"\>",
              StripOnInput->False,
              LineColor->GrayLevel[0],
              FrontFaceColor->GrayLevel[0],
              BackFaceColor->GrayLevel[0],
              GraphicsColor->GrayLevel[0],
              FontSize->16,
              FontColor->GrayLevel[0]],
             StripOnInput->False,
             GraphicsBoxOptions->{DefaultBaseStyle->Directive[
               PointSize[0.011000000000000001`], 
               RGBColor[0.880722, 0.611041, 0.142051], 
               AbsoluteThickness[2]]}], {0., 0.}], CompressedData["
1:eJxTTMoPSmVmYGAQAWJGIGZigIEP9v6/zLfdbHmzHyrgEDQ9zmeL3Skon8Ph
fMCpl2abX9hD+AIOf1n27Lg86T+UL+Kwgq0s4s8dLgcIX8Jhprgfy6xpwlC+
jEPlXKmjB9yloHwFhzmGAlvv7FCA8pUcFv1vFrrXrALlqzj8u7xWY1e9BpSv
5vDE+OhF3RU6UL6GQ13XjQWXagygfC2HvcWuuV07jKB8HYfqV/vz37GaQvl6
Dkx6Ofa3ks2hfAOHvMWev30uWkL5hg5ea631kn1toHwjh9XxKWxB1+2gfGOH
2FTbI4bbHaB8E4cpO3Yc+Mnh5AAA6QlWHA==
           "]]},
         Annotation[#, "Charting`Private`Tag#2"]& ], 
        TagBox[
         {RGBColor[0.560181, 0.691569, 0.194885], PointSize[
          0.011000000000000001`], AbsoluteThickness[2], 
          GeometricTransformationBox[InsetBox[
            StyleBox[
             StyleBox["\<\"\[FilledCircle]\"\>",
              StripOnInput->False,
              LineColor->GrayLevel[0],
              FrontFaceColor->GrayLevel[0],
              BackFaceColor->GrayLevel[0],
              GraphicsColor->GrayLevel[0],
              FontSize->16,
              FontColor->GrayLevel[0]],
             StripOnInput->False,
             GraphicsBoxOptions->{DefaultBaseStyle->Directive[
               PointSize[0.011000000000000001`], 
               RGBColor[0.560181, 0.691569, 0.194885], 
               AbsoluteThickness[2]]}], {0., 0.}], CompressedData["
1:eJxTTMoPSmVmYGAQAWJGIGZigIEP9iViD25Kd02yhwo4HAt0Z7+1+TOUz+Hw
STxG9uJfFgcIX8Ah7tullY/WCED5Ig4c93ROlSaJQ/kSDrInLCY86peD8mUc
inz/xoeKKEP5Cg7swVcyQgTVoXwlhx6NWNbdVtpQvopDS09KEkOvPpSv5pB9
bU38BCYjKF/DwfuUjIhjgAmUr+WwySZOqGCdGZSv41C3T1pFTsYSytdzCEzd
oZA5wxrKN3AI3O1p265kB+UbOsi8mbXiYYwDlG/kwNoh82rPOkco39hh2bFa
0242ZyjfxKHQJfojR4qLAwA5eEmf
           "]]},
         Annotation[#, "Charting`Private`Tag#3"]& ]},
       {"WolframDynamicHighlight", <|
        "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>}], 
      DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
        Slot["HighlightElements"], 
        Slot["LayoutOptions"], 
        Slot["Meta"], 
        Charting`HighlightActionFunction["DynamicHighlight", {{
           Annotation[{
             Directive[
              PointSize[0.011000000000000001`], 
              RGBColor[0.368417, 0.506779, 0.709798], 
              AbsoluteThickness[2]], 
             GeometricTransformation[
              Inset[
               Style[
                Style["\[FilledCircle]", 
                 GrayLevel[0], 16], 
                GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                    PointSize[0.011000000000000001`], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[2]]}], {0., 0.}], CompressedData["
1:eJxTTMoPSmVmYGAQAWJGIGZigIEP9sWrre03LWI4ABVwUC6u0ZigyQzlczh4
PbfYEDcXJi/gMHXnpH6pJ1/3Q/giDtvfzjg03/AGlC/hcFheplFn4St7CF/G
oX9/z5/uE4wOEL6CwxwBuVBLJT4oX8lhhtujoLdHRaF8FYeoD/KPLn6SgfLV
HExav1TNdlWC8jUc3jpohJU6qUH5Wg4FmjPC92drQfk6Dm/2LrZ8t1cPytdz
cFf87PNvliGUb+BQ+rVu0/IXxlC+oUN/3p3VF9zMoHwjB4XPWTsrt1hA+cYO
b1Q6aw4YWEP5Jg7Hoo8z3t5l6wAAnFdWyA==
              "]]}, "Charting`Private`Tag#1"], 
           Annotation[{
             Directive[
              PointSize[0.011000000000000001`], 
              RGBColor[0.880722, 0.611041, 0.142051], 
              AbsoluteThickness[2]], 
             GeometricTransformation[
              Inset[
               Style[
                Style["\[FilledCircle]", 
                 GrayLevel[0], 16], 
                GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                    PointSize[0.011000000000000001`], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[2]]}], {0., 0.}], CompressedData["
1:eJxTTMoPSmVmYGAQAWJGIGZigIEP9v6/zLfdbHmzHyrgEDQ9zmeL3Skon8Ph
fMCpl2abX9hD+AIOf1n27Lg86T+UL+Kwgq0s4s8dLgcIX8Jhprgfy6xpwlC+
jEPlXKmjB9yloHwFhzmGAlvv7FCA8pUcFv1vFrrXrALlqzj8u7xWY1e9BpSv
5vDE+OhF3RU6UL6GQ13XjQWXagygfC2HvcWuuV07jKB8HYfqV/vz37GaQvl6
Dkx6Ofa3ks2hfAOHvMWev30uWkL5hg5ea631kn1toHwjh9XxKWxB1+2gfGOH
2FTbI4bbHaB8E4cpO3Yc+Mnh5AAA6QlWHA==
              "]]}, "Charting`Private`Tag#2"], 
           Annotation[{
             Directive[
              PointSize[0.011000000000000001`], 
              RGBColor[0.560181, 0.691569, 0.194885], 
              AbsoluteThickness[2]], 
             GeometricTransformation[
              Inset[
               Style[
                Style["\[FilledCircle]", 
                 GrayLevel[0], 16], 
                GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                    PointSize[0.011000000000000001`], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[2]]}], {0., 0.}], CompressedData["
1:eJxTTMoPSmVmYGAQAWJGIGZigIEP9iViD25Kd02yhwo4HAt0Z7+1+TOUz+Hw
STxG9uJfFgcIX8Ah7tullY/WCED5Ig4c93ROlSaJQ/kSDrInLCY86peD8mUc
inz/xoeKKEP5Cg7swVcyQgTVoXwlhx6NWNbdVtpQvopDS09KEkOvPpSv5pB9
bU38BCYjKF/DwfuUjIhjgAmUr+WwySZOqGCdGZSv41C3T1pFTsYSytdzCEzd
oZA5wxrKN3AI3O1p265kB+UbOsi8mbXiYYwDlG/kwNoh82rPOkco39hh2bFa
0242ZyjfxKHQJfojR4qLAwA5eEmf
              "]]}, "Charting`Private`Tag#3"]}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
          "LayoutOptions" -> <|
           "PlotRange" -> {{0, 20.}, {-5.774125482663232, 40.78152291256345}},
             "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, -5.774125482663232}, 
            "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
            "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
              Directive[
               PointSize[0.011000000000000001`], 
               RGBColor[0.560181, 0.691569, 0.194885], 
               AbsoluteThickness[2]], 
              Directive[
               PointSize[0.011000000000000001`], 
               RGBColor[0.880722, 0.611041, 0.142051], 
               AbsoluteThickness[2]], 
              Directive[
               PointSize[0.011000000000000001`], 
               RGBColor[0.368417, 0.506779, 0.709798], 
               AbsoluteThickness[2]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                Identity[
                 Part[#, 1]], 
                Exp[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {Log, Exp}}|>, 
            "Primitives" -> {}, "GCFlag" -> False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            ListLogPlot, "GroupHighlight" -> False|>|>]]& )[<|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
         "LayoutOptions" -> <|
          "PlotRange" -> {{0, 20.}, {-5.774125482663232, 40.78152291256345}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, -5.774125482663232}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
             Directive[
              PointSize[0.011000000000000001`], 
              RGBColor[0.560181, 0.691569, 0.194885], 
              AbsoluteThickness[2]], 
             Directive[
              PointSize[0.011000000000000001`], 
              RGBColor[0.880722, 0.611041, 0.142051], 
              AbsoluteThickness[2]], 
             Directive[
              PointSize[0.011000000000000001`], 
              RGBColor[0.368417, 0.506779, 0.709798], 
              AbsoluteThickness[2]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               Identity[
                Part[#, 1]], 
               Exp[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {Log, Exp}}|>, 
           "Primitives" -> {}, "GCFlag" -> False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListLogPlot, "GroupHighlight" -> False|>|>],
       ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
        4.503599627370496*^15, -4.503599627370496*^15}}]},
     Annotation[{{
        Annotation[{
          Directive[
           PointSize[0.011000000000000001`], 
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[2]], 
          GeometricTransformation[
           Inset[
            Style[
             Style["\[FilledCircle]", 
              GrayLevel[0], 16], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.011000000000000001`], 
                 RGBColor[0.368417, 0.506779, 0.709798], 
                 AbsoluteThickness[2]]}], {0., 0.}], CompressedData["
1:eJxTTMoPSmVmYGAQAWJGIGZigIEP9sWrre03LWI4ABVwUC6u0ZigyQzlczh4
PbfYEDcXJi/gMHXnpH6pJ1/3Q/giDtvfzjg03/AGlC/hcFheplFn4St7CF/G
oX9/z5/uE4wOEL6CwxwBuVBLJT4oX8lhhtujoLdHRaF8FYeoD/KPLn6SgfLV
HExav1TNdlWC8jUc3jpohJU6qUH5Wg4FmjPC92drQfk6Dm/2LrZ8t1cPytdz
cFf87PNvliGUb+BQ+rVu0/IXxlC+oUN/3p3VF9zMoHwjB4XPWTsrt1hA+cYO
b1Q6aw4YWEP5Jg7Hoo8z3t5l6wAAnFdWyA==
           "]]}, "Charting`Private`Tag#1"], 
        Annotation[{
          Directive[
           PointSize[0.011000000000000001`], 
           RGBColor[0.880722, 0.611041, 0.142051], 
           AbsoluteThickness[2]], 
          GeometricTransformation[
           Inset[
            Style[
             Style["\[FilledCircle]", 
              GrayLevel[0], 16], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.011000000000000001`], 
                 RGBColor[0.880722, 0.611041, 0.142051], 
                 AbsoluteThickness[2]]}], {0., 0.}], CompressedData["
1:eJxTTMoPSmVmYGAQAWJGIGZigIEP9v6/zLfdbHmzHyrgEDQ9zmeL3Skon8Ph
fMCpl2abX9hD+AIOf1n27Lg86T+UL+Kwgq0s4s8dLgcIX8Jhprgfy6xpwlC+
jEPlXKmjB9yloHwFhzmGAlvv7FCA8pUcFv1vFrrXrALlqzj8u7xWY1e9BpSv
5vDE+OhF3RU6UL6GQ13XjQWXagygfC2HvcWuuV07jKB8HYfqV/vz37GaQvl6
Dkx6Ofa3ks2hfAOHvMWev30uWkL5hg5ea631kn1toHwjh9XxKWxB1+2gfGOH
2FTbI4bbHaB8E4cpO3Yc+Mnh5AAA6QlWHA==
           "]]}, "Charting`Private`Tag#2"], 
        Annotation[{
          Directive[
           PointSize[0.011000000000000001`], 
           RGBColor[0.560181, 0.691569, 0.194885], 
           AbsoluteThickness[2]], 
          GeometricTransformation[
           Inset[
            Style[
             Style["\[FilledCircle]", 
              GrayLevel[0], 16], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.011000000000000001`], 
                 RGBColor[0.560181, 0.691569, 0.194885], 
                 AbsoluteThickness[2]]}], {0., 0.}], CompressedData["
1:eJxTTMoPSmVmYGAQAWJGIGZigIEP9iViD25Kd02yhwo4HAt0Z7+1+TOUz+Hw
STxG9uJfFgcIX8Ah7tullY/WCED5Ig4c93ROlSaJQ/kSDrInLCY86peD8mUc
inz/xoeKKEP5Cg7swVcyQgTVoXwlhx6NWNbdVtpQvopDS09KEkOvPpSv5pB9
bU38BCYjKF/DwfuUjIhjgAmUr+WwySZOqGCdGZSv41C3T1pFTsYSytdzCEzd
oZA5wxrKN3AI3O1p265kB+UbOsi8mbXiYYwDlG/kwNoh82rPOkco39hh2bFa
0242ZyjfxKHQJfojR4qLAwA5eEmf
           "]]}, "Charting`Private`Tag#3"]}}, <|
      "HighlightElements" -> <|
        "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
       "LayoutOptions" -> <|
        "PlotRange" -> {{0, 20.}, {-5.774125482663232, 40.78152291256345}}, 
         "Frame" -> {{False, False}, {False, False}}, 
         "AxesOrigin" -> {0, -5.774125482663232}, 
         "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
         "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
           Directive[
            PointSize[0.011000000000000001`], 
            RGBColor[0.560181, 0.691569, 0.194885], 
            AbsoluteThickness[2]], 
           Directive[
            PointSize[0.011000000000000001`], 
            RGBColor[0.880722, 0.611041, 0.142051], 
            AbsoluteThickness[2]], 
           Directive[
            PointSize[0.011000000000000001`], 
            RGBColor[0.368417, 0.506779, 0.709798], 
            AbsoluteThickness[2]]}, 
         "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
             Identity[
              Part[#, 1]], 
             Exp[
              Part[#, 2]]}& ), 
           "ScalingFunctions" -> {{Identity, Identity}, {Log, Exp}}|>, 
         "Primitives" -> {}, "GCFlag" -> False|>, 
       "Meta" -> <|
        "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
         ListLogPlot, "GroupHighlight" -> False|>|>, 
      "DynamicHighlight"]], {{}, {}}}, 
   InterpretationBox[{
     TagBox[{{{}, {}, 
        TagBox[
         {RGBColor[0, 
           NCache[
            Rational[2, 3], 0.6666666666666666], 0], AbsoluteThickness[2], 
          Opacity[1.], LineBox[CompressedData["
1:eJwtlnk8VH37x2eOMAzJEmXfE9knS5bvlVKKkGxRiUpRUVrciW4ila3QrZIQ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           "]]},
         Annotation[#, "Charting`Private`Tag#1"]& ], 
        TagBox[
         {RGBColor[0, 
           NCache[
            Rational[2, 3], 0.6666666666666666], 0], AbsoluteThickness[2], 
          Opacity[1.], LineBox[CompressedData["
1:eJwt1Hk01ekfB3DJDJP44cbYu9YI2b5Ntuv5uBctpLqoqMZSKXs/CYnSSAiV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           "]]},
         Annotation[#, "Charting`Private`Tag#2"]& ], 
        TagBox[
         {RGBColor[0, 
           NCache[
            Rational[2, 3], 0.6666666666666666], 0], AbsoluteThickness[2], 
          Opacity[1.], LineBox[CompressedData["
1:eJwt03tYzFkcx/GRLrOiy0SS1DTDNN1Ml58Umt+nph+bsmxI7OhCStFgo3oS
oSbSjRAq0fa0Lt0IUbOMKYPK0NIK7aIidJtoUsqyljnPc57zz+t9zj/na7lm
k986DRqNFvx1/3++09xtpKjN57fqBM4LWtwrVcWyBIMh8WTgHbr5Flav9P2S
fdckIfvJ4+4+qyIHe6Rb3CUjBSG5ZGaym4FRXo/0/MVlxw+EnCO37Gkv57/q
ljaJCtenhtSQbLFyJ31blzT47oImcUgDWXwhN79yz2spd9RUMznkKZmcd6Cx
KKBNKpAndabt6CaDe857j99bJaV9W/3kDcXj3asvXSCDFl9ufrZBRa6d+DFH
n/OY3NVw1XLL0AjZR9c026voJr97GuYMf4xLEarIncodb5PoYyCQbQ7fOXaI
5BVI3M4GaMLiwzrFGw0aMqZM+aNJqYP1stVa2hwtfM/pwEKdG958LUzL56uI
GF00r71V2i0aB6aANn1AqocU3ypF3gF9tTeAyE9ZJGw0QERrf+1KriEO+qUJ
zUoY2H66Qhn2gIHoI96e4Vsnqf1EpD/hSeMSJoMT6xfL2DoRKex7JSe9TMC1
1zIh3YzxJp12OHT9VIQOii+ZvJiMq49jNIWR5ureBA2tO7w7i83xocg4Mvrc
FJT+Hj25/QUTlv5p8Rs3ToVSYr75YSZL7c1wxkVm8bc5Gymm91IYBtPQN6ZL
EcadDg85s9StxRxHREzL4t4Zas+E59xxUf+YWmGq7FSnNpi4XH+M/yjfCjJG
dZIjxxLtgYGC/DhrtWehgPE59ZmnLZzDBD/Z0lmgn/bJ0Vtmi9raSzmjT1lI
0M8XNRjbI4FRviFdykadovWQng5P3U/Hkprm7UZHeFi6IfP6wOHpyGiqTCgW
OWBI/oJvEzYDicMEfUGAo9pzUO5QRAZpO+GWkcTH0puDTtWJSayVTqiMTHjU
Z2YF15pksz4fZ7XnQilcVBe3lED9JXlvggYX1waHaEJ/AmW03U5PO7i4GT0T
VkGzULacPTihyhprel/2KQNc1L0NqtytB+UXXPDkxCIvjVwbZG7rym6MnA2W
MtBQIbJF4VFwbKJc1d4O+7RfP3SycMNsz3bdcNIOZ6N1l/ZvdEPsvt5smaU9
9ifLYwjxHDS3PD/6XmWPh8f/dXHKmIsx3/qZWBjFbmPnzcVq01XWL5/MxKs8
g/s/lM+DRpjEtbSCB4fmaonjdXf1ew5gHrv3y5IZfFSvvF1TCAcMOK/92aOR
D52RrScXVTpANyrUNOsdqfaOCAsX/skLBDrMjetCzRzh+yDwJj8JWO4+aifM
coTAlyZJNPVQeyeMMbGQt1V44DDNNkoc4YScFScsns3zhEEBbaCi1Qljc+tK
xY881d4Z2fpy2XUdAabeqL9CzXeGDWtaEC1cgPEdPkZ15c7w2p41IWdQoPYE
/JmzXvHWeeHQF8PLTCaB4DrGCb+DXjhzqvHI21QCFqV7o3PZFAIqVihlaQQc
/OdftOZQoF/v+DE3g0B8CVurmkt9nb/R0YUHCdDriect9hRsjO3WlB4j8EmV
utHYlUJZWvrMTacJrOiq78rxpVAZs+i26ubXf8Eb2VC8jcIa8ROm4haB+8y2
Hpc4CozD6+KL7xCIKq9JvBNPIfrCDnv/uwQKbNHanUiB6Ck7dOUhgaJMUYTz
fgpVIXrB8e0EFpZw2+QFFMI251b7vSSQiZxdAYUUjBM5RradBHQlLxy7iyjE
5vNvtb4lMO6jdoPBWQquLSI793cEnv71a5PwIoU3r0bEkwYIeDUVflZepnBc
lfK8V0Wg4/Vv/KSrFEYMT2YXDBPI0jNWnb1G4RzTtidm5Ov9InGE+w0Kq3hX
qMWfCBxNk/U31VIYxxectPpMoEu/PjVUTkHie3/4yxcCA0W5xPBtCv8BQJpw
5Q==
           "]]},
         Annotation[#, "Charting`Private`Tag#3"]& ]}, {}},
      {"WolframDynamicHighlight", <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
     DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
       Slot["HighlightElements"], 
       Slot["LayoutOptions"], 
       Slot["Meta"], 
       Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
           Annotation[{
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              RGBColor[0, 
               Rational[2, 3], 0]], 
             Line[CompressedData["
1:eJwtlnk8VH37x2eOMAzJEmXfE9knS5bvlVKKkGxRiUpRUVrciW4ila3QrZIQ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              "]]}, "Charting`Private`Tag#1"], 
           Annotation[{
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              RGBColor[0, 
               Rational[2, 3], 0]], 
             Line[CompressedData["
1:eJwt1Hk01ekfB3DJDJP44cbYu9YI2b5Ntuv5uBctpLqoqMZSKXs/CYnSSAiV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              "]]}, "Charting`Private`Tag#2"], 
           Annotation[{
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              RGBColor[0, 
               Rational[2, 3], 0]], 
             Line[CompressedData["
1:eJwt03tYzFkcx/GRLrOiy0SS1DTDNN1Ml58Umt+nph+bsmxI7OhCStFgo3oS
oSbSjRAq0fa0Lt0IUbOMKYPK0NIK7aIidJtoUsqyljnPc57zz+t9zj/na7lm
k986DRqNFvx1/3++09xtpKjN57fqBM4LWtwrVcWyBIMh8WTgHbr5Flav9P2S
fdckIfvJ4+4+qyIHe6Rb3CUjBSG5ZGaym4FRXo/0/MVlxw+EnCO37Gkv57/q
ljaJCtenhtSQbLFyJ31blzT47oImcUgDWXwhN79yz2spd9RUMznkKZmcd6Cx
KKBNKpAndabt6CaDe857j99bJaV9W/3kDcXj3asvXSCDFl9ufrZBRa6d+DFH
n/OY3NVw1XLL0AjZR9c026voJr97GuYMf4xLEarIncodb5PoYyCQbQ7fOXaI
5BVI3M4GaMLiwzrFGw0aMqZM+aNJqYP1stVa2hwtfM/pwEKdG958LUzL56uI
GF00r71V2i0aB6aANn1AqocU3ypF3gF9tTeAyE9ZJGw0QERrf+1KriEO+qUJ
zUoY2H66Qhn2gIHoI96e4Vsnqf1EpD/hSeMSJoMT6xfL2DoRKex7JSe9TMC1
1zIh3YzxJp12OHT9VIQOii+ZvJiMq49jNIWR5ureBA2tO7w7i83xocg4Mvrc
FJT+Hj25/QUTlv5p8Rs3ToVSYr75YSZL7c1wxkVm8bc5Gymm91IYBtPQN6ZL
EcadDg85s9StxRxHREzL4t4Zas+E59xxUf+YWmGq7FSnNpi4XH+M/yjfCjJG
dZIjxxLtgYGC/DhrtWehgPE59ZmnLZzDBD/Z0lmgn/bJ0Vtmi9raSzmjT1lI
0M8XNRjbI4FRviFdykadovWQng5P3U/Hkprm7UZHeFi6IfP6wOHpyGiqTCgW
OWBI/oJvEzYDicMEfUGAo9pzUO5QRAZpO+GWkcTH0puDTtWJSayVTqiMTHjU
Z2YF15pksz4fZ7XnQilcVBe3lED9JXlvggYX1waHaEJ/AmW03U5PO7i4GT0T
VkGzULacPTihyhprel/2KQNc1L0NqtytB+UXXPDkxCIvjVwbZG7rym6MnA2W
MtBQIbJF4VFwbKJc1d4O+7RfP3SycMNsz3bdcNIOZ6N1l/ZvdEPsvt5smaU9
9ifLYwjxHDS3PD/6XmWPh8f/dXHKmIsx3/qZWBjFbmPnzcVq01XWL5/MxKs8
g/s/lM+DRpjEtbSCB4fmaonjdXf1ew5gHrv3y5IZfFSvvF1TCAcMOK/92aOR
D52RrScXVTpANyrUNOsdqfaOCAsX/skLBDrMjetCzRzh+yDwJj8JWO4+aifM
coTAlyZJNPVQeyeMMbGQt1V44DDNNkoc4YScFScsns3zhEEBbaCi1Qljc+tK
xY881d4Z2fpy2XUdAabeqL9CzXeGDWtaEC1cgPEdPkZ15c7w2p41IWdQoPYE
/JmzXvHWeeHQF8PLTCaB4DrGCb+DXjhzqvHI21QCFqV7o3PZFAIqVihlaQQc
/OdftOZQoF/v+DE3g0B8CVurmkt9nb/R0YUHCdDriect9hRsjO3WlB4j8EmV
utHYlUJZWvrMTacJrOiq78rxpVAZs+i26ubXf8Eb2VC8jcIa8ROm4haB+8y2
Hpc4CozD6+KL7xCIKq9JvBNPIfrCDnv/uwQKbNHanUiB6Ck7dOUhgaJMUYTz
fgpVIXrB8e0EFpZw2+QFFMI251b7vSSQiZxdAYUUjBM5RradBHQlLxy7iyjE
5vNvtb4lMO6jdoPBWQquLSI793cEnv71a5PwIoU3r0bEkwYIeDUVflZepnBc
lfK8V0Wg4/Vv/KSrFEYMT2YXDBPI0jNWnb1G4RzTtidm5Ov9InGE+w0Kq3hX
qMWfCBxNk/U31VIYxxectPpMoEu/PjVUTkHie3/4yxcCA0W5xPBtCv8BQJpw
5Q==
              "]]}, "Charting`Private`Tag#3"]}}, {}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PlotRange" -> {{0, 21}, {-2.302461481101974, 43.56226213026812}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, -4.850501681733634}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              RGBColor[0, 
               Rational[2, 3], 0]], 
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              RGBColor[0, 
               Rational[2, 3], 0]], 
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              RGBColor[0, 
               Rational[2, 3], 0]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               Identity[
                Part[#, 1]], 
               Exp[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {Log, Exp}}|>, 
           "Primitives" -> {}, "GCFlag" -> False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>]]& )[<|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PlotRange" -> {{0, 21}, {-2.302461481101974, 43.56226213026812}}, 
          "Frame" -> {{False, False}, {False, False}}, 
          "AxesOrigin" -> {0, -4.850501681733634}, 
          "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             RGBColor[0, 
              Rational[2, 3], 0]], 
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             RGBColor[0, 
              Rational[2, 3], 0]], 
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             RGBColor[0, 
              Rational[2, 3], 0]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              Identity[
               Part[#, 1]], 
              Exp[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {Log, Exp}}|>, 
          "Primitives" -> {}, "GCFlag" -> False|>, 
        "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>],
      ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
       4.503599627370496*^15, -4.503599627370496*^15}}]},
    Annotation[{{{{}, {}, 
        Annotation[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[2], 
           RGBColor[0, 
            Rational[2, 3], 0]], 
          Line[CompressedData["
1:eJwtlnk8VH37x2eOMAzJEmXfE9knS5bvlVKKkGxRiUpRUVrciW4ila3QrZIQ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           "]]}, "Charting`Private`Tag#1"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[2], 
           RGBColor[0, 
            Rational[2, 3], 0]], 
          Line[CompressedData["
1:eJwt1Hk01ekfB3DJDJP44cbYu9YI2b5Ntuv5uBctpLqoqMZSKXs/CYnSSAiV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           "]]}, "Charting`Private`Tag#2"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[2], 
           RGBColor[0, 
            Rational[2, 3], 0]], 
          Line[CompressedData["
1:eJwt03tYzFkcx/GRLrOiy0SS1DTDNN1Ml58Umt+nph+bsmxI7OhCStFgo3oS
oSbSjRAq0fa0Lt0IUbOMKYPK0NIK7aIidJtoUsqyljnPc57zz+t9zj/na7lm
k986DRqNFvx1/3++09xtpKjN57fqBM4LWtwrVcWyBIMh8WTgHbr5Flav9P2S
fdckIfvJ4+4+qyIHe6Rb3CUjBSG5ZGaym4FRXo/0/MVlxw+EnCO37Gkv57/q
ljaJCtenhtSQbLFyJ31blzT47oImcUgDWXwhN79yz2spd9RUMznkKZmcd6Cx
KKBNKpAndabt6CaDe857j99bJaV9W/3kDcXj3asvXSCDFl9ufrZBRa6d+DFH
n/OY3NVw1XLL0AjZR9c026voJr97GuYMf4xLEarIncodb5PoYyCQbQ7fOXaI
5BVI3M4GaMLiwzrFGw0aMqZM+aNJqYP1stVa2hwtfM/pwEKdG958LUzL56uI
GF00r71V2i0aB6aANn1AqocU3ypF3gF9tTeAyE9ZJGw0QERrf+1KriEO+qUJ
zUoY2H66Qhn2gIHoI96e4Vsnqf1EpD/hSeMSJoMT6xfL2DoRKex7JSe9TMC1
1zIh3YzxJp12OHT9VIQOii+ZvJiMq49jNIWR5ureBA2tO7w7i83xocg4Mvrc
FJT+Hj25/QUTlv5p8Rs3ToVSYr75YSZL7c1wxkVm8bc5Gymm91IYBtPQN6ZL
EcadDg85s9StxRxHREzL4t4Zas+E59xxUf+YWmGq7FSnNpi4XH+M/yjfCjJG
dZIjxxLtgYGC/DhrtWehgPE59ZmnLZzDBD/Z0lmgn/bJ0Vtmi9raSzmjT1lI
0M8XNRjbI4FRviFdykadovWQng5P3U/Hkprm7UZHeFi6IfP6wOHpyGiqTCgW
OWBI/oJvEzYDicMEfUGAo9pzUO5QRAZpO+GWkcTH0puDTtWJSayVTqiMTHjU
Z2YF15pksz4fZ7XnQilcVBe3lED9JXlvggYX1waHaEJ/AmW03U5PO7i4GT0T
VkGzULacPTihyhprel/2KQNc1L0NqtytB+UXXPDkxCIvjVwbZG7rym6MnA2W
MtBQIbJF4VFwbKJc1d4O+7RfP3SycMNsz3bdcNIOZ6N1l/ZvdEPsvt5smaU9
9ifLYwjxHDS3PD/6XmWPh8f/dXHKmIsx3/qZWBjFbmPnzcVq01XWL5/MxKs8
g/s/lM+DRpjEtbSCB4fmaonjdXf1ew5gHrv3y5IZfFSvvF1TCAcMOK/92aOR
D52RrScXVTpANyrUNOsdqfaOCAsX/skLBDrMjetCzRzh+yDwJj8JWO4+aifM
coTAlyZJNPVQeyeMMbGQt1V44DDNNkoc4YScFScsns3zhEEBbaCi1Qljc+tK
xY881d4Z2fpy2XUdAabeqL9CzXeGDWtaEC1cgPEdPkZ15c7w2p41IWdQoPYE
/JmzXvHWeeHQF8PLTCaB4DrGCb+DXjhzqvHI21QCFqV7o3PZFAIqVihlaQQc
/OdftOZQoF/v+DE3g0B8CVurmkt9nb/R0YUHCdDriect9hRsjO3WlB4j8EmV
utHYlUJZWvrMTacJrOiq78rxpVAZs+i26ubXf8Eb2VC8jcIa8ROm4haB+8y2
Hpc4CozD6+KL7xCIKq9JvBNPIfrCDnv/uwQKbNHanUiB6Ck7dOUhgaJMUYTz
fgpVIXrB8e0EFpZw2+QFFMI251b7vSSQiZxdAYUUjBM5RradBHQlLxy7iyjE
5vNvtb4lMO6jdoPBWQquLSI793cEnv71a5PwIoU3r0bEkwYIeDUVflZepnBc
lfK8V0Wg4/Vv/KSrFEYMT2YXDBPI0jNWnb1G4RzTtidm5Ov9InGE+w0Kq3hX
qMWfCBxNk/U31VIYxxectPpMoEu/PjVUTkHie3/4yxcCA0W5xPBtCv8BQJpw
5Q==
           "]]}, "Charting`Private`Tag#3"]}}, {}}, <|
     "HighlightElements" -> <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
      "LayoutOptions" -> <|
       "PlotRange" -> {{0, 21}, {-2.302461481101974, 43.56226213026812}}, 
        "Frame" -> {{False, False}, {False, False}}, 
        "AxesOrigin" -> {0, -4.850501681733634}, 
        "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
        "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
          Directive[
           Opacity[1.], 
           AbsoluteThickness[2], 
           RGBColor[0, 
            Rational[2, 3], 0]], 
          Directive[
           Opacity[1.], 
           AbsoluteThickness[2], 
           RGBColor[0, 
            Rational[2, 3], 0]], 
          Directive[
           Opacity[1.], 
           AbsoluteThickness[2], 
           RGBColor[0, 
            Rational[2, 3], 0]]}, 
        "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
            Identity[
             Part[#, 1]], 
            Exp[
             Part[#, 2]]}& ), 
          "ScalingFunctions" -> {{Identity, Identity}, {Log, Exp}}|>, 
        "Primitives" -> {}, "GCFlag" -> False|>, 
      "Meta" -> <|
       "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
        Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, -5.774125482663232},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{
     Charting`ScaledTicks[{Log, Exp}, {Log, Exp}, "Nice", WorkingPrecision -> 
      15.954589770191003`, RotateLabel -> 0], 
     Charting`ScaledFrameTicks[{Log, Exp}]}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->400,
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.368417, 0.506779, 0.709798], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.880722, 0.611041, 0.142051], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.560181, 0.691569, 0.194885], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.528488, 0.470624, 0.701351], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.363898, 0.618501, 0.782349], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[1, 0.75, 0], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.647624, 0.37816, 0.614037], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.571589, 0.586483, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05], 
    "OptimizePlotMarkers" -> True, "IncludeHighlighting" -> "CurrentPoint", 
    "HighlightStyle" -> Automatic, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Exp[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Exp[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 20.}, {-5.774125482663232, 40.78152291256345}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->FrontEndValueCache[{Automatic, 
     Charting`ScaledTicks[{Log, Exp}, {Log, Exp}, "Nice", WorkingPrecision -> 
      15.954589770191003`, RotateLabel -> 0]}, {
    Automatic, {{2.302585092994046, 
       FormBox["10", TraditionalForm], {0.01, 0.}}, {11.512925464970229`, 
       FormBox[
        TemplateBox[{"10", "5"}, "Superscript", SyntaxForm -> SuperscriptBox],
         TraditionalForm], {0.01, 0.}}, {20.72326583694641, 
       FormBox[
        TemplateBox[{"10", "9"}, "Superscript", SyntaxForm -> SuperscriptBox],
         TraditionalForm], {0.01, 0.}}, {29.933606208922594`, 
       FormBox[
        TemplateBox[{"10", "13"}, "Superscript", SyntaxForm -> 
         SuperscriptBox], TraditionalForm], {0.01, 0.}}, {-6.907755278982137, 
       
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-4.605170185988091, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-2.3025850929940455`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {0., 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      4.605170185988092, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      6.907755278982137, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      9.210340371976184, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      13.815510557964274`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      16.11809565095832, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      18.420680743952367`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      23.025850929940457`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      25.328436022934504`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      27.631021115928547`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      32.23619130191664, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      34.538776394910684`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      36.841361487904734`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      39.14394658089878, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}}}]]], "Output",
 CellChangeTimes->{{3.937385924404378*^9, 3.9373859545947638`*^9}, {
   3.9373860332982273`*^9, 3.937386161814762*^9}, 3.937386196716445*^9, {
   3.937386231428677*^9, 3.9373863294684153`*^9}, {3.9373863596584263`*^9, 
   3.937386412394823*^9}, {3.937386444424079*^9, 3.9373865217650213`*^9}, {
   3.937386556281719*^9, 3.937386585577095*^9}, {3.937387658387567*^9, 
   3.9373876773447857`*^9}, 3.937390880179618*^9, 3.937391425248354*^9, {
   3.937391475012763*^9, 3.937391481316106*^9}, {3.9373917489611807`*^9, 
   3.937391765295454*^9}, {3.937392534753983*^9, 3.9373925814557123`*^9}, {
   3.9373927140153418`*^9, 3.937392751745429*^9}, {3.937392851118843*^9, 
   3.937392870299389*^9}, 3.937394922212489*^9, 3.93739499401228*^9, {
   3.937395156224421*^9, 3.9373951987587147`*^9}, 3.9373952767990007`*^9, 
   3.9373954557310143`*^9, {3.937395665165831*^9, 3.9373957618096943`*^9}, {
   3.9373958990654907`*^9, 3.9373959317737503`*^9}, 3.937564470140489*^9, {
   3.937810865716364*^9, 3.937810892268368*^9}, 3.937834149481881*^9, 
   3.93783719924043*^9, 3.937837599455901*^9, {3.9378396820234528`*^9, 
   3.937839703790489*^9}, 3.939182578771743*^9, {3.9392003263542023`*^9, 
   3.939200380304686*^9}, {3.939201109900023*^9, 3.9392011655086193`*^9}, 
   3.9392011978230057`*^9, 3.9421473918591013`*^9, 3.942147676932165*^9, 
   3.942148187386374*^9, {3.942148235871086*^9, 3.942148256742792*^9}, {
   3.942148287771124*^9, 3.942148292163291*^9}, {3.9421484928783083`*^9, 
   3.942148499198584*^9}, {3.94214854681761*^9, 3.94214858581253*^9}, {
   3.942148688091372*^9, 3.9421487223325663`*^9}, 3.942148797549954*^9, 
   3.942148830158806*^9, {3.942148891422853*^9, 3.9421490293437634`*^9}, {
   3.942149104098947*^9, 3.942149245999542*^9}, 3.942683731298889*^9, {
   3.942683990500512*^9, 3.942684024380596*^9}, {3.942684537447156*^9, 
   3.9426845773774652`*^9}, 3.942684728842684*^9},
 CellLabel->
  "Out[339]=",ExpressionUUID->"53f64baa-91c3-46cf-8012-8597b1001c2c"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"How", " ", "to", " ", "extract", " ", "asymptotic", " ", 
   RowBox[{"expansion", ":", " ", "\[IndentingNewLine]", 
    RowBox[{"Step", " ", "1"}], ":", " ", 
    RowBox[{"Determine", " ", "the", " ", "prefactor"}]}]}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.942684096232205*^9, 3.942684119694871*^9}, 
   3.94268436786167*^9},ExpressionUUID->"299643dd-ee9c-44cd-a711-\
ed04850f25e0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"prefactor", "=", " ", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"Normal", "[", 
     RowBox[{
      RowBox[{"Normal", "[", "AW0", "]"}], "/.", 
      RowBox[{"h", "->", 
       RowBox[{"h", "  ", "+", " ", 
        RowBox[{
         RowBox[{"O", "[", "h", "]"}], "^", "2"}]}]}]}], "]"}], ",", " ", 
    RowBox[{"Assumptions", "->", 
     RowBox[{"Element", "[", 
      RowBox[{"NN", ",", "Reals"}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9426841406371813`*^9, 3.942684172616791*^9}, {
  3.9426842264884033`*^9, 3.942684288118793*^9}, {3.942684389927766*^9, 
  3.942684425087255*^9}, {3.9426850535808687`*^9, 3.942685055526239*^9}},
 CellLabel->
  "In[363]:=",ExpressionUUID->"4a109094-73ea-4d6e-ba4d-1d820256dc01"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["3", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "NN"}], ")"}]}]], " ", 
   SuperscriptBox["h", 
    RowBox[{
     FractionBox["3", "2"], "-", 
     FractionBox["NN", "2"]}]], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"1", "-", 
     FractionBox["NN", "2"]}], "]"}], " ", 
   RowBox[{"Sin", "[", 
    FractionBox[
     RowBox[{"NN", " ", "\[Pi]"}], "2"], "]"}]}], 
  RowBox[{
   SqrtBox["2"], " ", 
   SuperscriptBox["\[Pi]", 
    RowBox[{"3", "/", "2"}]]}]]], "Output",
 CellChangeTimes->{
  3.942684146990624*^9, {3.94268425680637*^9, 3.942684289095343*^9}, {
   3.942684394404503*^9, 3.9426844253009872`*^9}, 3.942685060327877*^9},
 CellLabel->
  "Out[363]=",ExpressionUUID->"5bb57bda-cc99-47a7-9ea7-e742e1ea60f3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Step", " ", "2"}], ":", " ", 
    RowBox[{"Obtain", " ", "subleading", " ", "coefficients"}]}], " ", "*)"}], 
  RowBox[{"Simplify", "[", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{"AW0", "/", "prefactor"}], ",", " ", 
       RowBox[{"Assumptions", "->", 
        RowBox[{"Element", "[", 
         RowBox[{"NN", ",", "Reals"}], "]"}]}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"h", ",", "0", ",", "asymptoticOrder"}], "}"}]}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.9426843053898783`*^9, 3.942684382239236*^9}},
 CellLabel->
  "In[249]:=",ExpressionUUID->"8b3bfe41-f024-452a-8c1e-e05d706b58c7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"1", "+", 
   RowBox[{
    FractionBox["1", "12"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "4"}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "NN"}], ")"}], " ", "NN"}]}], ")"}], " ", 
    "h"}], "+", 
   RowBox[{
    FractionBox["1", "288"], " ", 
    RowBox[{"(", 
     RowBox[{"96", "+", 
      RowBox[{"NN", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "104"}], "+", 
         RowBox[{"NN", " ", 
          RowBox[{"(", 
           RowBox[{"24", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "8"}], "+", "NN"}], ")"}], " ", "NN"}]}], 
           ")"}]}]}], ")"}]}]}], ")"}], " ", 
    SuperscriptBox["h", "2"]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["5", "9"]}], "-", 
      FractionBox[
       RowBox[{"NN", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "6432"}], "+", 
          RowBox[{"NN", " ", 
           RowBox[{"(", 
            RowBox[{"3568", "+", 
             RowBox[{"NN", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "600"}], "+", 
                RowBox[{"NN", " ", 
                 RowBox[{"(", 
                  RowBox[{"124", "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "18"}], "+", "NN"}], ")"}], " ", "NN"}]}], 
                  ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "10368"]}], ")"}],
     " ", 
    SuperscriptBox["h", "3"]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox["35", "27"], "+", 
      FractionBox[
       RowBox[{"NN", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "893184"}], "+", 
          RowBox[{"NN", " ", 
           RowBox[{"(", 
            RowBox[{"412096", "+", 
             RowBox[{"NN", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "154880"}], "+", 
                RowBox[{"NN", " ", 
                 RowBox[{"(", 
                  RowBox[{"22208", "+", 
                   RowBox[{"NN", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3152"}], "+", 
                    RowBox[{"NN", " ", 
                    RowBox[{"(", 
                    RowBox[{"416", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "32"}], "+", "NN"}], ")"}], " ", "NN"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], "497664"]}], ")"}], " ", 
    SuperscriptBox["h", "4"]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["35", "9"]}], "+", 
      FractionBox[
       RowBox[{"3517", " ", "NN"}], "648"], "-", 
      RowBox[{
       FractionBox["1", "29859840"], 
       RowBox[{
        SuperscriptBox["NN", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"106910976", "+", 
          RowBox[{"NN", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "29456000"}], "+", 
             RowBox[{"NN", " ", 
              RowBox[{"(", 
               RowBox[{"8160960", "+", 
                RowBox[{"NN", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1057600"}], "+", 
                   RowBox[{"NN", " ", 
                    RowBox[{"(", 
                    RowBox[{"116128", "+", 
                    RowBox[{"NN", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "12880"}], "+", 
                    RowBox[{"NN", " ", 
                    RowBox[{"(", 
                    RowBox[{"1060", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "50"}], "+", "NN"}], ")"}], " ", "NN"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}]}]}], ")"}], " ", 
    SuperscriptBox["h", "5"]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox["385", "27"], "+", 
      RowBox[{
       FractionBox["1", "2149908480"], 
       RowBox[{"NN", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "48126320640"}], "+", 
          RowBox[{"NN", " ", 
           RowBox[{"(", 
            RowBox[{"28523003904", "+", 
             RowBox[{"NN", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "12252268032"}], "+", 
                RowBox[{"NN", " ", 
                 RowBox[{"(", 
                  RowBox[{"2403713536", "+", 
                   RowBox[{"NN", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "508934400"}], "+", 
                    RowBox[{"NN", " ", 
                    RowBox[{"(", 
                    RowBox[{"60721472", "+", 
                    RowBox[{"NN", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5640576"}], "+", 
                    RowBox[{"NN", " ", 
                    RowBox[{"(", 
                    RowBox[{"520608", "+", 
                    RowBox[{"NN", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "41400"}], "+", 
                    RowBox[{"NN", " ", 
                    RowBox[{"(", 
                    RowBox[{"2264", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "72"}], "+", "NN"}], ")"}], " ", "NN"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}]}], 
     ")"}], " ", 
    SuperscriptBox["h", "6"]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["5005", "81"]}], "+", 
      FractionBox[
       RowBox[{"567701", " ", "NN"}], "5832"], "-", 
      RowBox[{
       FractionBox["1", "180592312320"], 
       RowBox[{
        SuperscriptBox["NN", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"12930795749376", "+", 
          RowBox[{"NN", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4540871215104"}], "+", 
             RowBox[{"NN", " ", 
              RowBox[{"(", 
               RowBox[{"1432218962944", "+", 
                RowBox[{"NN", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "222287840768"}], "+", 
                   RowBox[{"NN", " ", 
                    RowBox[{"(", 
                    RowBox[{"36934781184", "+", 
                    RowBox[{"NN", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4062604672"}], "+", 
                    RowBox[{"NN", " ", 
                    RowBox[{"(", 
                    RowBox[{"337476032", "+", 
                    RowBox[{"NN", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "26521824"}], "+", 
                    RowBox[{"NN", " ", 
                    RowBox[{"(", 
                    RowBox[{"1940624", "+", 
                    RowBox[{"NN", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "110824"}], "+", 
                    RowBox[{"NN", " ", 
                    RowBox[{"(", 
                    RowBox[{"4284", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "98"}], "+", "NN"}], ")"}], " ", "NN"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}]}]}], ")"}], " ", 
    SuperscriptBox["h", "7"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "h", "]"}], "9"],
    SeriesData[$CellContext`h, 0, {}, 0, 9, 1],
    Editable->False]}],
  SeriesData[$CellContext`h, 0, {
   1, Rational[1, 12] (-4 - (-2 + $CellContext`NN) $CellContext`NN), 
    Rational[1, 288] (
     96 + $CellContext`NN (-104 + $CellContext`NN (
         24 + (-8 + $CellContext`NN) $CellContext`NN))), Rational[-5, 9] + 
    Rational[-1, 
       10368] $CellContext`NN (-6432 + $CellContext`NN (
        3568 + $CellContext`NN (-600 + $CellContext`NN (
            124 + (-18 + $CellContext`NN) $CellContext`NN)))), 
    Rational[35, 27] + 
    Rational[1, 
       497664] $CellContext`NN (-893184 + $CellContext`NN (
        412096 + $CellContext`NN (-154880 + $CellContext`NN (
            22208 + $CellContext`NN (-3152 + $CellContext`NN (
                416 + (-32 + $CellContext`NN) $CellContext`NN)))))), 
    Rational[-35, 9] + Rational[3517, 648] $CellContext`NN + 
    Rational[-1, 29859840] $CellContext`NN^2 (
      106910976 + $CellContext`NN (-29456000 + $CellContext`NN (
          8160960 + $CellContext`NN (-1057600 + $CellContext`NN (
              116128 + $CellContext`NN (-12880 + $CellContext`NN (
                  1060 + (-50 + $CellContext`NN) $CellContext`NN))))))), 
    Rational[385, 27] + 
    Rational[1, 
       2149908480] $CellContext`NN (-48126320640 + $CellContext`NN (
        28523003904 + $CellContext`NN (-12252268032 + $CellContext`NN (
            2403713536 + $CellContext`NN (-508934400 + $CellContext`NN (
                60721472 + $CellContext`NN (-5640576 + $CellContext`NN (
                    520608 + $CellContext`NN (-41400 + $CellContext`NN (
                    2264 + (-72 + $CellContext`NN) $CellContext`NN)))))))))), 
    Rational[-5005, 81] + Rational[567701, 5832] $CellContext`NN + 
    Rational[-1, 180592312320] $CellContext`NN^2 (
      12930795749376 + $CellContext`NN (-4540871215104 + $CellContext`NN (
          1432218962944 + $CellContext`NN (-222287840768 + $CellContext`NN (
              36934781184 + $CellContext`NN (-4062604672 + $CellContext`NN (
                  337476032 + $CellContext`NN (-26521824 + $CellContext`NN (
                    1940624 + $CellContext`NN (-110824 + $CellContext`NN (
                    4284 + (-98 + $CellContext`NN) \
$CellContext`NN)))))))))))}, 0, 9, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.9426843196385612`*^9, 3.9426843542585163`*^9}, 
   3.942684428406642*^9},
 CellLabel->
  "Out[249]=",ExpressionUUID->"a98d3df8-6ed5-402c-a598-a3f2fa915a89"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Asymptotics", " ", "of", " ", "the", " ", "renormalized", " ", 
    "coupling"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Ahhren", "=", " ", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Exp", "[", 
         RowBox[{
          RowBox[{"3", "/", "2"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"1", "/", "h"}], " ", "-", " ", 
            RowBox[{"1", "/", "hhren"}]}], ")"}]}], "]"}]}], "*", 
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{"Normal", "[", 
          RowBox[{"Simplify", "[", 
           RowBox[{"h", "*", 
            RowBox[{"AQ", "/", 
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"h", "*", "QQ"}], ",", "h"}], "]"}]}]}], "]"}], "]"}], 
         "/.", 
         RowBox[{"h", "->", "hhren"}]}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Asymptotics", " ", "of", " ", "the", " ", "vertex", " ", "counterterm"}],
     " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Az4h", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "/", " ", 
        RowBox[{"GG4", "^", "2"}]}], "*", " ", "AG4"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Asymptotics", " ", "of", " ", "the", " ", "vertex", " ", "counterterm", " ",
      "as", " ", "a", " ", "function", " ", "of", " ", "renormalized", " ", 
     "coupling"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Az4hhren", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"1", "/", "GG4"}], ",", " ", "h"}], "]"}], "/.", 
          RowBox[{"h", "->", "hhren"}]}], ")"}], "*", "Ahhren"}], "+", " ", 
       RowBox[{
        RowBox[{"Exp", "[", 
         RowBox[{
          RowBox[{"3", "/", "2"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"1", "/", "h"}], "-", 
            RowBox[{"1", "/", "hhren"}]}], ")"}]}], "]"}], "*", 
        RowBox[{"(", 
         RowBox[{"Az4h", "/.", 
          RowBox[{"h", "->", "hhren"}]}], ")"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "The", " ", "subleading", " ", "coefficients", " ", "of", " ", "the", " ",
      "primitive", " ", "asymptotics", " ", "coincide", " ", "with", " ", 
     "thoes", " ", "of", " ", 
     RowBox[{"z4", ".", " ", "We"}], " ", "store", " ", "them", " ", "for", " ",
      "later", " ", 
     RowBox[{"use", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"primitiveCoefficients", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"SeriesCoefficient", "[", 
        RowBox[{
         RowBox[{"FullSimplify", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Exp", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"12", "+", 
                RowBox[{"3", "NN"}]}], ")"}], "/", "4"}], "]"}], 
            RowBox[{"4", "/", "3"}], " ", 
            RowBox[{"Sqrt", "[", 
             RowBox[{"2", " ", "Pi"}], "]"}], "  ", 
            RowBox[{
             RowBox[{"Gamma", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"NN", "+", "4"}], ")"}], "/", "2"}], "]"}], "/", " ", 
             
             RowBox[{"(", 
              RowBox[{
               RowBox[{"h", "^", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"(", 
                    RowBox[{"NN", "+", "5"}], ")"}]}], "/", "2"}], ")"}]}], " ", 
               RowBox[{"3", "^", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"NN", "-", "1"}], ")"}], "/", "2"}], ")"}]}]}], 
              ")"}]}], " ", 
            RowBox[{"Series", "[", 
             RowBox[{
              RowBox[{"-", "Az4hhren"}], ",", 
              RowBox[{"{", 
               RowBox[{"h", ",", "0", ",", "asymptoticOrder"}], "}"}]}], 
             "]"}]}], ",", " ", 
           RowBox[{"Assumptions", "->", 
            RowBox[{"Element", "[", 
             RowBox[{"NN", ",", "Reals"}], "]"}]}]}], "]"}], "  ", ",", 
         RowBox[{"{", 
          RowBox[{"h", ",", "0", ",", "L"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"L", ",", "0", ",", 
         RowBox[{"asymptoticOrder", "-", "1"}]}], "}"}]}], "]"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.937564584337317*^9, 3.93756461594562*^9}, {
   3.937564654577838*^9, 3.937564683866795*^9}, {3.937564730060952*^9, 
   3.9375647417282267`*^9}, {3.9375649223557367`*^9, 3.937564945613199*^9}, 
   3.937565459083606*^9, 3.9375655037468576`*^9, {3.937565650717421*^9, 
   3.937565671617619*^9}, {3.939227096856184*^9, 3.9392271166044407`*^9}, {
   3.9426853311562977`*^9, 3.9426854225861893`*^9}, {3.942685555187381*^9, 
   3.942685603147669*^9}, {3.942685883789485*^9, 
   3.9426858892057333`*^9}},ExpressionUUID->"831c6136-37ef-46d5-a237-\
4438abce09e4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Subleading", " ", "terms", " ", "of", " ", "the", " ", "asymptotics", " ",
      "of", " ", "the", " ", "renormalized", " ", "coupling"}], ",", " ", 
    RowBox[{
    "normalized", " ", "to", " ", "leading", " ", "term", " ", "unity"}], ",",
     " ", 
    RowBox[{"not", " ", "36"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"prefactor", "=", " ", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{"Normal", "[", 
       RowBox[{
        RowBox[{"Normal", "[", "Ahhren", "]"}], "/.", 
        RowBox[{"h", "->", 
         RowBox[{"h", "  ", "+", " ", 
          RowBox[{
           RowBox[{"O", "[", "h", "]"}], "^", "2"}]}]}]}], "]"}], ",", " ", 
      RowBox[{"Assumptions", "->", 
       RowBox[{"Element", "[", 
        RowBox[{"NN", ",", "Reals"}], "]"}]}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"FullSimplify", "[", " ", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"Ahhren", "/", "prefactor"}], ",", 
       RowBox[{"{", 
        RowBox[{"h", ",", "0", ",", "3"}], "}"}]}], "]"}], ",", " ", 
     RowBox[{"Assumptions", "->", 
      RowBox[{"Element", "[", 
       RowBox[{"NN", ",", "Reals"}], "]"}]}]}], "]"}], "  "}]}]], "Input",
 CellChangeTimes->{{3.942685684427196*^9, 3.942685709147409*^9}, {
  3.942685868635025*^9, 3.942685877232211*^9}},
 CellLabel->
  "In[402]:=",ExpressionUUID->"636783b2-5393-4824-bc28-ad82fdacfe8b"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["3", 
     FractionBox[
      RowBox[{"5", "+", "NN"}], "2"]], " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["3", "4"]}], " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", "NN"}], ")"}]}]], " ", 
    SuperscriptBox["h", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["3", "2"]}], "-", 
      FractionBox["NN", "2"]}]], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"-", "1"}], "-", 
      FractionBox["NN", "2"]}], "]"}], " ", 
    RowBox[{"Sin", "[", 
     FractionBox[
      RowBox[{"NN", " ", "\[Pi]"}], "2"], "]"}]}], 
   RowBox[{
    SqrtBox["2"], " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{"3", "/", "2"}]]}]]}]], "Output",
 CellChangeTimes->{{3.9426856963152313`*^9, 3.9426857149328413`*^9}, 
   3.942685893266692*^9},
 CellLabel->
  "Out[402]=",ExpressionUUID->"9fb1603f-5b2a-4c3b-8d3b-2cab0b50fb38"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"1", "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["14", "3"]}], "-", 
      FractionBox[
       RowBox[{"5", " ", "NN"}], "6"], "+", 
      FractionBox[
       SuperscriptBox["NN", "2"], "8"]}], ")"}], " ", "h"}], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "+", "NN"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"2368", "+", 
       RowBox[{"NN", " ", 
        RowBox[{"(", 
         RowBox[{"552", "+", 
          RowBox[{"NN", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "172"}], "+", 
             RowBox[{"9", " ", "NN"}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["h", "2"]}], "1152"], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "+", "NN"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "363008"}], "+", 
       RowBox[{"NN", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "144256"}], "+", 
          RowBox[{"NN", " ", 
           RowBox[{"(", 
            RowBox[{"3872", "+", 
             RowBox[{"NN", " ", 
              RowBox[{"(", 
               RowBox[{"6088", "+", 
                RowBox[{"9", " ", "NN", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "88"}], "+", 
                   RowBox[{"3", " ", "NN"}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["h", "3"]}], "82944"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "h", "]"}], "4"],
    SeriesData[$CellContext`h, 0, {}, 0, 8, 2],
    Editable->False]}],
  SeriesData[$CellContext`h, 0, {
   1, 0, Rational[-14, 3] + Rational[-5, 6] $CellContext`NN + 
    Rational[1, 8] $CellContext`NN^2, 0, 
    Rational[1, 1152] (4 + $CellContext`NN) (
     2368 + $CellContext`NN (
       552 + $CellContext`NN (-172 + 9 $CellContext`NN))), 0, 
    Rational[1, 82944] (
     4 + $CellContext`NN) (-363008 + $CellContext`NN (-144256 + \
$CellContext`NN (
         3872 + $CellContext`NN (6088 + 
           9 $CellContext`NN (-88 + 3 $CellContext`NN)))))}, 0, 8, 2],
  Editable->False]], "Output",
 CellChangeTimes->{{3.9426856963152313`*^9, 3.9426857149328413`*^9}, 
   3.942685893297291*^9},
 CellLabel->
  "Out[403]=",ExpressionUUID->"1931da6e-a3bb-4c4c-b6d8-1acce793e904"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Subleading", " ", "terms", " ", "of", " ", "the", " ", "asymptotics", " ",
      "of", " ", "primitives"}], ",", " ", 
    RowBox[{
    "normalized", " ", "to", " ", "leading", " ", "term", " ", "unity"}], ",",
     " ", 
    RowBox[{"not", " ", "36"}]}], " ", "*)"}], 
  RowBox[{
   RowBox[{"prefactor", "=", " ", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{"Normal", "[", 
       RowBox[{
        RowBox[{"Normal", "[", 
         RowBox[{"-", "Az4hhren"}], "]"}], "/.", 
        RowBox[{"h", "->", 
         RowBox[{"h", "  ", "+", " ", 
          RowBox[{
           RowBox[{"O", "[", "h", "]"}], "^", "2"}]}]}]}], "]"}], ",", " ", 
      RowBox[{"Assumptions", "->", 
       RowBox[{"Element", "[", 
        RowBox[{"NN", ",", "Reals"}], "]"}]}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"FullSimplify", "[", " ", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "Az4hhren"}], "/", "prefactor"}], ",", 
       RowBox[{"{", 
        RowBox[{"h", ",", "0", ",", "3"}], "}"}]}], "]"}], ",", " ", 
     RowBox[{"Assumptions", "->", 
      RowBox[{"Element", "[", 
       RowBox[{"NN", ",", "Reals"}], "]"}]}]}], "]"}], "  "}]}]], "Input",
 CellChangeTimes->{{3.942685739445211*^9, 3.9426857489862013`*^9}, {
  3.942685831236865*^9, 3.942685856173716*^9}},
 CellLabel->
  "In[404]:=",ExpressionUUID->"61d4442d-9d3c-442b-b48c-b474f9fdf441"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["3", 
    FractionBox[
     RowBox[{"5", "+", "NN"}], "2"]], " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "4"]}], " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", "NN"}], ")"}]}]], " ", 
   SuperscriptBox["h", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["5", "2"]}], "-", 
     FractionBox["NN", "2"]}]], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     RowBox[{"-", "1"}], "-", 
     FractionBox["NN", "2"]}], "]"}], " ", 
   RowBox[{"Sin", "[", 
    FractionBox[
     RowBox[{"NN", " ", "\[Pi]"}], "2"], "]"}]}], 
  RowBox[{
   SqrtBox["2"], " ", 
   SuperscriptBox["\[Pi]", 
    RowBox[{"3", "/", "2"}]]}]]], "Output",
 CellChangeTimes->{3.942685750101305*^9, 3.942685858728182*^9, 
  3.942685894865377*^9},
 CellLabel->
  "Out[404]=",ExpressionUUID->"543cfe62-c7e6-460d-a807-29af395c7466"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"1", "+", 
   RowBox[{
    FractionBox["1", "24"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "80"}], "+", 
      RowBox[{"NN", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         RowBox[{"3", " ", "NN"}]}], ")"}]}]}], ")"}], " ", "h"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox["13", "9"], "+", 
      FractionBox[
       RowBox[{"NN", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "416"}], "+", 
          RowBox[{"NN", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "488"}], "+", 
             RowBox[{"NN", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "40"}], "+", 
                RowBox[{"9", " ", "NN"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
       "1152"]}], ")"}], " ", 
    SuperscriptBox["h", "2"]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["410", "81"]}], "+", 
      FractionBox[
       RowBox[{"NN", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "59904"}], "+", 
          RowBox[{"NN", " ", 
           RowBox[{"(", 
            RowBox[{"21376", "+", 
             RowBox[{"NN", " ", 
              RowBox[{"(", 
               RowBox[{"960", "+", 
                RowBox[{"NN", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1880"}], "+", 
                   RowBox[{"9", " ", "NN", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "28"}], "+", 
                    RowBox[{"3", " ", "NN"}]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}]}], ")"}]}], "82944"]}], ")"}], " ", 
    SuperscriptBox["h", "3"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "h", "]"}], "4"],
    SeriesData[$CellContext`h, 0, {}, 0, 8, 2],
    Editable->False]}],
  SeriesData[$CellContext`h, 0, {
   1, 0, Rational[1, 24] (-80 + $CellContext`NN (-4 + 3 $CellContext`NN)), 0, 
    Rational[13, 9] + 
    Rational[1, 
       1152] $CellContext`NN (-416 + $CellContext`NN (-488 + $CellContext`NN \
(-40 + 9 $CellContext`NN))), 0, Rational[-410, 81] + 
    Rational[1, 
       82944] $CellContext`NN (-59904 + $CellContext`NN (
        21376 + $CellContext`NN (
          960 + $CellContext`NN (-1880 + 
            9 $CellContext`NN (-28 + 3 $CellContext`NN)))))}, 0, 8, 2],
  Editable->False]], "Output",
 CellChangeTimes->{3.942685750101305*^9, 3.942685858728182*^9, 
  3.94268589489214*^9},
 CellLabel->
  "Out[405]=",ExpressionUUID->"1aa05989-8e4d-46e0-9052-67a0f7452dd4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "This", " ", "function", " ", "uses", " ", "the", " ", "list", " ", "of", 
     " ", "primitive", " ", "asymptotics", " ", "coefficients", " ", "and", " ",
      "returns", " ", "the", " ", "concrete", " ", "formula", " ", "for", " ",
      "the", " ", "asymptotics"}], ",", " ", 
    RowBox[{
    "including", " ", "the", " ", "Gamma", " ", "functions", " ", "etc"}]}], 
   " ", "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"primitiveAsymptotics", "[", 
     RowBox[{"n_", ",", " ", "NNval_", ",", " ", "rmax_"}], "]"}], ":=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"3", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"NNval", "-", "1"}], ")"}], "/", "2"}], ")"}]}], " ", 
        RowBox[{
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{"12", "+", 
              RowBox[{"3", "NNval"}]}], ")"}]}], "/", "4"}], "]"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", "/", "3"}], " ", 
           RowBox[{"Sqrt", "[", 
            RowBox[{"2", "Pi"}], "]"}], 
           RowBox[{"Gamma", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"NNval", "+", "4"}], ")"}], "/", "2"}], "]"}]}], 
          ")"}]}], 
        RowBox[{"Gamma", "[", 
         RowBox[{"n", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"NNval", "+", "5"}], ")"}], "/", "2"}], "-", "r"}], "]"}],
         "  ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"primitiveCoefficients", "[", 
           RowBox[{"[", 
            RowBox[{"r", "+", "1"}], "]"}], "]"}], "/.", 
          RowBox[{"NN", "->", "NNval"}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "/", "3"}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{"n", "+", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"NNval", "+", "5"}], ")"}], "/", "2"}], "-", "r"}], 
          ")"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"r", ",", "0", ",", "rmax"}], "}"}]}], "]"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"primitiveAsymptotics", "[", 
    RowBox[{"L", ",", "NN", ",", "1"}], "]"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.937634862105371*^9, 3.937634868507351*^9}, {
   3.9376349356044817`*^9, 3.9376351222242537`*^9}, {3.9376529566011143`*^9, 
   3.937652983789598*^9}, {3.9378392055380173`*^9, 3.937839237961358*^9}, {
   3.937841162916049*^9, 3.937841215323823*^9}, 3.937841245820653*^9, {
   3.9378424471267767`*^9, 3.937842458792159*^9}, {3.9378424914418592`*^9, 
   3.937842521027894*^9}, {3.937842588540875*^9, 3.9378426106569777`*^9}, {
   3.937842711875894*^9, 3.93784271634138*^9}, {3.9378430941698227`*^9, 
   3.937843097858877*^9}, 3.9378441945371037`*^9, {3.937895958189073*^9, 
   3.937895959170869*^9}, {3.937903110602764*^9, 3.937903111260467*^9}, {
   3.939230341484974*^9, 3.939230344917232*^9}, {3.942685912381393*^9, 
   3.942685947063389*^9}, {3.9426859796009827`*^9, 3.942685987146028*^9}, {
   3.94268601971243*^9, 3.942686025618925*^9}, {3.942686066331958*^9, 
   3.942686076206192*^9}, {3.94268614851439*^9, 3.942686149058032*^9}},
 CellLabel->
  "In[422]:=",ExpressionUUID->"58265235-2262-4894-aec2-2e43711b9ea9"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["2", 
    RowBox[{
     RowBox[{"-", "2"}], "+", "L", "+", 
     FractionBox["NN", "2"]}]], " ", 
   SuperscriptBox["3", 
    RowBox[{"-", "L"}]], " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "4"]}], " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", "NN"}], ")"}]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "80"}], "-", 
        RowBox[{"4", " ", "NN"}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["NN", "2"]}]}], ")"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["3", "2"], "+", "L", "+", 
        FractionBox["NN", "2"]}], "]"}]}], "+", 
     RowBox[{"16", " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"L", "+", 
        FractionBox[
         RowBox[{"5", "+", "NN"}], "2"]}], "]"}]}]}], ")"}]}], 
  RowBox[{
   SqrtBox["\[Pi]"], " ", 
   RowBox[{"Gamma", "[", 
    FractionBox[
     RowBox[{"4", "+", "NN"}], "2"], "]"}]}]]], "Output",
 CellChangeTimes->{{3.942686071813088*^9, 3.942686076727065*^9}, 
   3.942686149359982*^9},
 CellLabel->
  "Out[423]=",ExpressionUUID->"c01da3b0-d853-4064-8d6d-af6920cc5868"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"primtive", " ", "asymptotics"}], ",", " ", 
    RowBox[{"including", " ", "the", " ", "denominators"}], ",", " ", 
    RowBox[{
    "scaled", " ", "to", " ", "unit", " ", "leading", " ", "coefficient"}]}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"scaledPrimitiveAsymptotics", "[", 
     RowBox[{"n_", ",", " ", "NNval_", ",", " ", "rmax_"}], "]"}], ":=", 
    RowBox[{"FunctionExpand", "[", 
     RowBox[{"Sum", "[", " ", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Gamma", "[", 
          RowBox[{"n", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"NNval", "+", "5"}], ")"}], "/", "2"}], "-", "r"}], 
          "]"}], "/", 
         RowBox[{"Gamma", "[", 
          RowBox[{"n", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"NNval", "+", "5"}], ")"}], "/", "2"}]}], " ", "]"}]}], "  ", 
        RowBox[{"(", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"primitiveCoefficients", "[", 
            RowBox[{"[", 
             RowBox[{"r", "+", "1"}], "]"}], "]"}], "/", 
           RowBox[{"primitiveCoefficients", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], "/.", 
          RowBox[{"NN", "->", "NNval"}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "/", "3"}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{"-", "r"}], ")"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"r", ",", "0", ",", "rmax"}], "}"}]}], "]"}], "]"}]}], "\[IndentingNewLine]",
    " ", 
   RowBox[{"scaledPrimitiveAsymptotics", "[", 
    RowBox[{"L", ",", "NN", ",", "2"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.942685954180047*^9, 3.942686060150042*^9}, {
  3.94268614252135*^9, 3.9426861427828712`*^9}, {3.942686932210647*^9, 
  3.942686934436142*^9}},ExpressionUUID->"12f35f2d-18eb-4c3e-997f-\
5a381477be92"],

Cell[BoxData[
 RowBox[{"1", "+", 
  FractionBox[
   RowBox[{
    RowBox[{"-", "120"}], "-", 
    RowBox[{"6", " ", "NN"}], "+", 
    FractionBox[
     RowBox[{"9", " ", 
      SuperscriptBox["NN", "2"]}], "2"]}], 
   RowBox[{"12", " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", 
      RowBox[{"2", " ", "L"}], "+", "NN"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"52", "+", 
    RowBox[{
     FractionBox["1", "32"], " ", "NN", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "416"}], "+", 
       RowBox[{"NN", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "488"}], "+", 
          RowBox[{"NN", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "40"}], "+", 
             RowBox[{"9", " ", "NN"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "L"}], "+", "NN"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", 
      RowBox[{"2", " ", "L"}], "+", "NN"}], ")"}]}]]}]], "Output",
 CellChangeTimes->{{3.942685966066018*^9, 3.94268600136203*^9}, 
   3.9426860788830013`*^9, 3.9426861535011463`*^9},
 CellLabel->
  "Out[425]=",ExpressionUUID->"079095f1-0095-4780-b8b8-65cef792a35e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "We", " ", "can", " ", "easily", " ", "transform", " ", "that", " ", 
    "into", " ", "a", " ", "expansion", " ", "in", " ", 
    RowBox[{"1", "/", "L"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{"scaledPrimitiveAsymptotics", "[", 
     RowBox[{"L", ",", "NN", ",", "5"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"L", ",", "Infinity", ",", "3"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.942686120177807*^9, 3.942686135844413*^9}},
 CellLabel->
  "In[426]:=",ExpressionUUID->"c698a653-fe9d-4fdb-8498-ec0964583850"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"1", "+", 
   FractionBox[
    RowBox[{
     RowBox[{"-", "80"}], "-", 
     RowBox[{"4", " ", "NN"}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["NN", "2"]}]}], 
    RowBox[{"16", " ", "L"}]], "+", 
   FractionBox[
    RowBox[{"5504", "+", 
     RowBox[{"1056", " ", "NN"}], "-", 
     RowBox[{"568", " ", 
      SuperscriptBox["NN", "2"]}], "-", 
     RowBox[{"88", " ", 
      SuperscriptBox["NN", "3"]}], "+", 
     RowBox[{"9", " ", 
      SuperscriptBox["NN", "4"]}]}], 
    RowBox[{"512", " ", 
     SuperscriptBox["L", "2"]}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"-", "856064"}], "-", 
     RowBox[{"297984", " ", "NN"}], "+", 
     RowBox[{"58624", " ", 
      SuperscriptBox["NN", "2"]}], "+", 
     RowBox[{"33600", " ", 
      SuperscriptBox["NN", "3"]}], "+", 
     RowBox[{"328", " ", 
      SuperscriptBox["NN", "4"]}], "-", 
     RowBox[{"684", " ", 
      SuperscriptBox["NN", "5"]}], "+", 
     RowBox[{"27", " ", 
      SuperscriptBox["NN", "6"]}]}], 
    RowBox[{"24576", " ", 
     SuperscriptBox["L", "3"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "L"], "]"}], "4"],
    SeriesData[$CellContext`L, 
     DirectedInfinity[1], {}, 0, 4, 1],
    Editable->False]}],
  SeriesData[$CellContext`L, 
   DirectedInfinity[1], {
   1, Rational[1, 16] (-80 - 4 $CellContext`NN + 3 $CellContext`NN^2), 
    Rational[1, 512] (5504 + 1056 $CellContext`NN - 568 $CellContext`NN^2 - 
     88 $CellContext`NN^3 + 9 $CellContext`NN^4), 
    Rational[1, 24576] (-856064 - 297984 $CellContext`NN + 
     58624 $CellContext`NN^2 + 33600 $CellContext`NN^3 + 
     328 $CellContext`NN^4 - 684 $CellContext`NN^5 + 27 $CellContext`NN^6)}, 
   0, 4, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.942686155801772*^9},
 CellLabel->
  "Out[426]=",ExpressionUUID->"dcb75674-8009-4260-be9f-1c4f3f8a321d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Inspect", " ", "the", " ", "quality", " ", "of", " ", "the", " ", 
    "primitive", " ", "asymptotics"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"NNvalue", "=", "1"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"dataplot1", "=", 
     RowBox[{"ListLogPlot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"pL", "[", 
         RowBox[{"[", 
          RowBox[{";;", "20"}], "]"}], "]"}], "/.", 
        RowBox[{"n", "->", "NNvalue"}]}], ",", " ", 
       RowBox[{"PlotMarkers", "->", 
        RowBox[{"{", 
         RowBox[{"Style", "[", 
          RowBox[{"\"\<\[FilledCircle]\>\"", ",", " ", "Black", ",", "16"}], 
          " ", "]"}], "  ", "}"}]}]}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"dataplot2", "=", 
     RowBox[{"LogPlot", "[", "  ", 
      RowBox[{
       RowBox[{"primitiveAsymptotics", "[", 
        RowBox[{"n", ",", "NNvalue", ",", "0"}], "]"}], "  ", ",", " ", 
       RowBox[{"{", 
        RowBox[{"n", ",", "0", ",", "50"}], "}"}], ",", " ", 
       RowBox[{"PlotStyle", "->", 
        RowBox[{"Darker", "[", "Green", "]"}]}]}], "]"}]}], ";"}], "\n", 
   RowBox[{"Show", "[", 
    RowBox[{"dataplot1", ",", "dataplot2"}], "]"}]}]}]], "Input",
 CellLabel->
  "In[552]:=",ExpressionUUID->"f05bfdba-9660-40c7-b5a3-783ad60e0dd1"],

Cell[BoxData[
 GraphicsBox[{{{}, 
    InterpretationBox[{
      TagBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
         0.012833333333333334`], AbsoluteThickness[2], 
         GeometricTransformationBox[InsetBox[
           StyleBox[
            StyleBox["\<\"\[FilledCircle]\"\>",
             StripOnInput->False,
             LineColor->GrayLevel[0],
             FrontFaceColor->GrayLevel[0],
             BackFaceColor->GrayLevel[0],
             GraphicsColor->GrayLevel[0],
             FontSize->16,
             FontColor->GrayLevel[0]],
            StripOnInput->False,
            GraphicsBoxOptions->{DefaultBaseStyle->Directive[
              PointSize[0.012833333333333334`], 
              RGBColor[0.368417, 0.506779, 0.709798], 
              AbsoluteThickness[2]]}], {0., 0.}], CompressedData["
1:eJxTTMoPSmVmYGAQBmJGIGZigIEP9j4z9r9R/nzTHsLncGBAAQIO3Mxrq15N
/giVF3G4N+dSh+1bVqg6CYcP2u7/d70ShPJlHJZnOERMTZCE8hUc7B8nLC2f
rwDlKznwtX8sqdmjAuWrOLBkTdzUwaQJ5as5BC01U2DM04XyNRxc9efbcv0z
gPK1HLh/PNpoG2oM5es4vHo1IXX5blMoX8/hTdDb4DIDCyjfwOG1RO6rT5us
oHxDhw/b5/6ocLKF8o0cYj7GzSq+Zw/lGzustmw113V2hPJNHE7137tyfY6T
AwCJvU1h
          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ],
       {"WolframDynamicHighlight", <|
        "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>}], 
      DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
        Slot["HighlightElements"], 
        Slot["LayoutOptions"], 
        Slot["Meta"], 
        Charting`HighlightActionFunction["DynamicHighlight", {{
           Annotation[{
             Directive[
              PointSize[0.012833333333333334`], 
              RGBColor[0.368417, 0.506779, 0.709798], 
              AbsoluteThickness[2]], 
             GeometricTransformation[
              Inset[
               Style[
                Style["\[FilledCircle]", 
                 GrayLevel[0], 16], 
                GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                    PointSize[0.012833333333333334`], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[2]]}], {0., 0.}], CompressedData["
1:eJxTTMoPSmVmYGAQBmJGIGZigIEP9j4z9r9R/nzTHsLncGBAAQIO3Mxrq15N
/giVF3G4N+dSh+1bVqg6CYcP2u7/d70ShPJlHJZnOERMTZCE8hUc7B8nLC2f
rwDlKznwtX8sqdmjAuWrOLBkTdzUwaQJ5as5BC01U2DM04XyNRxc9efbcv0z
gPK1HLh/PNpoG2oM5es4vHo1IXX5blMoX8/hTdDb4DIDCyjfwOG1RO6rT5us
oHxDhw/b5/6ocLKF8o0cYj7GzSq+Zw/lGzustmw113V2hPJNHE7137tyfY6T
AwCJvU1h
              "]]}, "Charting`Private`Tag#1"]}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
          "LayoutOptions" -> <|
           "PlotRange" -> {{0, 20.}, {-2.9130938481749666`, 
              37.225336655304616`}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, -2.9130938481749666`}, 
            "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
            "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
              Directive[
               PointSize[0.012833333333333334`], 
               RGBColor[0.368417, 0.506779, 0.709798], 
               AbsoluteThickness[2]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                Identity[
                 Part[#, 1]], 
                Exp[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {Log, Exp}}|>, 
            "Primitives" -> {}, "GCFlag" -> False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            ListLogPlot, "GroupHighlight" -> False|>|>]]& )[<|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
         "LayoutOptions" -> <|
          "PlotRange" -> {{0, 20.}, {-2.9130938481749666`, 
             37.225336655304616`}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, -2.9130938481749666`}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
             Directive[
              PointSize[0.012833333333333334`], 
              RGBColor[0.368417, 0.506779, 0.709798], 
              AbsoluteThickness[2]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               Identity[
                Part[#, 1]], 
               Exp[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {Log, Exp}}|>, 
           "Primitives" -> {}, "GCFlag" -> False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListLogPlot, "GroupHighlight" -> False|>|>],
       ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
        4.503599627370496*^15, -4.503599627370496*^15}}]},
     Annotation[{{
        Annotation[{
          Directive[
           PointSize[0.012833333333333334`], 
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[2]], 
          GeometricTransformation[
           Inset[
            Style[
             Style["\[FilledCircle]", 
              GrayLevel[0], 16], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.012833333333333334`], 
                 RGBColor[0.368417, 0.506779, 0.709798], 
                 AbsoluteThickness[2]]}], {0., 0.}], CompressedData["
1:eJxTTMoPSmVmYGAQBmJGIGZigIEP9j4z9r9R/nzTHsLncGBAAQIO3Mxrq15N
/giVF3G4N+dSh+1bVqg6CYcP2u7/d70ShPJlHJZnOERMTZCE8hUc7B8nLC2f
rwDlKznwtX8sqdmjAuWrOLBkTdzUwaQJ5as5BC01U2DM04XyNRxc9efbcv0z
gPK1HLh/PNpoG2oM5es4vHo1IXX5blMoX8/hTdDb4DIDCyjfwOG1RO6rT5us
oHxDhw/b5/6ocLKF8o0cYj7GzSq+Zw/lGzustmw113V2hPJNHE7137tyfY6T
AwCJvU1h
           "]]}, "Charting`Private`Tag#1"]}}, <|
      "HighlightElements" -> <|
        "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
       "LayoutOptions" -> <|
        "PlotRange" -> {{0, 20.}, {-2.9130938481749666`, 
           37.225336655304616`}}, "Frame" -> {{False, False}, {False, False}},
          "AxesOrigin" -> {0, -2.9130938481749666`}, 
         "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
         "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
           Directive[
            PointSize[0.012833333333333334`], 
            RGBColor[0.368417, 0.506779, 0.709798], 
            AbsoluteThickness[2]]}, 
         "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
             Identity[
              Part[#, 1]], 
             Exp[
              Part[#, 2]]}& ), 
           "ScalingFunctions" -> {{Identity, Identity}, {Log, Exp}}|>, 
         "Primitives" -> {}, "GCFlag" -> False|>, 
       "Meta" -> <|
        "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
         ListLogPlot, "GroupHighlight" -> False|>|>, 
      "DynamicHighlight"]], {{}, {}}}, 
   InterpretationBox[{
     TagBox[{{{}, {}, 
        TagBox[
         {RGBColor[0, 
           NCache[
            Rational[2, 3], 0.6666666666666666], 0], AbsoluteThickness[2], 
          Opacity[1.], LineBox[CompressedData["
1:eJwtk3k4VWsbxjcZSvkMpTjHJ0MpO2FH22zdhs0yhsxT66jY0iBDqUypzxCR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           "]]},
         Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
      {"WolframDynamicHighlight", <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
     DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
       Slot["HighlightElements"], 
       Slot["LayoutOptions"], 
       Slot["Meta"], 
       Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
           Annotation[{
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              RGBColor[0, 
               Rational[2, 3], 0]], 
             Line[CompressedData["
1:eJwtk3k4VWsbxjcZSvkMpTjHJ0MpO2FH22zdhs0yhsxT66jY0iBDqUypzxCR
HEUkmjQdKqekjtZWIh11IpooQ0WlwSFtyuarbb/Xta71x/3+3vu53+d9NEK3
eK4XZzAYOT++n3/NXMGJUrVLVo+y/CZ40WK8mpk6Czdxc4n2FaeTIkLFePXx
lSeXco8R3J7Rol4PMV6jwdZwKW4Vcam1n7Y2EOPdzW4jR8NpYqYbq7D5PYPX
bLan9kP4P4RFabGfoS+Ddy+vc+vb8G6iqGL/dXe1STqj8FBzPquH2JAscyRt
WEDrcokAw6oeIj3/nW5ko4COls7bFX2ul+jcKTvbZpOAnuQY3Rwqe0WM2Jg0
sGomaOXbO20/7h8g/u3Q79ps8Z12qpN26w//TET86vni5X/G6BmMn2uIsMsd
aA56wKez1dc80LIYIi5aHk5VLubTsaHX47wahoiXGmWJMtp82q4/quFK+7/E
YwY3XcvkK9338cVv8aMjxIMtMeG7XL/Q6oKaEgF7jLjzaeuNRcQQLSk8n4ET
i5dkKS3uoe/LsmdJBDOwMrHpQKfFC7rNWbHwQQIDa35/NTSi0UU/zfykXVTC
QLKPXKG+VCf9WrLCTq+LgTthktVzW57SE4IFKX6BYqhjTxaecG2nmZ/Gv17w
F8e4YYumhEcjnfGg7rW3jwQGS82654zdJMSE9jMR9tRj+GpAP2GTy+FVrJoJ
uZgK8z8+DIh0eehWZHzedoGB9frfZFmy8hiNjCxc0sqAmVCfh335Yi5TUrJw
1Vn/73yHeUhnV85+3CcL3tTPtQD2uZUmk4ZKuNyeGNdsooxX+mMvkvKVED3z
J68KV80zsbNCVWGuyKySSFbF0o5dXd32/8W4kF+Ilr2D4j0TGgj/fvDoKT91
wOCFZ8BpTUgJ/TVRljZ3QH5sMbY0DhhWuWqiqFsubyJfG5NCXgtVh3vJCg0m
9gVILRZsXIQMVfM7HyWXQU7Ia6OjPU2vPFoPa5t2hbG42pj61N3p6K2P2UJ9
Kb6uD7rZGstCvbSKR6T/UuQ11AeQz1iYbh8TO55UVpTcMgRLIeXQu1gmJis/
8wSORhDaTy2DXlnqTRd1NqgRS123jbpQjGXXmpazoSzk9ZDHYTO1ckxQXnpH
lb9fD8Nhl5btNDcV+RvgzUuXJkcZc1TnmHW2eRpAz8q8YPszc0y/HxbGAqdM
x/MtEXvd0v2oCwsegjcv63ytMCj0Z6GVl3H2jBJA3zs1nBm4AklPlseNZgNj
Qn0FeLwjjd7h1ohwMK2L8DNEeXP97htd1hAXnm+E5Hb5ZkPaBiVnWFciNxhh
5ZB0w4xVtigW8kbw3zj7dYmqHfJG6nZHbV+JQwo6hXd5dqL+rcTgidXuockc
9J+L28aNZiPxWspz+YX2ov6wkcHsfVgwYI8G+4OFqanGuPCXDjOizEF0vyYQ
zBqji71IiK163pebYgK5xNYqY1lHUX2meKbmYpLR6AiG9VWxsh2m+Esr4OG6
7U4i3gzjnx1umVk6I2MB37Ut3QzNbgf6WZIumJ5vc5jZvLG3uuaCqIC1t/h7
zJEZbK3emeAKjlC3QOIJ5/O3jd3Qu9toHVFggSjpyOrzyqtEvCWGHx23Dbyx
CvPyi55nllvigGaod4OfO9qE+SwRczTcKbHcHaflmTuaiq2wu2d4TqSKh+h9
WCE4bsLFL9wD9dELOUvOE4jxG3m98YOHqH7giYP785n6nihVL1O19AJ2vjy+
2aXac1pPAUae9nuVjnmiLuEbg/sQUCjfFzixfTWE48WwhtIi/j2ZhtXQcJae
0PK1xt1thdXOq7wgnO8Ua5Qskw7WzvPCn//oZD1rtwY7S3P3gIq3KJ8NlFoS
gqQpb2Q3ThqoB9vAm7WmNITvLfK3QcH/lMtTDHyQH/NuA9Vlg19rQmofN/lA
QrjBFj1999OPi/siQUlNTtPfFvFNsfl0ge90/mRbfPM6lUQ99sVZHcl7sT22
gOLfsg3b/KbrY9jhuqR6YNF5P0h9EVOpD7HDly1VX12d/KfzpdjBT+uDWmiq
PyoMLiWVDtghPWf0LZMVIOI5uN5bdqkgIAA6oefcBJs4uBp/QWazUuB0vhQO
/A4qKJgZBaLTsfay9yAHXsvZobcHAzEqLJCD44qVtavlgtB2YudyIsYe8/e6
GZ7tCIKOkLdHeOqfTHowCGPVHhaaw/YwzAzpCLsULJpfBzgcfGyb0xyMqWvR
V9I2O0DjqtNhpX0h4AvzO+D2EavS6jMhcDaw5ySMOqBy+/7bOdvWiO6PRIdl
c+j8zDVoCtaPiIwhEWg245EVk4LiWu6No3Ek1nIPXtTXpRDCLZd9uJ3EBsdF
R9T1KHyNnnvZKIEEZFzyxFdQon6R8EqxtA5eSWFRBv+bYC+JHc9y5JpMKaRc
prMPHCKh1T7h5OlIwUza/eKV2h/+e4KubuVSSJuTKf72BgnDc6Tiug0UWhVu
ef1yk0Sx1IKdPhspcFWNxpNukdgc7LPJPIrCYZayDfk3iZottn2S8RS+BPY8
et5F4rIKX+JoOgX8pqIt203iWFKO2oFMCllhnvFEL4k/VMds92RR0NzaoHry
DYl2GavLEbkUPNLOrN/0iYTBQLyq8WEKJVm9NceGSHQ7p/3OLKLw9sAvMm3D
JFZ/D1ZWK/6Rpzi7ks0nkWTPtZU8RqGl7A4jYpxEydvC92NlFBacnvQs/k7C
qS/36IfjFELPG5+6LyCx2NglqOckhcqLUT9aRIL/vkW7/TSF/wPdntBq
              "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PlotRange" -> {{0, 50}, {-2.1810321535608437`, 
             133.21339740775122`}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, -9.70294490696705}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              RGBColor[0, 
               Rational[2, 3], 0]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               Identity[
                Part[#, 1]], 
               Exp[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {Log, Exp}}|>, 
           "Primitives" -> {}, "GCFlag" -> False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>]]& )[<|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PlotRange" -> {{0, 50}, {-2.1810321535608437`, 
            133.21339740775122`}}, 
          "Frame" -> {{False, False}, {False, False}}, 
          "AxesOrigin" -> {0, -9.70294490696705}, 
          "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             RGBColor[0, 
              Rational[2, 3], 0]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              Identity[
               Part[#, 1]], 
              Exp[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {Log, Exp}}|>, 
          "Primitives" -> {}, "GCFlag" -> False|>, 
        "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>],
      ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
       4.503599627370496*^15, -4.503599627370496*^15}}]},
    Annotation[{{{{}, {}, 
        Annotation[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[2], 
           RGBColor[0, 
            Rational[2, 3], 0]], 
          Line[CompressedData["
1:eJwtk3k4VWsbxjcZSvkMpTjHJ0MpO2FH22zdhs0yhsxT66jY0iBDqUypzxCR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           "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
     "HighlightElements" -> <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
      "LayoutOptions" -> <|
       "PlotRange" -> {{0, 50}, {-2.1810321535608437`, 133.21339740775122`}}, 
        "Frame" -> {{False, False}, {False, False}}, 
        "AxesOrigin" -> {0, -9.70294490696705}, 
        "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
        "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
          Directive[
           Opacity[1.], 
           AbsoluteThickness[2], 
           RGBColor[0, 
            Rational[2, 3], 0]]}, 
        "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
            Identity[
             Part[#, 1]], 
            Exp[
             Part[#, 2]]}& ), 
          "ScalingFunctions" -> {{Identity, Identity}, {Log, Exp}}|>, 
        "Primitives" -> {}, "GCFlag" -> False|>, 
      "Meta" -> <|
       "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
        Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, -2.9130938481749666`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{
     Charting`ScaledTicks[{Log, Exp}, {Log, Exp}, "Nice", WorkingPrecision -> 
      15.954589770191003`, RotateLabel -> 0], 
     Charting`ScaledFrameTicks[{Log, Exp}]}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.368417, 0.506779, 0.709798], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.880722, 0.611041, 0.142051], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.560181, 0.691569, 0.194885], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.528488, 0.470624, 0.701351], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.363898, 0.618501, 0.782349], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[1, 0.75, 0], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.647624, 0.37816, 0.614037], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.571589, 0.586483, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05], 
    "OptimizePlotMarkers" -> True, "IncludeHighlighting" -> "CurrentPoint", 
    "HighlightStyle" -> Automatic, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Exp[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Exp[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 20.}, {-2.9130938481749666`, 37.225336655304616`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->FrontEndValueCache[{Automatic, 
     Charting`ScaledTicks[{Log, Exp}, {Log, Exp}, "Nice", WorkingPrecision -> 
      15.954589770191003`, RotateLabel -> 0]}, {
    Automatic, {{4.605170185988092, 
       FormBox["100", TraditionalForm], {0.01, 0.}}, {13.815510557964274`, 
       FormBox[
        TemplateBox[{"10", "6"}, "Superscript", SyntaxForm -> SuperscriptBox],
         TraditionalForm], {0.01, 0.}}, {23.025850929940457`, 
       FormBox[
        TemplateBox[{"10", "10"}, "Superscript", SyntaxForm -> 
         SuperscriptBox], TraditionalForm], {0.01, 0.}}, {32.23619130191664, 
       FormBox[
        TemplateBox[{"10", "14"}, "Superscript", SyntaxForm -> 
         SuperscriptBox], TraditionalForm], {0.01, 0.}}, {-4.605170185988091, 
       
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-2.3025850929940455`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {0., 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      2.302585092994046, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      6.907755278982137, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      9.210340371976184, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      11.512925464970229`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      16.11809565095832, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      18.420680743952367`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      20.72326583694641, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      25.328436022934504`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      27.631021115928547`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      29.933606208922594`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      34.538776394910684`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      36.841361487904734`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      39.14394658089878, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      41.44653167389282, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}}}]]], "Output",
 CellChangeTimes->{3.942686940104301*^9},
 CellLabel->
  "Out[555]=",ExpressionUUID->"3988f3b9-081a-4080-b264-5281e8ca2495"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"At", " ", "first", " ", "sight"}], ",", " ", 
    RowBox[{"it", " ", "looks", " ", "ok"}], ",", " ", 
    RowBox[{
     RowBox[{
     "but", " ", "pay", " ", "attention", " ", "to", " ", "the", " ", "y"}], "-", 
     RowBox[{
      RowBox[{"axis", ".", " ", "We"}], " ", "see", " ", "more", " ", "if", " ",
       "we", " ", "divide", " ", "by", " ", "the", " ", "leading", " ", 
      "asymptotics"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"NNvalue", "=", "1"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"dataplot1", "=", 
     RowBox[{"ListPlot", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"pL", "[", 
             RowBox[{"[", 
              RowBox[{"L", ",", "2"}], "]"}], "]"}], "/.", 
            RowBox[{"n", "->", "NNvalue"}]}], ")"}], "/", 
          RowBox[{"primitiveAsymptotics", "[", 
           RowBox[{"L", ",", "NNvalue", ",", "0"}], "]"}]}], " ", ",", " ", 
         RowBox[{"{", 
          RowBox[{"L", ",", "1", ",", "20"}], "}"}]}], "]"}], ",", 
       RowBox[{"PlotMarkers", "->", 
        RowBox[{"{", 
         RowBox[{"Style", "[", 
          RowBox[{"\"\<\[FilledCircle]\>\"", ",", " ", "Black", ",", "16"}], 
          " ", "]"}], "  ", "}"}]}]}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"dataplot2", "=", 
     RowBox[{"Plot", "[", " ", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", " ", 
         RowBox[{
          RowBox[{"primitiveAsymptotics", "[", 
           RowBox[{"L", ",", "NNvalue", ",", "2"}], "]"}], "/", 
          RowBox[{"primitiveAsymptotics", "[", 
           RowBox[{"L", ",", "NNvalue", ",", "0"}], "]"}]}]}], "}"}], "  ", ",",
        " ", 
       RowBox[{"{", 
        RowBox[{"L", ",", "0", ",", "50"}], "}"}], ",", " ", 
       RowBox[{"PlotStyle", "->", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Darker", "[", "Green", "]"}], ",", "Red"}], "}"}]}]}], 
      "]"}]}], ";"}], "\n", 
   RowBox[{"Show", "[", 
    RowBox[{"dataplot1", ",", "dataplot2"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9426866129321413`*^9, 3.942686756039006*^9}, {
  3.942686787546741*^9, 3.942686825775723*^9}},
 CellLabel->
  "In[548]:=",ExpressionUUID->"4e3fecc0-a487-49d9-a4c7-9d240b640bac"],

Cell[BoxData[
 GraphicsBox[{{{}, 
    InterpretationBox[{
      TagBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
         0.012833333333333334`], AbsoluteThickness[2], 
         GeometricTransformationBox[InsetBox[
           StyleBox[
            StyleBox["\<\"\[FilledCircle]\"\>",
             StripOnInput->False,
             LineColor->GrayLevel[0],
             FrontFaceColor->GrayLevel[0],
             BackFaceColor->GrayLevel[0],
             GraphicsColor->GrayLevel[0],
             FontSize->16,
             FontColor->GrayLevel[0]],
            StripOnInput->False,
            GraphicsBoxOptions->{DefaultBaseStyle->Directive[
              PointSize[0.012833333333333334`], 
              RGBColor[0.368417, 0.506779, 0.709798], 
              AbsoluteThickness[2]]}], {0., 0.}], CompressedData["
1:eJxTTMoPSmVmYGAQAWJGIGZigIEP9mnfD8/6PUHKASrgwIACOBwearx+o/vw
vj2EL+CwMm5D4aMX16F8EYeWa+oTNlbcgvIlHF7/kPzab30HypdxyLkY4FuT
eA/KV3CI+Vu665TXAyhfyWGnwN6ynviHUL6Kg0jCGmXttEdQvprDrvWJSnsj
H0P5Gg57YmwceSyeQPlaDktPVPMcYngK5es4LOg1bt63BcbXc/hjVv1paugz
KN/AYc6i8j+GT2F8Q4dq5g9PJqQ+h/KNHP5tnKU39waMb+zwp/t8orjDCyjf
xOHKQ9msnrkv7AFhclz5
          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ],
       {"WolframDynamicHighlight", <|
        "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>}], 
      DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
        Slot["HighlightElements"], 
        Slot["LayoutOptions"], 
        Slot["Meta"], 
        Charting`HighlightActionFunction["DynamicHighlight", {{
           Annotation[{
             Directive[
              PointSize[0.012833333333333334`], 
              RGBColor[0.368417, 0.506779, 0.709798], 
              AbsoluteThickness[2]], 
             GeometricTransformation[
              Inset[
               Style[
                Style["\[FilledCircle]", 
                 GrayLevel[0], 16], 
                GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                    PointSize[0.012833333333333334`], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[2]]}], {0., 0.}], CompressedData["
1:eJxTTMoPSmVmYGAQAWJGIGZigIEP9mnfD8/6PUHKASrgwIACOBwearx+o/vw
vj2EL+CwMm5D4aMX16F8EYeWa+oTNlbcgvIlHF7/kPzab30HypdxyLkY4FuT
eA/KV3CI+Vu665TXAyhfyWGnwN6ynviHUL6Kg0jCGmXttEdQvprDrvWJSnsj
H0P5Gg57YmwceSyeQPlaDktPVPMcYngK5es4LOg1bt63BcbXc/hjVv1paugz
KN/AYc6i8j+GT2F8Q4dq5g9PJqQ+h/KNHP5tnKU39waMb+zwp/t8orjDCyjf
xOHKQ9msnrkv7AFhclz5
              "]]}, "Charting`Private`Tag#1"]}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
          "LayoutOptions" -> <|
           "PlotRange" -> {{0., 20.}, {0, 1.2012772498365591`}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0., 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
            "Axes" -> {True, True}, "AspectRatio" -> GoldenRatio^(-1), 
            "DefaultStyle" -> {
              Directive[
               PointSize[0.012833333333333334`], 
               RGBColor[0.368417, 0.506779, 0.709798], 
               AbsoluteThickness[2]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                Identity[
                 Part[#, 1]], 
                Identity[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            ListPlot, "GroupHighlight" -> False|>|>]]& )[<|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
         "LayoutOptions" -> <|
          "PlotRange" -> {{0., 20.}, {0, 1.2012772498365591`}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0., 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
           "Axes" -> {True, True}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              PointSize[0.012833333333333334`], 
              RGBColor[0.368417, 0.506779, 0.709798], 
              AbsoluteThickness[2]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               Identity[
                Part[#, 1]], 
               Identity[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListPlot, "GroupHighlight" -> False|>|>],
       ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
        4.503599627370496*^15, -4.503599627370496*^15}}]},
     Annotation[{{
        Annotation[{
          Directive[
           PointSize[0.012833333333333334`], 
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[2]], 
          GeometricTransformation[
           Inset[
            Style[
             Style["\[FilledCircle]", 
              GrayLevel[0], 16], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.012833333333333334`], 
                 RGBColor[0.368417, 0.506779, 0.709798], 
                 AbsoluteThickness[2]]}], {0., 0.}], CompressedData["
1:eJxTTMoPSmVmYGAQAWJGIGZigIEP9mnfD8/6PUHKASrgwIACOBwearx+o/vw
vj2EL+CwMm5D4aMX16F8EYeWa+oTNlbcgvIlHF7/kPzab30HypdxyLkY4FuT
eA/KV3CI+Vu665TXAyhfyWGnwN6ynviHUL6Kg0jCGmXttEdQvprDrvWJSnsj
H0P5Gg57YmwceSyeQPlaDktPVPMcYngK5es4LOg1bt63BcbXc/hjVv1paugz
KN/AYc6i8j+GT2F8Q4dq5g9PJqQ+h/KNHP5tnKU39waMb+zwp/t8orjDCyjf
xOHKQ9msnrkv7AFhclz5
           "]]}, "Charting`Private`Tag#1"]}}, <|
      "HighlightElements" -> <|
        "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
       "LayoutOptions" -> <|
        "PlotRange" -> {{0., 20.}, {0, 1.2012772498365591`}}, 
         "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0., 0},
          "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
         "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
           Directive[
            PointSize[0.012833333333333334`], 
            RGBColor[0.368417, 0.506779, 0.709798], 
            AbsoluteThickness[2]]}, 
         "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
             Identity[
              Part[#, 1]], 
             Identity[
              Part[#, 2]]}& ), 
           "ScalingFunctions" -> {{Identity, Identity}, {
             Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
       "Meta" -> <|
        "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
         ListPlot, "GroupHighlight" -> False|>|>, 
      "DynamicHighlight"]], {{}, {}}}, 
   InterpretationBox[{
     TagBox[{{{}, {}, 
        TagBox[
         {RGBColor[0, 
           NCache[
            Rational[2, 3], 0.6666666666666666], 0], AbsoluteThickness[2], 
          Opacity[1.], LineBox[CompressedData["
1:eJxdy1tIE1Acx/GzMGcPksW6CMPmMnNj6ebmbbqbus0y54UiNQxxLeelXNss
rFXToLLbUCmKcihilkHeWmQwalGOBlEMX9Kgy4MmPVRaLKy1auH/0P/A4c+H
L7/4mqYywzJCiP7P/3u5jmCfM25ETsLvs8LXMX3wQ+0bxZK3uZm6mdpP4OfR
6Ssiqohyyf9uFDjXoX40UByFegzYkLIYLYqOQZ0FLuIZvqzVslBfDx6dPNb8
LJOaEb5scPZq/lDECTbac8C1Pzq7+8s5qHPBTROz4qEiLuoJ4LOVkZuCjQmo
J4L13qP7RMZE1JPAHmZsaUNFEup8sGiV/fKclY+6AFy9IBPoGgWoJ4N7nU/Z
gQvJqAvBYxel0/4yIeoisPWBrKR7uwj1VPBDX/98++5U1MXgOm2Wu65cjLoE
fP2myNVQL0E9Ddyx4G41HU5DPR08M9h8yGhORz0D/ETTeaWtLQP1TDCjeOq9
w56Jeha16h6jpyULdSn4zLpAkf+0FPVssKlS/zhwkjoUftTvWiV7FZdy0F4G
ZnVdnWrvlaEuB9+I4bd4r8lRV4A95g3qzbcVqCvBTk4PW7ZD+X+3U7tti8T4
EnWiAscXMn9u3KVCe+q7L3jnXk2iTnLB5yd+CTlVuWhP3WWZq69+jTrJA9vW
xK3kVuShPfUt3nKf9S3qJB8c+ZUR69mTj/bUA8KR485Z1IkazKsZ1AX3q9Ge
enrr+OjOj6gTDdjfd2SLwqJBe+rvY6U53HnUiRYcum92nTqgRXvqQqFGbfuG
OikAe6tS6hosBWhPLWWWDLvGqe8MmwKhEPVv+TFIew==
           "]]},
         Annotation[#, "Charting`Private`Tag#1"]& ], 
        TagBox[
         {RGBColor[1, 0, 0], AbsoluteThickness[2], Opacity[1.], 
          LineBox[CompressedData["
1:eJw1zgk0lYkbx/GLsqQmW7p0FTeJm7FEhHge+zuTLWkjJUtdW0ilRYMyyTIl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           "]]},
         Annotation[#, "Charting`Private`Tag#2"]& ]}, {}},
      {"WolframDynamicHighlight", <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
     DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
       Slot["HighlightElements"], 
       Slot["LayoutOptions"], 
       Slot["Meta"], 
       Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
           Annotation[{
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              RGBColor[0, 
               Rational[2, 3], 0]], 
             Line[CompressedData["
1:eJxdy1tIE1Acx/GzMGcPksW6CMPmMnNj6ebmbbqbus0y54UiNQxxLeelXNss
rFXToLLbUCmKcihilkHeWmQwalGOBlEMX9Kgy4MmPVRaLKy1auH/0P/A4c+H
L7/4mqYywzJCiP7P/3u5jmCfM25ETsLvs8LXMX3wQ+0bxZK3uZm6mdpP4OfR
6Ssiqohyyf9uFDjXoX40UByFegzYkLIYLYqOQZ0FLuIZvqzVslBfDx6dPNb8
LJOaEb5scPZq/lDECTbac8C1Pzq7+8s5qHPBTROz4qEiLuoJ4LOVkZuCjQmo
J4L13qP7RMZE1JPAHmZsaUNFEup8sGiV/fKclY+6AFy9IBPoGgWoJ4N7nU/Z
gQvJqAvBYxel0/4yIeoisPWBrKR7uwj1VPBDX/98++5U1MXgOm2Wu65cjLoE
fP2myNVQL0E9Ddyx4G41HU5DPR08M9h8yGhORz0D/ETTeaWtLQP1TDCjeOq9
w56Jeha16h6jpyULdSn4zLpAkf+0FPVssKlS/zhwkjoUftTvWiV7FZdy0F4G
ZnVdnWrvlaEuB9+I4bd4r8lRV4A95g3qzbcVqCvBTk4PW7ZD+X+3U7tti8T4
EnWiAscXMn9u3KVCe+q7L3jnXk2iTnLB5yd+CTlVuWhP3WWZq69+jTrJA9vW
xK3kVuShPfUt3nKf9S3qJB8c+ZUR69mTj/bUA8KR485Z1IkazKsZ1AX3q9Ge
enrr+OjOj6gTDdjfd2SLwqJBe+rvY6U53HnUiRYcum92nTqgRXvqQqFGbfuG
OikAe6tS6hosBWhPLWWWDLvGqe8MmwKhEPVv+TFIew==
              "]]}, "Charting`Private`Tag#1"], 
           Annotation[{
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              RGBColor[1, 0, 0]], 
             Line[CompressedData["
1:eJw1zgk0lYkbx/GLsqQmW7p0FTeJm7FEhHge+zuTLWkjJUtdW0ilRYMyyTIl
GZFUphSRrZLGqChpM0l24V7CXd6mBlEJ//ufc9/3nHve8zuf93ueq+Uf4Rkk
SaPR0kS//791ZnnSLwoXYUNIw7/31rQDLS7K5BOoYrVRg4A10w6l3ITpKndV
PD/RfDZYqQN8HDIaj+1UxTOVlfGZOh1QJXfbRz5OFd2r5t8oc+uAsMzxEzoP
VDHk1SrmTF4HdBXFtG5ftxiPzPmYomzRCbT/HjpODEcWKS7rgsrWYweer6Wj
S/W12be7uqDw10D/gZ/oOBMeuMn9QBdcMlvvPuVNR66Lmc29U12Qkk3X+/EY
Hb0EAVauZV0QsP32u/Q6Omq4mX7JnOoClfc8+60/q6Fey+WI4vRuODi2UWnE
Rx37sgcLim71iO8z0ChJa0utTS9YKbHK5sQxUCdK84VEdS/8LeH9vOkMAyWN
dYSMxl7w+zd5MOsKA5+tm9/Nau+FxGb+Yr16BuZvbwpaNi76/nRRvOtcDUzw
Ul8QbtgHfvJ6nlmpGth2bXK68GofJM7R/bwyeymGT8vQFE/0i+9rogfx6Kaa
Cwf2TGXkFWzVxJYLH/R3pnMg0418fNhPEyVWHF1Dz+LAo3xHgStbEx3pujJN
uRygE1/MJmI0seSDJ511gwPPMn2bnc5r4tbw3KjKWg7oGehK8do0cRkwebN8
Dgj9atmsjVpYX3+3vxi44vtMzN84TPMv5ULE0xGTMlcmFny2kVnB4cIjLAnV
38xEVkiY29YhLijURF4t2sHE0gnyaZKAC+VlX5WuRTCxcWXc9p5xLoxmy49m
n2Wikmxd2ia5ATgYalh+vI2JE667f80xHoBYhRj9zb7LkVad+PpI3ID4vjY+
SbKS620fgBRv6RXTYdoYGRBTHqw4KHYd9Bp8FlTxZhACGo/uNmbrIHdgNmGP
1Hux6yJ+0BXUFb+HOhm1DaHbdDFOvke2pJlyFv4d7toayx4CY8X4LP5+FtI8
HJ2PZQyJXR9LFGMuTP8wDH5j1vpuYfrYs7D58VLjYbEbIO/N3ozT+cOQf6mB
MfmbATZIHm+lP6fcCDtVbXITtEfg9mnLnhZPI/yrM1A+3HVE7MZ4MMYvwODC
COz/09ojz8UYszFpz/K/KF+NQTsNitqkePDwRcFoss9qtO0tuRWqyxO7CV6s
8N87FsCDYGeL2uCtJrjJ6bDp+AnKTfHiWIWsVg0PLhYa3w0NMcWP97/+xuqj
fA02TVzVlZbnw9mx2oTImDUYGHalq8OAL3YzHJXOzYv04sPwzQMH2fvMcGSn
ocqnaMrNsb5hSWD7eT48ccrIPn7cHAtyL4R8qKZ8LTJefytya+eDhHv3wJn4
tVgzbS3PHqfcAlnt0lpMBQHQbKskrhy2wKSZkqhslkDslnjnc2LTU0cBnFo8
6dqSZIlxPjaKuItyKzTecKh2KEYAkd4B9ZMnrFDq8q2VT9IFMPvfY4XqY/Y+
WdcFwE0wDYTf1+FpBdrazkdUb41eSt6tu1oEoHIupzs53xqV5/yZIiQpt0Hr
yJ29R6cEcF2Bdbgx1wbfGgZvi1cWih2w/rJcuzRTCHX7ljmuLAYc+CNGq82S
ckQLvt0dtpMQLmleYVh7IUr6vvIP8hV7POLLE1H1ZWwh1MZ+o7GbEdPLNGL3
HqN6W9y1wG3pvGQhaK2X+b58iy0eYY6P/3yJ6m3RNfxT+P0bQrjzWi+1q9UW
+5KlA9xrqN4O+UvSUx8+EULa0xkjTV871Ng9Lre0i+rtsNS12debI4Rz0fwQ
v3d2+HSeykjiGNXb49yWCf3T34QQu2jpQuY2e5TKydPSm0+Ke3u8sND4aIwy
CUV6c1/s59hj2im+Vs4KsdMccPdLHUlYRYL0uIRa3Q4HjD613NFsHdU7YM5B
G+1BWxJuGFX8cmnEAStVl+w5t5HqHdGwP2sgZQsJev433abDHbH6ppJsZDDV
O+LMD1OrrcNI6PnpfuUmoSNav2s0+RhL9U7Yqr4qXjKehJarR36EaCfU/l66
XO8s1Tuhx6Z4928ZJHy5vWEdc9QJT548ssH6KtU7Y/m2qffMAhJmq/fdPbnX
Gd1K+n1s71C9M7Je0jPTqkhYb+TkGPvZGWXnrnr8pYHqCdz3UWW+SyMJjb6G
waHRBKabzwnpbCNBKYBdk3eAwNT2CJ5GOwk72PkLmmMIlO//5B0g2hP7lCtN
YwnMDgPGP+3UPQLfOJN3gjpI0D41+W06kcBFswEKUp0kxFc+TEvPIrDqYXQd
q5sESxmP8rv3CVQ+XOsT1UfCyfnJkrwaAh0qKvzvivYbxXov9QcEmvss2fFV
tNkM06+/1BOYUue9OqGfhPPGdDviJYHClz0e6RwSxn04b7vfEehkGc0uGSAB
d6npLOgncH8xo/qjaKfu9jwEXAJdFEK+rx4kgRn1hHFtiMC1Jt/974v2hpOF
QeH/EOi1xK2w4T0JF1O59y5/IlBu75482SESeOnq81pGCXx43ippvWjH56aV
mk0SmPV6mcUb0X51pYEW/JVA6dQ1EirDJCy+PuOZO0Wg2iHFB5tF27/YvKBp
mkCl0KqIHNEuLY+cnJ0V/V/zlarvRPt/g6evAw==
              "]]}, "Charting`Private`Tag#2"]}}, {}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PlotRange" -> {{0, 50}, {0.3470287190481652, 1.}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, 0.34702871904816596`}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              RGBColor[1, 0, 0]], 
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              RGBColor[0, 
               Rational[2, 3], 0]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               Identity[
                Part[#, 1]], 
               Identity[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>]]& )[<|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PlotRange" -> {{0, 50}, {0.3470287190481652, 1.}}, 
          "Frame" -> {{False, False}, {False, False}}, 
          "AxesOrigin" -> {0, 0.34702871904816596`}, 
          "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             RGBColor[1, 0, 0]], 
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             RGBColor[0, 
              Rational[2, 3], 0]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              Identity[
               Part[#, 1]], 
              Identity[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>],
      ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
       4.503599627370496*^15, -4.503599627370496*^15}}]},
    Annotation[{{{{}, {}, 
        Annotation[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[2], 
           RGBColor[0, 
            Rational[2, 3], 0]], 
          Line[CompressedData["
1:eJxdy1tIE1Acx/GzMGcPksW6CMPmMnNj6ebmbbqbus0y54UiNQxxLeelXNss
rFXToLLbUCmKcihilkHeWmQwalGOBlEMX9Kgy4MmPVRaLKy1auH/0P/A4c+H
L7/4mqYywzJCiP7P/3u5jmCfM25ETsLvs8LXMX3wQ+0bxZK3uZm6mdpP4OfR
6Ssiqohyyf9uFDjXoX40UByFegzYkLIYLYqOQZ0FLuIZvqzVslBfDx6dPNb8
LJOaEb5scPZq/lDECTbac8C1Pzq7+8s5qHPBTROz4qEiLuoJ4LOVkZuCjQmo
J4L13qP7RMZE1JPAHmZsaUNFEup8sGiV/fKclY+6AFy9IBPoGgWoJ4N7nU/Z
gQvJqAvBYxel0/4yIeoisPWBrKR7uwj1VPBDX/98++5U1MXgOm2Wu65cjLoE
fP2myNVQL0E9Ddyx4G41HU5DPR08M9h8yGhORz0D/ETTeaWtLQP1TDCjeOq9
w56Jeha16h6jpyULdSn4zLpAkf+0FPVssKlS/zhwkjoUftTvWiV7FZdy0F4G
ZnVdnWrvlaEuB9+I4bd4r8lRV4A95g3qzbcVqCvBTk4PW7ZD+X+3U7tti8T4
EnWiAscXMn9u3KVCe+q7L3jnXk2iTnLB5yd+CTlVuWhP3WWZq69+jTrJA9vW
xK3kVuShPfUt3nKf9S3qJB8c+ZUR69mTj/bUA8KR485Z1IkazKsZ1AX3q9Ge
enrr+OjOj6gTDdjfd2SLwqJBe+rvY6U53HnUiRYcum92nTqgRXvqQqFGbfuG
OikAe6tS6hosBWhPLWWWDLvGqe8MmwKhEPVv+TFIew==
           "]]}, "Charting`Private`Tag#1"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[2], 
           RGBColor[1, 0, 0]], 
          Line[CompressedData["
1:eJw1zgk0lYkbx/GLsqQmW7p0FTeJm7FEhHge+zuTLWkjJUtdW0ilRYMyyTIl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           "]]}, "Charting`Private`Tag#2"]}}, {}}, <|
     "HighlightElements" -> <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
      "LayoutOptions" -> <|
       "PlotRange" -> {{0, 50}, {0.3470287190481652, 1.}}, 
        "Frame" -> {{False, False}, {False, False}}, 
        "AxesOrigin" -> {0, 0.34702871904816596`}, 
        "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
        "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
          Directive[
           Opacity[1.], 
           AbsoluteThickness[2], 
           RGBColor[1, 0, 0]], 
          Directive[
           Opacity[1.], 
           AbsoluteThickness[2], 
           RGBColor[0, 
            Rational[2, 3], 0]]}, 
        "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& ), 
          "ScalingFunctions" -> {{Identity, Identity}, {
            Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
      "Meta" -> <|
       "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
        Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0., 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.368417, 0.506779, 0.709798], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.880722, 0.611041, 0.142051], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.560181, 0.691569, 0.194885], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.528488, 0.470624, 0.701351], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.363898, 0.618501, 0.782349], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[1, 0.75, 0], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.647624, 0.37816, 0.614037], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.571589, 0.586483, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05], 
    "OptimizePlotMarkers" -> True, "IncludeHighlighting" -> "CurrentPoint", 
    "HighlightStyle" -> Automatic, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{0., 20.}, {0, 1.2012772498365591`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.942686629475683*^9, 3.9426866339737*^9}, {
   3.9426866730407963`*^9, 3.9426867564844723`*^9}, 3.94268682716304*^9},
 CellLabel->
  "Out[551]=",ExpressionUUID->"fa1c437f-892b-462a-b5d5-7574e88ca9c9"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Asymptotics", " ", "of", " ", "Martin", " ", "invariants"}], " ", 
   "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"MartinAsymptotics", "[", 
     RowBox[{"n_", ",", " ", "rmax_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"3", "^", "n"}], "/", "48"}], " ", "*", 
     RowBox[{"(", " ", 
      RowBox[{"primitiveAsymptotics", "[", 
       RowBox[{"n", ",", 
        RowBox[{"-", "2"}], ",", "rmax"}], "]"}], " ", ")"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"scaledMartinAsymptotics", "[", 
     RowBox[{"n_", ",", "rmax_"}], "]"}], ":=", 
    RowBox[{"FunctionExpand", "[", 
     RowBox[{
      RowBox[{"MartinAsymptotics", "[", 
       RowBox[{"n", ",", "rmax"}], "]"}], "/", 
      RowBox[{"MartinAsymptotics", "[", 
       RowBox[{"n", ",", "0"}], "]"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.93923034886281*^9, 3.939230384023491*^9}, {
  3.939230465834671*^9, 3.939230517543665*^9}, {3.939230556623654*^9, 
  3.9392305594575768`*^9}, {3.9392319507972803`*^9, 3.939232019770048*^9}, {
  3.939811157838708*^9, 3.939811174599925*^9}, {3.9426860887380342`*^9, 
  3.9426860952073183`*^9}},
 CellLabel->
  "In[556]:=",ExpressionUUID->"1d774bf8-79ba-477a-b262-21f17feba335"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MartinAsymptotics", "[", 
  RowBox[{"L", ",", "3"}], "]"}]], "Input",
 CellChangeTimes->{{3.94268695802463*^9, 3.9426869624384403`*^9}},
 CellLabel->
  "In[558]:=",ExpressionUUID->"e738b238-136a-4d66-844b-7928c9c7a3f4"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["2", 
    RowBox[{
     RowBox[{"-", "10"}], "+", "L"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1263"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["3", "2"]}], "+", "L"}], "]"}]}], "+", 
     RowBox[{"252", " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], "+", "L"}], "]"}]}], "-", 
     RowBox[{"480", " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], "+", "L"}], "]"}]}], "+", 
     RowBox[{"128", " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["3", "2"], "+", "L"}], "]"}]}]}], ")"}]}], 
  RowBox[{"3", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"3", "/", "2"}]], " ", 
   SqrtBox["\[Pi]"]}]]], "Output",
 CellChangeTimes->{3.942686962997637*^9},
 CellLabel->
  "Out[558]=",ExpressionUUID->"9c78b4ce-9d84-4254-9ae7-d2cf23c42b47"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Asymptotics", " ", "of", " ", "mean", " ", "order"}], " ", "*)"}], 
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{"FunctionExpand", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"primitiveAsymptotics", "[", 
             RowBox[{"L", ",", "NN", ",", "4"}], "]"}], ",", "NN"}], "]"}], "/.", 
          RowBox[{"NN", "->", "1"}]}], ")"}], "/", 
        RowBox[{"primitiveAsymptotics", "[", 
         RowBox[{"L", ",", "1", ",", "4"}], "]"}]}], "]"}], " ", ",", 
      RowBox[{"Assumptions", "->", 
       RowBox[{"{", 
        RowBox[{"L", ">", "0"}], "}"}]}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"L", ",", "Infinity", ",", "3"}], "}"}]}], "]"}], " "}]], "Input",\

 CellChangeTimes->{{3.93981272285224*^9, 3.9398127548255873`*^9}, {
   3.940246124488661*^9, 3.940246223981965*^9}, 3.940246429856517*^9, {
   3.940248893763132*^9, 3.940248896738508*^9}, {3.940248927570291*^9, 
   3.9402489436471367`*^9}, {3.9402490206982183`*^9, 3.940249036160747*^9}, {
   3.940249088470343*^9, 3.940249105594687*^9}, {3.9402491547878838`*^9, 
   3.940249188551188*^9}, {3.942686221893615*^9, 3.9426863775882072`*^9}, {
   3.942686981446682*^9, 
   3.942686983905979*^9}},ExpressionUUID->"2ded691d-e26e-4e08-9b6f-\
afb67b9f35a9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{
    FractionBox["1", "12"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "25"}], "+", 
      RowBox[{"6", " ", "EulerGamma"}], "+", 
      RowBox[{"18", " ", 
       RowBox[{"Log", "[", "2", "]"}]}], "+", 
      RowBox[{"6", " ", 
       RowBox[{"Log", "[", "L", "]"}]}]}], ")"}]}], "+", 
   FractionBox["11", 
    RowBox[{"8", " ", "L"}]], "-", 
   FractionBox["145", 
    RowBox[{"96", " ", 
     SuperscriptBox["L", "2"]}]], "-", 
   FractionBox["271", 
    RowBox[{"128", " ", 
     SuperscriptBox["L", "3"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "L"], "]"}], "4"],
    SeriesData[$CellContext`L, 
     DirectedInfinity[1], {}, 0, 4, 1],
    Editable->False]}],
  SeriesData[$CellContext`L, 
   DirectedInfinity[1], {
   Rational[1, 12] (-25 + 6 EulerGamma + 18 Log[2] + 6 Log[$CellContext`L]), 
    Rational[11, 8], 
    Rational[-145, 96], 
    Rational[-271, 128]}, 0, 4, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.9398127295606537`*^9, 3.9398127551089277`*^9}, {
   3.940246125660679*^9, 3.940246156876176*^9}, {3.940246186979295*^9, 
   3.9402462252527733`*^9}, 3.9402464317839527`*^9, 3.940248897476432*^9, {
   3.940248931138399*^9, 3.940248944442713*^9}, 3.940249037585141*^9, {
   3.940249090594865*^9, 3.940249106211462*^9}, {3.940249162695919*^9, 
   3.940249191254052*^9}, 3.940400443451935*^9, 3.940400504906467*^9, 
   3.942686246106814*^9, {3.942686276192513*^9, 3.942686292521475*^9}, {
   3.942686337494697*^9, 3.942686383322961*^9}},
 CellLabel->
  "Out[435]=",ExpressionUUID->"63c08135-a655-4635-bce6-ed0a6ed75e98"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1059.75, 648},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
Magnification:>1.1 Inherited,
FrontEndVersion->"14.2 for Linux x86 (64-bit) (March 16, 2025)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"b2865cb6-90de-4bad-bfd5-8693d012a64a"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1486, 25, 215, "Text",ExpressionUUID->"f129b606-3506-4a84-99bd-0e6e0b44bdb4"],
Cell[CellGroupData[{
Cell[2069, 49, 166, 3, 57, "Subtitle",ExpressionUUID->"2fc22ec5-6975-4bd3-a44e-8c25103b820a"],
Cell[2238, 54, 187, 4, 34, "Input",ExpressionUUID->"856a339a-6895-4379-a406-60432d5fc365"],
Cell[2428, 60, 8545, 195, 535, "Input",ExpressionUUID->"1eb944c3-5ede-4ce6-939a-8cfe474004fd"],
Cell[CellGroupData[{
Cell[10998, 259, 568, 15, 32, "Input",ExpressionUUID->"bc3b91fe-4fdf-43cf-b6c0-0da69475e29e"],
Cell[11569, 276, 1110, 32, 102, "Output",ExpressionUUID->"ebe4885f-a448-4b03-b1c3-a172be221b2f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12716, 313, 3271, 79, 169, "Input",ExpressionUUID->"f3874067-ec62-413f-ac2d-70a6489058f6"],
Cell[15990, 394, 315, 7, 36, "Output",ExpressionUUID->"600b4039-dc99-479e-8e98-e8704324213a"]
}, Open  ]],
Cell[16320, 404, 3327, 83, 222, "Input",ExpressionUUID->"66e128e7-6df7-414e-8132-9d07eb17ac09"],
Cell[CellGroupData[{
Cell[19672, 491, 300, 6, 35, "Input",ExpressionUUID->"1996ffee-a916-482e-abbb-9a8a4c4fb6ea"],
Cell[19975, 499, 1122, 33, 52, "Output",ExpressionUUID->"dc43166f-fae7-4fe7-8bf7-8e8ae212b6a9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21134, 537, 918, 22, 57, "Input",ExpressionUUID->"cdfa791b-e685-48a9-929a-d6c5bbd4fd9e"],
Cell[22055, 561, 1104, 36, 58, "Output",ExpressionUUID->"9e055cc7-c1e3-4faf-85cb-59e754aeb4f5"]
}, Open  ]],
Cell[23174, 600, 64309, 1361, 8676, "Input",ExpressionUUID->"87fd9922-67da-413a-ad73-6c038d38337b"],
Cell[CellGroupData[{
Cell[87508, 1965, 1825, 42, 102, "Input",ExpressionUUID->"57dc0089-5311-4c47-a8ca-5313595287b7"],
Cell[89336, 2009, 1286, 21, 60, "Output",ExpressionUUID->"8faa9b57-916a-430f-88e8-0f4ddf97e97c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[90659, 2035, 932, 27, 57, "Input",ExpressionUUID->"c5f1ef2d-3f9f-47d6-9281-bab04e61cead"],
Cell[91594, 2064, 1420, 45, 57, "Output",ExpressionUUID->"7c60e364-9d40-4766-bfca-37239e42426b"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[93063, 2115, 208, 4, 58, "Subtitle",ExpressionUUID->"74cf653e-bf20-41e8-8758-310a256e2ecb"],
Cell[93274, 2121, 9881, 258, 657, "Input",ExpressionUUID->"0f7b771b-521f-46a5-8c9f-d169e6b7df99"],
Cell[CellGroupData[{
Cell[103180, 2383, 4822, 110, 309, "Input",ExpressionUUID->"7822857f-c640-434d-87bb-581983dfb3f1"],
Cell[108005, 2495, 62644, 1225, 292, "Output",ExpressionUUID->"53f64baa-91c3-46cf-8012-8597b1001c2c"]
}, Open  ]],
Cell[170664, 3723, 439, 9, 55, "Input",ExpressionUUID->"299643dd-ee9c-44cd-a711-ed04850f25e0"],
Cell[CellGroupData[{
Cell[171128, 3736, 766, 18, 35, "Input",ExpressionUUID->"4a109094-73ea-4d6e-ba4d-1d820256dc01"],
Cell[171897, 3756, 846, 27, 73, "Output",ExpressionUUID->"5bb57bda-cc99-47a7-9ea7-e742e1ea60f3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[172780, 3788, 748, 20, 57, "Input",ExpressionUUID->"8b3bfe41-f024-452a-8c1e-e05d706b58c7"],
Cell[173531, 3810, 10655, 283, 468, "Output",ExpressionUUID->"a98d3df8-6ed5-402c-a598-a3f2fa915a89"]
}, Open  ]],
Cell[184201, 4096, 5227, 139, 344, "Input",ExpressionUUID->"831c6136-37ef-46d5-a237-4438abce09e4"],
Cell[CellGroupData[{
Cell[189453, 4239, 1483, 38, 105, "Input",ExpressionUUID->"636783b2-5393-4824-bc28-ad82fdacfe8b"],
Cell[190939, 4279, 963, 32, 73, "Output",ExpressionUUID->"9fb1603f-5b2a-4c3b-8d3b-2cab0b50fb38"],
Cell[191905, 4313, 2407, 71, 112, "Output",ExpressionUUID->"1931da6e-a3bb-4c4c-b6d8-1acce793e904"]
}, Open  ]],
Cell[CellGroupData[{
Cell[194349, 4389, 1484, 40, 105, "Input",ExpressionUUID->"61d4442d-9d3c-442b-b48c-b474f9fdf441"],
Cell[195836, 4431, 912, 31, 73, "Output",ExpressionUUID->"543cfe62-c7e6-460d-a807-29af395c7466"],
Cell[196751, 4464, 2696, 80, 122, "Output",ExpressionUUID->"1aa05989-8e4d-46e0-9052-67a0f7452dd4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[199484, 4549, 3417, 82, 200, "Input",ExpressionUUID->"58265235-2262-4894-aec2-2e43711b9ea9"],
Cell[202904, 4633, 1238, 41, 77, "Output",ExpressionUUID->"c01da3b0-d853-4064-8d6d-af6920cc5868"]
}, Open  ]],
Cell[CellGroupData[{
Cell[204179, 4679, 1937, 51, 155, "Input",ExpressionUUID->"12f35f2d-18eb-4c3e-997f-5a381477be92"],
Cell[206119, 4732, 1230, 39, 73, "Output",ExpressionUUID->"079095f1-0095-4780-b8b8-65cef792a35e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[207386, 4776, 632, 15, 55, "Input",ExpressionUUID->"c698a653-fe9d-4fdb-8498-ec0964583850"],
Cell[208021, 4793, 1927, 56, 117, "Output",ExpressionUUID->"dcb75674-8009-4260-be9f-1c4f3f8a321d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[209985, 4854, 1350, 36, 127, "Input",ExpressionUUID->"f05bfdba-9660-40c7-b5a3-783ad60e0dd1"],
Cell[211338, 4892, 26023, 550, 265, "Output",ExpressionUUID->"3988f3b9-081a-4080-b264-5281e8ca2495"]
}, Open  ]],
Cell[CellGroupData[{
Cell[237398, 5447, 2379, 62, 200, "Input",ExpressionUUID->"4e3fecc0-a487-49d9-a4c7-9d240b640bac"],
Cell[239780, 5511, 26306, 549, 270, "Output",ExpressionUUID->"fa1c437f-892b-462a-b5d5-7574e88ca9c9"]
}, Open  ]],
Cell[266101, 6063, 1266, 31, 80, "Input",ExpressionUUID->"1d774bf8-79ba-477a-b262-21f17feba335"],
Cell[CellGroupData[{
Cell[267392, 6098, 243, 5, 32, "Input",ExpressionUUID->"e738b238-136a-4d66-844b-7928c9c7a3f4"],
Cell[267638, 6105, 1000, 33, 67, "Output",ExpressionUUID->"9c78b4ce-9d84-4254-9ae7-d2cf23c42b47"]
}, Open  ]],
Cell[CellGroupData[{
Cell[268675, 6143, 1415, 33, 107, "Input",ExpressionUUID->"2ded691d-e26e-4e08-9b6f-afb67b9f35a9"],
Cell[270093, 6178, 1681, 44, 58, "Output",ExpressionUUID->"63c08135-a655-4635-bce6-ed0a6ed75e98"]
}, Open  ]]
}, Open  ]]
}
]
*)


